Two-loop differential cross section for $l^{+}l^{-}\rightarrow\gamma\gamma$ with power corrections in the lepton mass

We calculate the two-loop QED amplitude for $l^{+}l^{-}\to\gamma\gamma$ and the corresponding unpolarized differential cross section in the high-energy region, retaining power corrections in the lepton mass. For both this process and the inverse process $\gamma\gamma\to l^{+}l^{-}$, these corrections can be important for accurate predictions when the lepton mass cannot be neglected, particularly in the near-threshold region. The amplitude is presented in a tensor basis and can therefore be evaluated for arbitrary polarizations of the external particles. All results are expressed in terms of classical polylogarithms $\mathrm{Li}_n$ for efficient numerical evaluation. Numerical tests indicate that the truncated expansions remain accurate for $s,|t|,|u|\gtrsim40m_l^2$. At leading power in the lepton mass, the two-loop amplitude agrees with the prediction of QED mass factorization.

==> anc/CSEvaluation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    492056,      10792]
NotebookOptionsPosition[    463664,      10238]
NotebookOutlinePosition[    480639,      10620]
CellTagsIndexPosition[    480596,      10617]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Result for massive ee->\[Gamma]\[Gamma]", "Title",
 CellChangeTimes->{{3.9590546379724007`*^9, 3.95905464973099*^9}, {
  3.95905475101574*^9, 3.9590547591314077`*^9}, {3.959055407106929*^9, 
  3.959055409677968*^9}, {3.959732204401*^9, 
  3.959732206782922*^9}},ExpressionUUID->"0dce1ea5-7028-4d57-b685-\
864624ba51bb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"matrixD", "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], "T"}]}], ")"}], "2"], "*", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "m"], ",", 
        FractionBox["1", "m"], ",", "1", ",", "1", ",", "1", ",", 
        FractionBox["1", "m"], ",", 
        FractionBox["1", "m"], ",", "1"}], "}"}], "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Matrix", " ", "from", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", "2.34", ")"}]}]}], ",", " ", 
    RowBox[{
    "necessary", " ", "to", " ", "obtain", " ", "hard", " ", "amplitudes"}]}],
    " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"matrixG", "=", 
    RowBox[{"<<", "\"\<Glk\>\""}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "Gram", " ", "matrix", " ", "in", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", "2.30", ")"}]}], " ", "at", " ", "d"}], "=", "4"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"anum", "=", 
   RowBox[{
    FractionBox["1", "137.03599"], "*", 
    FractionBox["1", 
     RowBox[{"4", "\[Pi]"}]]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.654858222289131*^9, 3.654858231608561*^9}, {
   3.83990938145331*^9, 3.839909397810796*^9}, {3.852242170823413*^9, 
   3.852242183630723*^9}, {3.85224459097613*^9, 3.852244651198001*^9}, {
   3.852245311079218*^9, 3.852245315948036*^9}, {3.852246245872512*^9, 
   3.8522462499844303`*^9}, {3.852517387283318*^9, 3.852517391222533*^9}, {
   3.903499787817953*^9, 3.9034997961733723`*^9}, {3.9034999694012823`*^9, 
   3.903499978707893*^9}, {3.933992103847103*^9, 3.933992106269906*^9}, {
   3.941087584340781*^9, 3.941087588146859*^9}, 3.9483433796026793`*^9, 
   3.948345404649507*^9, 3.951271426335309*^9, {3.951356125890979*^9, 
   3.951356135194107*^9}, 3.95135824662055*^9, {3.954393002335586*^9, 
   3.954393003543058*^9}, {3.959055417056481*^9, 3.9590554755785723`*^9}, {
   3.9590555626428137`*^9, 3.959055562884611*^9}, {3.959055806613236*^9, 
   3.959055809817677*^9}, {3.959056064611889*^9, 3.959056066843902*^9}, {
   3.9590570094023657`*^9, 3.959057017359379*^9}, {3.95906336540386*^9, 
   3.9590633891513166`*^9}, {3.959063561809684*^9, 3.959063564639552*^9}, {
   3.959077499953494*^9, 3.95907751949402*^9}, {3.959078741233182*^9, 
   3.959078741737805*^9}, {3.960259574660151*^9, 3.960259596676182*^9}, {
   3.960259799955433*^9, 3.9602598000768957`*^9}, {3.96026003111933*^9, 
   3.9602600313170023`*^9}, 3.960260687557988*^9, {3.960260923797171*^9, 
   3.960260923905776*^9}, 3.960261617016141*^9, 3.960262217839561*^9, 
   3.9602659132572002`*^9, {3.9602664697374887`*^9, 3.960266478310521*^9}, {
   3.960332554625475*^9, 3.9603325916132307`*^9}, {3.96034208569514*^9, 
   3.960342088080061*^9}, {3.960344946999959*^9, 3.960344950757951*^9}, {
   3.96034669741253*^9, 3.960346727792879*^9}, {3.960347567394676*^9, 
   3.9603475717963676`*^9}, {3.960348365655406*^9, 3.960348382271394*^9}, {
   4.002955103111658*^9, 4.002955104493442*^9}, 4.002957024749712*^9, {
   4.002960495821518*^9, 4.002960515241211*^9}, 4.003018213952443*^9, {
   4.003215172929666*^9, 4.0032151862727127`*^9}, {4.003217428231901*^9, 
   4.003217445389249*^9}, {4.003250939358473*^9, 4.0032509420276775`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7f96917c-efa7-415e-b9e3-cb042106656b"],

Cell[BoxData["\<\"This is Gram matrix in Eq.(2.30)\"\>"], "Print",
 CellChangeTimes->{4.003005271136479*^9, 4.00300702173195*^9, 
  4.003215367663636*^9, 4.0032174698679447`*^9, 4.003257097890171*^9, 
  4.003408866313401*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d483fe12-e23c-4480-ae6d-d28fed646aed"]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Notations", ":", " ", "m"}], "=", 
   FractionBox[
    SubscriptBox["m", "e"], 
    SqrtBox["s"]]}], ",", " ", 
  RowBox[{"T", "=", 
   RowBox[{
    SuperscriptBox["m", "2"], "-", 
    FractionBox["t", "s"]}]}], ",", " ", 
  RowBox[{"lmm", "=", 
   RowBox[{"Log", "[", 
    SuperscriptBox["m", "2"], "]"}]}], ",", " ", 
  RowBox[{
   SubscriptBox["log2\[Omega]", "0"], "=", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["\[Omega]", "0"]}], 
     SqrtBox["s"]], "]"}]}], ",", " ", 
  RowBox[{"ipi", "=", 
   RowBox[{"I", "*", "\[Pi]"}]}], ",", " ", 
  RowBox[{"Lbl", "=", 
   RowBox[{
    RowBox[{"1", " ", "and", " ", "nf"}], "=", 
    RowBox[{"1", " ", "are", " ", 
     RowBox[{"flags", "."}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.959061762009541*^9, 3.959061821468301*^9}, {
  3.9597454863543243`*^9, 3.9597455341905003`*^9}, {3.960265303122567*^9, 
  3.9602653294670067`*^9}},ExpressionUUID->"1effe760-19eb-46c9-a5dc-\
34ef8e413ecf"]], "Text",
 CellChangeTimes->{{3.9603409465264587`*^9, 3.960341133180581*^9}, {
  3.9603411973972797`*^9, 3.960341247960843*^9}, {4.002955113054936*^9, 
  4.002955133722053*^9}, {4.003009376285451*^9, 4.003009425355842*^9}, {
  4.003215225329756*^9, 
  4.003215239604692*^9}},ExpressionUUID->"d0b23a7d-4d16-434c-bbb8-\
b2ff96dbe572"],

Cell[CellGroupData[{

Cell["An example of a fast calculation", "Section",
 CellChangeTimes->{{4.003007678046916*^9, 4.003007691211171*^9}, 
   4.003217801850605*^9},ExpressionUUID->"ae0cde40-fe36-406e-be91-\
baa86324f23f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Load", " ", "Hard", " ", "amplitudes", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", "2.35", ")"}]}], " ", "and", " ", "radiative", " ", 
     "corrections", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", "3.2", ")"}]}]}], ",", " ", 
    RowBox[{"(", "3.3", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Print", "=", 
      RowBox[{"Null", "&"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"H0", ",", "H1", ",", "H2"}], "}"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Get", "[", 
         RowBox[{"\"\<Hkn/Hkn.\>\"", "<>", 
          RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "2"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Born", "=", 
      RowBox[{"<<", "\"\<deltas/Born\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"delta1", "=", 
      RowBox[{"<<", "\"\<deltas/delta1\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"delta2", "=", 
      RowBox[{"<<", "\"\<deltas/delta2\>\""}]}], ";"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{4.00300769430661*^9, 4.003007724524691*^9}, {
  4.00300803823665*^9, 4.00300804156135*^9}, {4.003008085529746*^9, 
  4.003008098705122*^9}, {4.003008129005082*^9, 4.003008164385448*^9}, {
  4.003008368013975*^9, 4.003008401353085*^9}, {4.0030084381906548`*^9, 
  4.00300846757852*^9}, {4.003009341255579*^9, 4.003009342149095*^9}, {
  4.003009437556238*^9, 4.0030094385212917`*^9}, {4.003216834031049*^9, 
  4.003216852078904*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"f4a3f0ee-5fb5-46d4-b5aa-8bab62e031c5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Multiply", " ", "H", " ", "from", " ", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", "2.35", ")"}]}], " ", "by", " ", "the", " ", "inverse", " ", 
   "diagonal", " ", "matrix", " ", "D", " ", "to", " ", "obtain", " ", "hard",
    " ", "amplitudes"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{4.003216297650486*^9, 4.003216340921007*^9}, {
  4.003216426012351*^9, 4.003216473893853*^9}, {4.003217063206307*^9, 
  4.003217159547626*^9}},ExpressionUUID->"802da750-4f5b-43d9-9b0f-\
cb1d3457e2e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[ScriptCapitalH]0", ",", "\[ScriptCapitalH]1", ",", 
     "\[ScriptCapitalH]2"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Inverse", "[", "matrixD", "]"}], ".", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"SeriesData", "[", 
          RowBox[{"m", ",", "0", ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "invind", "]"}], "]"}], ",", "0", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"#", "[", 
             RowBox[{"[", "invind", "]"}], "]"}], "]"}], ",", "1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"invind", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ")"}], 
     "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"H0", ",", "H1", ",", "H2"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.003216100932272*^9, 4.003216143192325*^9}, {
  4.0032162765631857`*^9, 4.003216294668536*^9}, {4.003217039666095*^9, 
  4.003217056109622*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"129b9931-fd86-4f60-a044-e4555e438a13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Creating", " ", "truncated", " ", "series", " ", "from", " ", 
    "coefficients", " ", "for", " ", "deltas"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Delta]1trun", ",", "\[Delta]2trun"}], "}"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "@", 
       RowBox[{"SeriesData", "[", 
        RowBox[{"m", ",", "0", ",", "#", ",", "0", ",", "13", ",", "1"}], 
        "]"}]}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{"delta1", ",", "delta2"}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{4.003009542972865*^9, 4.003009543850544*^9}, {
  4.003009639872201*^9, 4.003009683489609*^9}, {4.003009782604911*^9, 
  4.0030097990915537`*^9}, {4.0030158442336617`*^9, 4.003015844997951*^9}, {
  4.003217342966806*^9, 4.0032173856320543`*^9}, {4.0032571263268566`*^9, 
  4.003257130626253*^9}},ExpressionUUID->"f7dd40d8-9f0c-4c41-bab8-\
340cb63168a4"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Fast", " ", "numerical", " ", "calculation", " ", "of", " ", "hard", " ", 
    "amplitudes", " ", "and", " ", 
    SubscriptBox["\[Delta]", "2"], " ", "with", " ", "power", " ", 
    "corrections"}], ",", " ", 
   RowBox[{
    RowBox[{"for", " ", "example", " ", "at", " ", "\[Omega]0"}], "\[Rule]", 
    RowBox[{"0.1", 
     FractionBox[
      SqrtBox["s"], "2"]}]}], ",", " ", 
   RowBox[{"T", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["3", "7"], " ", "and", " ", 
      FractionBox[
       SqrtBox["s"], 
       SubscriptBox["m", "e"]]}], "\[Rule]", "4000"}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{4.003010007054071*^9, 4.003010074945516*^9}, 
   4.003217716821392*^9, {4.0032178149680367`*^9, 4.003217825345409*^9}, {
   4.003217988227623*^9, 
   4.003217994196933*^9}},ExpressionUUID->"47df9803-5ebe-4dcf-ba14-\
ee97e4e45f05"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "num\[ScriptCapitalH]2", ",", "num\[Delta]2", ",", "num\[Delta]1"}], 
    "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Normal", "[", "\[ScriptCapitalH]2", "]"}], ",", 
         RowBox[{
          SuperscriptBox["anum", "2"], "\[Delta]2trun"}], ",", 
         RowBox[{"anum", "*", "\[Delta]1trun"}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nf", "\[Rule]", "1"}], ",", 
         RowBox[{"Lbl", "\[Rule]", "1"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"log2\[Omega]0", "\[Rule]", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "\[Omega]0"}], 
           SqrtBox["s"]], "]"}]}], ",", 
        RowBox[{"lmm", "\[Rule]", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m", "2"], "]"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]0", "\[Rule]", 
        RowBox[{"0.1", 
         FractionBox[
          SqrtBox["s"], "2"]}]}], ",", 
       RowBox[{"m", "\[Rule]", 
        FractionBox["1", "energy"]}]}], "}"}]}], "/.", 
    RowBox[{"ipi", "\[Rule]", 
     RowBox[{"I", "*", "\[Pi]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.003218065654839*^9, 4.003218182805481*^9}, 
   4.003218241675585*^9, 4.003218280952964*^9, {4.0032571418973866`*^9, 
   4.0032571442067566`*^9}},ExpressionUUID->"25435d22-f0b9-43c1-a9c3-\
dd6b9b83b0e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"num\[ScriptCapitalH]2", "/.", 
    RowBox[{"T", "\[Rule]", 
     FractionBox["3", "7"]}]}], "/.", 
   RowBox[{"energy", "\[Rule]", "4000"}]}], "]"}]], "Input",
 CellChangeTimes->{{4.003217511625435*^9, 4.003217540086492*^9}, 
   4.003218293486936*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"41af6c53-9084-4d9f-b313-72a4c44aa17b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"16.112344969075835`", "\[VeryThinSpace]", "-", 
    RowBox[{"16.078723243467923`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.013402289275815368`"}], "+", 
    RowBox[{"0.021714731268464817`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2321.3009597998844`", "\[VeryThinSpace]", "-", 
    RowBox[{"936.5930354489716`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2632.2809830180095`"}], "+", 
    RowBox[{"2066.8292417059797`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.3676966287108656`", "\[VeryThinSpace]", "-", 
    RowBox[{"41.00649047529633`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"785.7987787487899`", "\[VeryThinSpace]", "-", 
    RowBox[{"760.4046438082376`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"15.39240103694358`", "\[VeryThinSpace]", "-", 
    RowBox[{"14.703639046263252`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "576.6214407656706`"}], "+", 
    RowBox[{"839.5842334044253`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{4.0032175250105133`*^9, 4.0032175428860273`*^9}, 
   4.0032182962945757`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"5d71c5b2-e5e6-483c-ab63-7378f24455e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"num\[Delta]2", "/.", 
    RowBox[{"T", "\[Rule]", 
     FractionBox["3", "7"]}]}], "/.", 
   RowBox[{"energy", "\[Rule]", "4000"}]}], "]"}]], "Input",
 CellChangeTimes->{{4.003009687532238*^9, 4.003009709828298*^9}, {
  4.003009740768174*^9, 4.0030097643294973`*^9}, {4.003217466269651*^9, 
  4.003217480396311*^9}, {4.003218303766964*^9, 4.003218307027611*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"4eb1a707-983f-4018-a107-42205c45e85d"],

Cell[BoxData["0.00496785717347767`"], "Output",
 CellChangeTimes->{
  4.0030097665995207`*^9, 4.003009801293886*^9, {4.003217472800372*^9, 
   4.0032174835767727`*^9}, 4.0032183078069973`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"d543692a-6809-4b11-af81-a11c64b8c387"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"num\[Delta]2", "/.", 
     RowBox[{"energy", "\[Rule]", "4000"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"T", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]], ",", 
     RowBox[{"1", "-", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<T\>\"", ",", "Medium", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\>\"", ",", 
        "Large", ",", "Medium"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{4.003217569460737*^9, 4.003217694308949*^9}, {
  4.0032178569314003`*^9, 4.003217871158423*^9}, {4.0032179134654617`*^9, 
  4.00321793974833*^9}, {4.003217973565672*^9, 4.003217973710278*^9}, {
  4.0032183208513536`*^9, 4.0032183236698723`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"4e95bc5e-555c-4d99-9bcb-711f51209f30"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw92nk8VO/3APBsRRSRqD7JnlJIyJYTbZQtCaXIln3LiOwJabGEFtqkIqHs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       "]]},
     Annotation[#, "Charting`Private`Tag$18553#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"T\"", Medium, Bold, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"", Large, Medium, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0.004813798360382609},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 0.9989999796326531}, {0.004813798360382609, 
   0.005010970497053105}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{4.003217618418154*^9, 4.003217712460167*^9}, {
   4.003217864149611*^9, 4.003217877614983*^9}, {4.0032179229962797`*^9, 
   4.003217944955543*^9}, 4.003217978578865*^9, 4.003218328894844*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"269c2dba-8e0d-46ee-93b6-4dd5dfd03349"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Obtaining the unpolarized differential cross section from hard amplitudes, \
see Eq.(2.36)\
\>", "Section",
 CellChangeTimes->{{3.959733072222824*^9, 3.959733076443925*^9}, {
  4.000359208821775*^9, 4.000359210214346*^9}, {4.003010107615563*^9, 
  4.003010158379286*^9}, {4.00301814731222*^9, 
  4.00301814774658*^9}},ExpressionUUID->"b243d8b0-335b-43eb-9bea-\
d5d2e8e53333"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Load", " ", "amplitudes", " ", "from", " ", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", "2.35", ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.960349905769074*^9, 3.960349908808337*^9}, {
  4.0030101679429893`*^9, 4.003010172249363*^9}, {4.0032172288514423`*^9, 
  4.003217231663025*^9}},ExpressionUUID->"1b9558bd-cdf7-48df-83ee-\
4c6131556164"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"H0", ",", "H1", ",", "H2"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"\"\<Hkn/Hkn.\>\"", "<>", 
       RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "2"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.959399337525869*^9, 3.959399378758863*^9}, {
   3.9593995032580976`*^9, 3.9593995381669416`*^9}, {3.959732268111294*^9, 
   3.959732285192766*^9}, {3.959732596415744*^9, 3.9597326174891253`*^9}, 
   3.9597606480652647`*^9, {3.960348708164055*^9, 3.9603487086068697`*^9}, 
   3.960441271741138*^9, 4.003010183729546*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"40e714bd-6629-4738-b53d-1bd631c6e223"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Born massive invariant amplitudes.\\n Format - double array \
of invariant amplitude number and m-series coefficient.\\n Series starts from \
\\!\\(\\*SuperscriptBox[\\(m\\), \\(0\\)]\\).\\n Notations: \
T=\\!\\(\\*FractionBox[\\(\\*SuperscriptBox[SubscriptBox[\\(m\\), \\(e\\)], \
\\(2\\)] - t\\), \\(s\\)]\\), m=\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \
\\(e\\)], SqrtBox[\\(s\\)]]\\).\"\>"], "Print",
 CellChangeTimes->{
  3.959734055129815*^9, 3.959737249984502*^9, 3.959741679573118*^9, {
   3.9597423819237127`*^9, 3.9597423881077013`*^9}, 3.9597430699465837`*^9, {
   3.95974428503778*^9, 3.959744306660873*^9}, 3.9597485638038187`*^9, 
   3.9597581992239*^9, 3.95975991723249*^9, 3.959760649019506*^9, 
   3.9597611882151537`*^9, 3.9602528359587507`*^9, 3.960254082339822*^9, 
   3.960265928974607*^9, 3.9602667713730593`*^9, 3.9602683500554867`*^9, 
   3.960348695111329*^9, 3.9604354757568274`*^9, 3.960435553286426*^9, 
   3.960436888459476*^9, 3.96043828166512*^9, 3.9604405768013363`*^9, 
   3.960441273811838*^9, 3.977268946519703*^9, 4.000267995165029*^9, 
   4.003010187915532*^9},
 CellLabel->
  "During evaluation of \
In[126]:=",ExpressionUUID->"b5208585-6383-4532-8943-a3f0885d25f6"],

Cell[BoxData["\<\"One-loop hard massive invariant amplitudes.\\n Format - \
double array of invariant amplitude number and m-series coefficient.\\n \
Series starts from \\!\\(\\*SuperscriptBox[\\(m\\), \\(0\\)]\\).\\n \
Notations: T=\\!\\(\\*FractionBox[\\(\\*SuperscriptBox[SubscriptBox[\\(m\\), \
\\(e\\)], \\(2\\)] - t\\), \\(s\\)]\\), \
m=\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \\(e\\)], SqrtBox[\\(s\\)]]\\), \
lmm=Log[\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)], ipi=I*\[Pi].\"\>"], \
"Print",
 CellChangeTimes->{
  3.959734055129815*^9, 3.959737249984502*^9, 3.959741679573118*^9, {
   3.9597423819237127`*^9, 3.9597423881077013`*^9}, 3.9597430699465837`*^9, {
   3.95974428503778*^9, 3.959744306660873*^9}, 3.9597485638038187`*^9, 
   3.9597581992239*^9, 3.95975991723249*^9, 3.959760649019506*^9, 
   3.9597611882151537`*^9, 3.9602528359587507`*^9, 3.960254082339822*^9, 
   3.960265928974607*^9, 3.9602667713730593`*^9, 3.9602683500554867`*^9, 
   3.960348695111329*^9, 3.9604354757568274`*^9, 3.960435553286426*^9, 
   3.960436888459476*^9, 3.96043828166512*^9, 3.9604405768013363`*^9, 
   3.960441273811838*^9, 3.977268946519703*^9, 4.000267995165029*^9, 
   4.0030101879171886`*^9},
 CellLabel->
  "During evaluation of \
In[126]:=",ExpressionUUID->"b990353e-c2ad-4259-a6c8-8fc4db13eff1"],

Cell[BoxData["\<\"Two-loop hard massive invariant amplitudes.\\n Format - \
double array of invariant amplitude number and m-series coefficient.\\n \
Series starts from \\!\\(\\*SuperscriptBox[\\(m\\), \\(0\\)]\\).\\n \
Notations: T=\\!\\(\\*FractionBox[\\(\\*SuperscriptBox[SubscriptBox[\\(m\\), \
\\(e\\)], \\(2\\)] - t\\), \\(s\\)]\\), \
m=\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \\(e\\)], SqrtBox[\\(s\\)]]\\), \
lmm=Log[\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)], ipi=I*\[Pi].\\n nf=1 \
and Lbl=1 are flags.\"\>"], "Print",
 CellChangeTimes->{
  3.959734055129815*^9, 3.959737249984502*^9, 3.959741679573118*^9, {
   3.9597423819237127`*^9, 3.9597423881077013`*^9}, 3.9597430699465837`*^9, {
   3.95974428503778*^9, 3.959744306660873*^9}, 3.9597485638038187`*^9, 
   3.9597581992239*^9, 3.95975991723249*^9, 3.959760649019506*^9, 
   3.9597611882151537`*^9, 3.9602528359587507`*^9, 3.960254082339822*^9, 
   3.960265928974607*^9, 3.9602667713730593`*^9, 3.9602683500554867`*^9, 
   3.960348695111329*^9, 3.9604354757568274`*^9, 3.960435553286426*^9, 
   3.960436888459476*^9, 3.96043828166512*^9, 3.9604405768013363`*^9, 
   3.960441273811838*^9, 3.977268946519703*^9, 4.000267995165029*^9, 
   4.00301018794236*^9},
 CellLabel->
  "During evaluation of \
In[126]:=",ExpressionUUID->"2058ad1f-1d89-4c80-b7bb-3007bf09daef"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Load", " ", "W"}], "+", 
   RowBox[{"2", "*", "Re", 
    RowBox[{"(", "V", ")"}], " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "2.20", ")"}]}], " ", "and", " ", "Gram", " ", "matrix", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "2.30", ")"}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{4.00301023372606*^9, 
  4.00301029273393*^9}},ExpressionUUID->"a7d24aa3-b0f3-4508-91b4-\
fb3e499034f4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"W2V", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"<<", "\"\<W2V\>\""}], "/.", 
     RowBox[{
      RowBox[{"MZV", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"Zeta", "[", "2", "]"}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Glk", "=", 
   RowBox[{"<<", "\"\<Glk\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.95973319988243*^9, 3.9597332074684687`*^9}, 
   3.9597334406652613`*^9, {3.959737287890635*^9, 3.959737301966302*^9}, 
   3.9603498686616497`*^9, {4.003010300186412*^9, 4.003010318560433*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"3bd48a47-9daf-4bf5-8309-537a7f499bad"],

Cell[CellGroupData[{

Cell[BoxData["\<\"This is W+2*Re(V) for \\!\\(\\*SuperscriptBox[\\(e\\), \\(+\
\\)]\\)\\!\\(\\*SuperscriptBox[\\(e\\), \\(-\\)]\\)->2\[Gamma] in Eq.(2.20)\"\
\>"], "Print",
 CellChangeTimes->{3.9603498851865263`*^9, 3.960441275142557*^9, 
  3.977269087914269*^9, 4.003010223667094*^9, 4.0030103199156313`*^9, 
  4.0030156206208067`*^9, 4.0030156515112343`*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"1535711b-4af5-4ff2-a5a9-3ec63f20b188"],

Cell[BoxData["\<\"This is Gram matrix in Eq.(2.30)\"\>"], "Print",
 CellChangeTimes->{3.9603498851865263`*^9, 3.960441275142557*^9, 
  3.977269087914269*^9, 4.003010223667094*^9, 4.0030103199156313`*^9, 
  4.0030156206208067`*^9, 4.003015651513982*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"239e70f1-d995-4049-961d-bd9df15fefae"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Calculating", " ", 
   RowBox[{
    SuperscriptBox["D", 
     RowBox[{"-", "1"}]], ".", "G", ".", 
    SuperscriptBox["D", 
     RowBox[{"-", "1"}]]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{4.003015665939032*^9, 
  4.0030157196592073`*^9}},ExpressionUUID->"cef8d859-d056-4edd-8dff-\
ca3edfbc4547"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DGD", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Inverse", "[", "matrixD", "]"}], ".", "Glk", ".", 
        RowBox[{"Inverse", "[", "matrixD", "]"}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"m", ">", "0"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "12"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9604369075804863`*^9, 3.9604369212773027`*^9}, {
  4.003015753441678*^9, 4.003015777883254*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"cfccc16b-0c04-4046-9409-ffcdcb914554"],

Cell[CellGroupData[{

Cell["Calculating the hard amplitude squared", "Subsubsection",
 CellChangeTimes->{{3.960350002288536*^9, 3.960350020016533*^9}, {
  4.003015810410462*^9, 
  4.003015810786579*^9}},ExpressionUUID->"faab625f-f541-41b0-82e2-\
07d111e8a871"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Creating", " ", "truncated", " ", "series", " ", "from", " ", 
   "coefficients"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{4.003015814209152*^9, 4.003015816077908*^9}, 
   4.00301585199862*^9},ExpressionUUID->"1459b417-be2b-4d35-83a0-\
5bd4879b6ae7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"H2ser", ",", "H1ser", ",", "H0ser"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"SeriesData", "[", 
        RowBox[{"m", ",", "0", ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "invind", "]"}], "]"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"Length", "@", 
           RowBox[{"(", 
            RowBox[{"#", "[", 
             RowBox[{"[", "invind", "]"}], "]"}], ")"}]}], "+", "1"}], ",", 
         "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"invind", ",", "1", ",", "8"}], "}"}]}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"H2", ",", "H1", ",", "H0"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.003015870383512*^9, 4.003015937789782*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"b1b4c00b-d12b-4047-bd2e-637005055bf3"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"two", "-", 
   RowBox[{"loop", " ", 
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"terms", ":", " ", 
     RowBox[{
      RowBox[{"2", "H0Re", 
       RowBox[{"(", "H2", ")"}]}], " ", "+", " ", 
      RowBox[{"Re", 
       RowBox[{"(", 
        RowBox[{"H1", "*", "H1"}], ")"}]}]}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{4.003015972439889*^9, 4.003016022317315*^9}, {
   4.003016150338962*^9, 4.003016151842185*^9}, 
   4.003016208507626*^9},ExpressionUUID->"ca26d2d7-2611-4226-83a6-\
4baa1a6c54f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"twoborn", "=", 
   RowBox[{"2", 
    RowBox[{"H0ser", ".", "DGD", ".", 
     RowBox[{"(", 
      RowBox[{"H2ser", "/.", 
       RowBox[{"ipi", "\[Rule]", "0"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"onesquared", "=", 
   RowBox[{"H1ser", ".", "DGD", ".", 
    RowBox[{"(", 
     RowBox[{"H1ser", "/.", 
      RowBox[{"ipi", "\[Rule]", 
       RowBox[{"-", "ipi"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.960431801846652*^9, 3.960431815596394*^9}, {
   3.960431883366387*^9, 3.960431917883849*^9}, {3.960432066435623*^9, 
   3.960432087630554*^9}, {3.960437060259675*^9, 3.960437104227233*^9}, 
   3.960437664629366*^9, {4.00301603644308*^9, 4.0030160484805107`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"57eedf34-9ba8-4de0-a626-9737504ccf0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hsq2", "=", 
   RowBox[{
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{
         "lmm", "|", "ipi", "|", "_PolyLog", "|", "_Log", "|", "_Zeta", "|", 
          "\[Pi]"}], ",", "Factor"}], "]"}], "&"}], ",", 
      RowBox[{"(", 
       RowBox[{"twoborn", "+", "onesquared"}], ")"}], ",", 
      RowBox[{"{", "3", "}"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["ipi", "2"], "\[Rule]", 
     RowBox[{"(", 
      RowBox[{"-", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.960437129836485*^9, 3.960437146047194*^9}, {
   3.9604373977069273`*^9, 3.96043741396621*^9}, 3.960438289909671*^9, {
   3.960440552670825*^9, 3.960440554974387*^9}, {4.00301614147381*^9, 
   4.003016141761546*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"b666f73b-4f4b-4616-ac13-722441cfbf4a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"one", "-", 
   RowBox[{"loop", " ", 
    SuperscriptBox["a", "1"], " ", 
    RowBox[{"terms", ":", " ", 
     RowBox[{"2", 
      RowBox[{"H0Re", "[", "H1", "]"}]}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9604375994797583`*^9, 3.9604376224162807`*^9}, {
  4.0030162144750347`*^9, 4.003016226828767*^9}, {4.0030162609161177`*^9, 
  4.003016288614871*^9}},ExpressionUUID->"c4a087a3-37d9-4256-91df-\
546121d8166a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneborn", "=", 
   RowBox[{"2", 
    RowBox[{"H0ser", ".", "DGD", ".", 
     RowBox[{"(", 
      RowBox[{"H1ser", "/.", 
       RowBox[{"ipi", "\[Rule]", "0"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9604376463581867`*^9, 3.960437675577482*^9}, {
  4.0030162329862833`*^9, 4.00301623762004*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"2de8bd94-bf40-47c0-8ce3-0826862cb281"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hsq1", "=", 
   RowBox[{"MapAt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{
        "lmm", "|", "ipi", "|", "_PolyLog", "|", "_Log", "|", "_Zeta", "|", 
         "\[Pi]"}], ",", "Factor"}], "]"}], "&"}], ",", 
     RowBox[{"oneborn", "/.", 
      RowBox[{
       SuperscriptBox["ipi", "2"], "\[Rule]", 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.96043768983951*^9, 3.960437694894499*^9}, 
   4.0030162475504*^9},
 CellLabel->
  "In[148]:=",ExpressionUUID->"dee0acaa-7c9f-468d-ae36-bbe423c5b1cb"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Born", " ", 
   SuperscriptBox["a", "0"], " ", 
   RowBox[{"terms", ":", " ", 
    RowBox[{"H0", "*", "H0"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.960437746065072*^9, 3.9604377494603653`*^9}, {
  4.003016270131248*^9, 
  4.0030162844818907`*^9}},ExpressionUUID->"59dd06c4-2544-4f4d-b36d-\
b74609cf5f69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bornsquared", "=", 
   RowBox[{"H0ser", ".", "DGD", ".", "H0ser"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9604377568740597`*^9, 3.960437765683639*^9}, 
   3.960438270644616*^9, {4.003016293628779*^9, 4.0030163053643084`*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"ecfa305c-7286-40f6-9efe-ba33b6dde586"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hsq0", "=", 
   RowBox[{"MapAt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{
        "lmm", "|", "ipi", "|", "_PolyLog", "|", "_Log", "|", "_Zeta", "|", 
         "\[Pi]"}], ",", "Factor"}], "]"}], "&"}], ",", "bornsquared", ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.960437778890276*^9, 3.960437782935925*^9}, {
  4.00301630810148*^9, 4.003016315937067*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"0ec7473a-2349-4abc-bc87-9c3650493277"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculating a-series of exponent   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["e", 
     RowBox[{"a", "(", 
      RowBox[{"W", "+", 
       RowBox[{"2", "ReV"}]}], ")"}]], "|", "H", 
    SuperscriptBox["|", "2"]}], TraditionalForm]],ExpressionUUID->
  "c1be3824-0bbd-4762-8507-e60016dcd52c"]
}], "Subsubsection",
 CellChangeTimes->{{3.960437807268147*^9, 3.960437818263875*^9}, {
  3.960438390738892*^9, 3.960438428922255*^9}, {4.003016326432995*^9, 
  4.003016372105349*^9}, {4.003016440667375*^9, 
  4.003016457867607*^9}},ExpressionUUID->"0580131a-9619-4511-ad09-\
fa3716805a1a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SuperscriptBox["a", "2"], " ", "terms"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9604378914546137`*^9, 3.960437899651029*^9}, {
  3.960437931349498*^9, 3.9604379530033503`*^9}, {3.960438208535884*^9, 
  3.960438208813867*^9}, {4.003016431199644*^9, 
  4.003016435571351*^9}},ExpressionUUID->"6e9c606e-bcfa-476f-b1dd-\
8af45c2bee0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Msq2", "=", 
   RowBox[{"MapAt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{
        "lmm", "|", "_PolyLog", "|", "_Log", "|", "_Zeta", "|", "\[Pi]"}], ",",
         "Factor"}], "]"}], "&"}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], "*", 
       SuperscriptBox["W2V", "2"], "*", "Hsq0"}], "+", 
      RowBox[{"W2V", "*", "Hsq1"}], "+", "Hsq2"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9604379780758753`*^9, 3.960438048521508*^9}, {
  3.960438213364952*^9, 3.960438214627513*^9}, {3.960440847689205*^9, 
  3.960440847877161*^9}, {4.003016388664564*^9, 4.003016416519384*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"bdff1cc1-8e3a-4036-8bf7-fc95646ed4c6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SuperscriptBox["a", "1"], " ", "terms"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.960438086594273*^9, 3.960438100218218*^9}, {
  4.003016470609838*^9, 
  4.003016471624518*^9}},ExpressionUUID->"10248ab5-0c85-4d31-b6e5-\
c1bfe7828d79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Msq1", "=", 
   RowBox[{"MapAt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{
        "lmm", "|", "_PolyLog", "|", "_Log", "|", "_Zeta", "|", "\[Pi]"}], ",",
         "Factor"}], "]"}], "&"}], ",", 
     RowBox[{
      RowBox[{"W2V", "*", "Hsq0"}], "+", "Hsq1"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.960438107090197*^9, 3.96043811643191*^9}, {
  3.960440848925582*^9, 3.960440849128969*^9}, {3.960441762724811*^9, 
  3.960441764178748*^9}, {4.003016473792529*^9, 4.0030164850729322`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"029cb099-6e2b-47cb-819d-71eb43d238e0"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SuperscriptBox["a", "0"], " ", "terms"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9604381351299973`*^9, 3.960438150917963*^9}, {
  4.003016548711746*^9, 
  4.003016549745221*^9}},ExpressionUUID->"aadde195-c8ce-4f99-a4d8-\
6c9b2e98cdc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Msq0", "=", 
   RowBox[{"MapAt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{
        "lmm", "|", "_PolyLog", "|", "_Log", "|", "_Zeta", "|", "\[Pi]"}], ",",
         "Factor"}], "]"}], "&"}], ",", "Hsq0", ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9604381558675737`*^9, 3.9604381629773703`*^9}, {
  3.9604408502665653`*^9, 3.960440850476323*^9}, {4.003016538698662*^9, 
  4.003016544325513*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"9a330c8f-9891-486b-ac50-445644a7037a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Dividing on born cross section, obtaining ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "2"], TraditionalForm]],ExpressionUUID->
  "b912d607-a115-4337-8193-e9ee2f33bec6"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "1"], TraditionalForm]],ExpressionUUID->
  "df9edaeb-19ae-4b3d-8bc8-86def5d3dcfc"]
}], "Subsubsection",
 CellChangeTimes->{{3.960438442877288*^9, 3.960438479737567*^9}, {
  4.003016569003674*^9, 
  4.003016580527087*^9}},ExpressionUUID->"33dbcf70-a627-408b-8089-\
83d3de218135"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "delta2ser", " ", "and", " ", "delta1ser", " ", "have", " ", "the", " ", 
    "format", " ", "of", " ", "truncated", " ", "m"}], "-", 
   RowBox[{
    RowBox[{"series", ".", " ", "To"}], " ", "obtain", " ", "format", " ", 
    "as", " ", "in", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "5.2", ")"}]}], " ", "and", " ", 
    RowBox[{"(", "5.3", ")"}], " ", "create", " ", "Table", " ", "of", " ", 
    "SeriesCoefficient"}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{4.0030167117589808`*^9, 4.003016713702688*^9}, {
  4.0030168571073*^9, 4.00301693512138*^9}, {4.003017072868943*^9, 
  4.003017131549253*^9}},ExpressionUUID->"fdde1a5a-9a00-4ca9-a537-\
2670233b0c7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"delta1ser", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{
         "lmm", "|", "log2\[Omega]0", "|", "_PolyLog", "|", "_Log", "|", 
          "_Zeta", "|", "\[Pi]"}], ",", "Factor"}], "]"}], "&"}], ",", 
      FractionBox["Msq1", "Msq0"], ",", 
      RowBox[{"{", "3", "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.960439404411681*^9, 3.960439421275052*^9}, {
  3.960439809621223*^9, 3.960439810823542*^9}, {3.977274335625124*^9, 
  3.9772743379760637`*^9}, {4.003016806010769*^9, 4.0030168190267563`*^9}, {
  4.003017060938746*^9, 4.0030170613605423`*^9}, {4.0030171823579817`*^9, 
  4.003017202682571*^9}, {4.003017263683454*^9, 4.003017265200944*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"5db2ae7f-795b-42ea-ae00-a4575f8490cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"delta2ser", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"MapAt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{
         "lmm", "|", "log2\[Omega]0", "|", "_PolyLog", "|", "_Log", "|", 
          "_Zeta", "|", "\[Pi]"}], ",", "Factor"}], "]"}], "&"}], ",", 
      FractionBox["Msq2", "Msq0"], ",", 
      RowBox[{"{", "3", "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.960439446525259*^9, 3.960439452597385*^9}, {
   3.960439814327771*^9, 3.960439815931056*^9}, 3.977274340890005*^9, {
   4.003016837435259*^9, 4.003016847563272*^9}, {4.003017062496468*^9, 
   4.0030170628198023`*^9}, {4.0030171890069933`*^9, 4.003017204107403*^9}, {
   4.0030172683582487`*^9, 4.003017269472127*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"e4efa522-68dd-4ffb-9ea1-0c7c7301d2cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["anum", "2"], "*", "delta2ser"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nf", "\[Rule]", "1"}], ",", 
         RowBox[{"Lbl", "\[Rule]", "1"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"log2\[Omega]0", "\[Rule]", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "\[Omega]0"}], 
           SqrtBox["s"]], "]"}]}], ",", 
        RowBox[{"lmm", "\[Rule]", 
         RowBox[{"Log", "[", 
          SuperscriptBox["m", "2"], "]"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]0", "\[Rule]", 
        RowBox[{"0.1", 
         FractionBox[
          SqrtBox["s"], "2"]}]}], ",", 
       RowBox[{"m", "\[Rule]", 
        FractionBox["1", "energy"]}]}], "}"}]}], "/.", 
    RowBox[{"T", "\[Rule]", 
     FractionBox["3", "7"]}]}], "/.", 
   RowBox[{"energy", "\[Rule]", "4000"}]}], "]"}]], "Input",
 CellChangeTimes->{{4.003017252055016*^9, 4.00301727392854*^9}, {
  4.0032177611665573`*^9, 4.0032177710699873`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"d03eb558-9480-4531-91c9-83e4ec84a622"],

Cell[BoxData["0.00496785717347767`"], "Output",
 CellChangeTimes->{
  4.003017020067417*^9, 4.003017235437121*^9, 4.003017286708321*^9, {
   4.0032177659040813`*^9, 4.0032177716008368`*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"8c1c4cdd-0a9d-4711-bd13-6f985ec1fb0a"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Creating Plots as in manuscript", "Section",
 CellChangeTimes->{{3.9592118780670137`*^9, 3.95921190957152*^9}, {
  3.960438872380871*^9, 3.960438877311501*^9}, {4.002927052615234*^9, 
  4.0029270579918957`*^9}, {4.003016950892363*^9, 
  4.003016969355432*^9}},ExpressionUUID->"0707042a-524f-4435-8ae1-\
01d2ed4ede97"],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Print", "=", 
     RowBox[{"Null", "&"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Born", "=", 
     RowBox[{"<<", "\"\<deltas/Born\>\""}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"delta1", "=", 
     RowBox[{"<<", "\"\<deltas/delta1\>\""}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"delta2", "=", 
     RowBox[{"<<", "\"\<deltas/delta2\>\""}]}], ";"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9604400689051027`*^9, 3.960440110155869*^9}, {
  3.997410390838046*^9, 3.997410391310444*^9}, {4.0030173313942947`*^9, 
  4.00301733235631*^9}, {4.003017365946597*^9, 4.003017371109374*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"ff4f152a-6602-4739-92c3-731f620c0114"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]1trun", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"SeriesData", "[", 
     RowBox[{"m", ",", "0", ",", "delta1", ",", "0", ",", "13", ",", "1"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]2trun", "=", 
    RowBox[{"Normal", "@", 
     RowBox[{"SeriesData", "[", 
      RowBox[{"m", ",", "0", ",", "delta2", ",", "0", ",", "13", ",", "1"}], 
      "]"}]}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.959738247992384*^9, 3.9597382748520727`*^9}, {
  3.959909923206321*^9, 3.959909925555894*^9}, {3.959911484163431*^9, 
  3.959911484546617*^9}, {3.9604401440057983`*^9, 3.960440157886064*^9}, {
  4.003017387067943*^9, 4.003017394173375*^9}, {4.003218372301991*^9, 
  4.0032183844531183`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"6556e912-21f4-4a65-a992-e66f3ba52df2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "Defining", "  ", "functions", " ", "for", " ", "Exact", " ", "one"}], "-", 
     RowBox[{"loop", " ", "result", " ", "Berends"}]}], "&"}], "Gastmans"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{4.00301739995881*^9, 
  4.003017508969252*^9}},ExpressionUUID->"6343a2d8-71f4-46ec-b31a-\
9610499fec14"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"deltav", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "\[Alpha]"}], "\[Pi]"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"-", "1"}], "2"], 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox["a", "2"]}], "a"], 
            RowBox[{"Log", "[", "b", "]"}]}]}], ")"}], "lmm"}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "+", 
           SuperscriptBox["a", "2"]}], "a"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", "a", "]"}], 
            RowBox[{"Log", "[", "b", "]"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"-", "b"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              SuperscriptBox["b", "2"]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", "4"], 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"g", "[", 
         RowBox[{"k", ",", "\[Tau]"}], "]"}], "+", 
        RowBox[{"g", "[", 
         RowBox[{"\[Tau]", ",", "k"}], "]"}]}], ")"}]}], "/.", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"k_", ",", "\[Tau]_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "k"], "+", 
              FractionBox["1", "\[Tau]"]}], ")"}], "2"]}], "-", 
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "k"], "+", 
             FractionBox["1", "\[Tau]"]}], ")"}]}], "-", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["k", "\[Tau]"], "+", 
            FractionBox["\[Tau]", "k"]}], ")"}]}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["4", 
              RowBox[{"k", " ", "\[Tau]"}]], 
             FractionBox[
              RowBox[{"a", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 SuperscriptBox["a", "2"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["a", "2"]}], ")"}], "2"]]}], "+", "a"}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"Log", "[", "b", "]"}], "lmm"}], "-", 
            RowBox[{
             FractionBox["1", "4"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Log", "[", "b", "]"}], ")"}], "2"]}], "-", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"-", "b"}]}], "]"}], "-", 
            RowBox[{
             FractionBox["1", "12"], 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", "k", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["a", "2"]}], "a"], 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "k"], "-", 
               FractionBox["4", 
                SuperscriptBox["k", "2"]], "+", 
               FractionBox["\[Tau]", 
                RowBox[{"2", "k"}]], "+", 
               FractionBox["k", "\[Tau]"], "+", "1", "+", 
               RowBox[{
                FractionBox["4", 
                 RowBox[{"k", " ", "\[Tau]"}]], "*", 
                FractionBox[
                 SuperscriptBox["a", "2"], 
                 RowBox[{"1", "-", 
                  SuperscriptBox["a", "2"]}]]}]}], ")"}], 
             RowBox[{"Log", "[", "b", "]"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"1", "-", 
               SuperscriptBox["a", "2"]}], "a"], 
             RowBox[{"(", 
              FractionBox[
               RowBox[{"k", "-", "6"}], 
               RowBox[{"2", "\[Tau]"}]], ")"}], 
             RowBox[{"Log", "[", "b", "]"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"3", "\[Tau]"}], 
              RowBox[{"2", 
               SuperscriptBox["k", "2"]}]], 
             RowBox[{"(", 
              RowBox[{"1", "+", "k"}], ")"}]}], "+", 
            FractionBox["3", "\[Tau]"], "+", "1", "-", 
            FractionBox["7", 
             RowBox[{"k", " ", "\[Tau]"}]], "+", 
            FractionBox["8", "k"], "-", 
            FractionBox["8", 
             SuperscriptBox["k", "2"]], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Tau]", "2"], "-", 
              RowBox[{"2", "k"}], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], "\[Tau]"}]}], 
             RowBox[{"2", 
              SuperscriptBox["k", "2"], "\[Tau]", 
              RowBox[{"(", 
               RowBox[{"k", "-", "1"}], ")"}]}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"2", 
               SuperscriptBox["k", "2"]}], "+", "\[Tau]"}], 
             RowBox[{"2", "\[Tau]", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "k"}], ")"}], "2"]}]]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"1", "-", 
            SuperscriptBox["a", "2"]}], "4"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "-", 
            SuperscriptBox[
             RowBox[{"Log", "[", "b", "]"}], "2"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["2", "k"], "-", 
            FractionBox[
             RowBox[{"7", "k"}], "4"], "-", 
            FractionBox[
             RowBox[{"3", 
              SuperscriptBox["k", "2"]}], 
             RowBox[{"4", "\[Tau]"}]]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["2", "a"], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", 
            FractionBox["1", "k"]}], ")"}], 
          RowBox[{"Log", "[", "b", "]"}]}], "+", 
         RowBox[{"4", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "k"], "+", 
             FractionBox["1", "\[Tau]"]}], ")"}], "2"]}], "-", 
         FractionBox["12", "k"], "-", 
         FractionBox[
          RowBox[{"3", "k"}], 
          RowBox[{"2", "\[Tau]"}]], "-", 
         FractionBox[
          RowBox[{"2", "k"}], 
          SuperscriptBox["\[Tau]", "2"]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"k", "-", "1"}]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["k", "\[Tau]"], "+", 
            FractionBox["1", "2"]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["2", "k"], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox["\[Pi]", "2"], "6"], "-", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", "k"}]}], "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox["k", "2"], "\[Tau]"], "+", 
            FractionBox["\[Tau]", 
             SuperscriptBox["k", "2"]], "+", 
            FractionBox["k", "\[Tau]"], "+", "k", "+", 
            FractionBox["\[Tau]", "2"], "+", 
            FractionBox["2", "k"], "-", 
            FractionBox["3", "\[Tau]"], "-", "1"}], ")"}]}]}], ")"}]}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "k", "]"}], "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "T", "]"}], "-", "lmm"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"Log", "[", "\[Tau]", "]"}], "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "T"}], "]"}], "-", "lmm"}], ")"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deltas", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "\[Alpha]"}], "\[Pi]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{
          FractionBox[
           RowBox[{"1", "+", 
            SuperscriptBox["a", "2"]}], "a"], 
          RowBox[{"Log", "[", "b", "]"}]}]}], ")"}], "log2\[Omega]0"}], "+", 
      RowBox[{
       FractionBox["1", "a"], 
       RowBox[{"Log", "[", "b", "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", 
         SuperscriptBox["a", "2"]}], "a"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"2", "a"}], 
            RowBox[{"1", "+", "a"}]]}], "]"}], "+", 
         RowBox[{
          FractionBox["1", "4"], 
          SuperscriptBox[
           RowBox[{"Log", "[", "b", "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"delta1exact", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"deltav", "+", "deltas"}], "/.", 
       RowBox[{"\[Alpha]", "\[Rule]", 
        FractionBox["1", "137.03599"]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "\[Rule]", 
         FractionBox["T", 
          SuperscriptBox["m", "2"]]}], ",", 
        RowBox[{"\[Tau]", "\[Rule]", 
         FractionBox[
          RowBox[{"1", "-", "T"}], 
          SuperscriptBox["m", "2"]]}]}], "}"}]}], "/.", 
     RowBox[{"b", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", "a"}], 
       RowBox[{"1", "+", "a"}]]}]}], "/.", 
    RowBox[{"a", "\[Rule]", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"4", 
        SuperscriptBox["m", "2"]}]}]]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9821106793385563`*^9, 3.982110871037747*^9}, 
   3.9822027217044287`*^9, {3.982202776938293*^9, 3.982202911803211*^9}, {
   3.982202949907093*^9, 3.9822030260542107`*^9}, {3.982203079627882*^9, 
   3.982203300858144*^9}, {3.982203346099867*^9, 3.982203374170775*^9}, {
   3.982203429094751*^9, 3.982203511637781*^9}, {3.982203558247485*^9, 
   3.982203560472163*^9}, {3.9822043787088346`*^9, 3.982204418885062*^9}, {
   3.982204491048962*^9, 3.982204495287219*^9}, {3.982205241098185*^9, 
   3.9822053197846527`*^9}, {3.9822054653401947`*^9, 
   3.9822055071178093`*^9}, {3.9822057456065407`*^9, 3.982205756613329*^9}, {
   3.9822058026754208`*^9, 3.982205818386395*^9}, 3.982206193882052*^9, 
   3.9822062385636377`*^9, {3.982206960116661*^9, 3.982206961872583*^9}, {
   3.982206997363525*^9, 3.98220700065936*^9}, 3.982207039420227*^9, 
   3.98220707931313*^9, {3.982207579771927*^9, 3.982207602967774*^9}, {
   3.982207816070771*^9, 3.982207848100143*^9}, {3.982210265290514*^9, 
   3.982210265561696*^9}, 3.982210511853342*^9, {3.982215614271894*^9, 
   3.982215622555912*^9}, {3.98221566890806*^9, 3.9822156744849663`*^9}, {
   3.98271684136082*^9, 3.982716841583335*^9}, {3.98271713035931*^9, 
   3.982717135201226*^9}, {3.982717186676386*^9, 3.982717201572009*^9}, 
   4.003017441065982*^9, {4.003017601665819*^9, 4.003017604027443*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"486a0c1f-ac0e-4bac-a04f-1d13ebdfb2ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"Plot", ",", 
    RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     FractionBox["3", "4"]}], ",", 
    RowBox[{"ImageSize", "->", "Large"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{4.003017609345186*^9, 4.00301765262967*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"bb0c69b1-43c6-4325-b3e4-d737dc123837"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pl1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#1", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nf", "\[Rule]", "1"}], ",", 
              RowBox[{"Lbl", "\[Rule]", "1"}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"log2\[Omega]0", "\[Rule]", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"2", "\[Omega]0"}], 
                SqrtBox["s"]], "]"}]}], ",", 
             RowBox[{"lmm", "\[Rule]", 
              RowBox[{"Log", "[", 
               SuperscriptBox["m", "2"], "]"}]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Omega]0", "\[Rule]", 
             RowBox[{"0.1", 
              FractionBox[
               SqrtBox["s"], "2"]}]}], ",", 
            RowBox[{"m", "\[Rule]", 
             FractionBox["1", "x"]}]}], "}"}]}], "/.", 
         RowBox[{"T", "\[Rule]", 
          FractionBox["3", "7"]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "#2", ",", "200"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1.9", ",", "100"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.05"}], ",", "0.01"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ScalingFunctions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"Log", "[", 
               RowBox[{"#", "+", "1"}], "]"}], "]"}], "&"}], ",", 
            RowBox[{"InverseFunction", "[", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"Log", "[", 
                RowBox[{"#", "+", "1"}], "]"}], "]"}], "&"}], "]"}]}], "}"}], 
          ",", "None"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "#3"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           
           RowBox[{"\"\<\!\(\*FractionBox[SqrtBox[\(s\)], SubscriptBox[\(m\), \
\(e\)]]\)\>\"", ",", "Medium", ",", "Bold"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           
           RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\>\"", ",", 
            "Large", ",", "Medium"}], "]"}]}], "}"}]}]}], "]"}], "&"}], "@@@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"delta1exact", ",", "2", ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"anum", "*", 
         RowBox[{"delta1", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", "9", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"anum", "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]1trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], ",", "4", 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Orange", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"anum", "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]1trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ",", "4", 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Magenta", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"anum", "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]1trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
        "3.5", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Blue", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"anum", "*", 
         RowBox[{"Normal", "@", "\[Delta]1trun"}]}], ",", "3.4", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"pl1", ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          
          RowBox[{"\"\<T=\!\(\*FractionBox[\(3\), \(7\)]\),  \
\!\(\*SubscriptBox[\(\[Omega]\), \
\(0\)]\)=0.1\!\(\*FractionBox[SqrtBox[\(s\)], \(2\)]\)\>\"", ",", "14"}], 
          "]"}], ",", 
         RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
       RowBox[{"Scaled", "[", 
        RowBox[{"{", 
         RowBox[{"0.56", ",", " ", "0.13"}], "}"}], "]"}]}], "]"}], "}"}]}]}],
   "]"}]}], "Input",
 CellChangeTimes->{{3.9828115743750753`*^9, 3.982811599586918*^9}, {
   3.982811633913124*^9, 3.982811647109001*^9}, {3.9828117186019173`*^9, 
   3.982811752318789*^9}, {3.982812478588937*^9, 3.982812480194347*^9}, {
   3.98281255478489*^9, 3.982812555159733*^9}, {3.98281296649378*^9, 
   3.982813156262957*^9}, {3.9828132077545633`*^9, 3.982813222344253*^9}, {
   3.982813254964818*^9, 3.9828132704433317`*^9}, {3.982813308542005*^9, 
   3.982813313570401*^9}, {3.982813353389862*^9, 3.982813472358776*^9}, {
   3.982813507622394*^9, 3.98281356064417*^9}, {3.98281359601269*^9, 
   3.982813618488762*^9}, {3.982813658280377*^9, 3.982813701016515*^9}, {
   3.982813843027948*^9, 3.982813950650895*^9}, {3.982816227139152*^9, 
   3.9828162404410686`*^9}, {3.982816273586095*^9, 3.982816405777336*^9}, {
   3.98281664826116*^9, 3.982816784741228*^9}, {3.982817376648047*^9, 
   3.982817739659791*^9}, {3.982817789796073*^9, 3.982817885054647*^9}, {
   3.982818047220852*^9, 3.9828180841448727`*^9}, {4.002564419375904*^9, 
   4.002564478860935*^9}, {4.002564509911625*^9, 4.00256452358115*^9}, {
   4.0025645537416096`*^9, 4.0025646023505077`*^9}, {4.0029152206270294`*^9, 
   4.0029153448723526`*^9}, {4.0029154200920258`*^9, 
   4.0029154204125824`*^9}, {4.0029154554722824`*^9, 4.002915455626316*^9}, {
   4.002915514822756*^9, 4.002915515132799*^9}, {4.0029155504126854`*^9, 
   4.002915722332258*^9}, {4.0029157766519737`*^9, 4.002915818191761*^9}, {
   4.0029158833334503`*^9, 4.0029159765819645`*^9}, {4.002916049402687*^9, 
   4.0029160647019978`*^9}, 4.0029161679213543`*^9, 4.002916495142809*^9, {
   4.002916837982088*^9, 4.002916848602133*^9}, {4.002919750552326*^9, 
   4.002919756092087*^9}, {4.003017537022073*^9, 4.003017566726759*^9}, {
   4.003017656952796*^9, 4.0030176623959227`*^9}, {4.003218421933195*^9, 
   4.003218434013447*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"cc31ff9b-7ea8-4298-9e43-08f15167afe7"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
       LineBox[CompressedData["
1:eJwBsQJO/SFib1JlAgAAACoAAAACAAAAqpzy3ZvuzT97FK5H4XqEPwqygBj3
Vs4/VTS3iYLXgz91X20m/zvQP3toZGbruoA/7oDB+qY40j/INeGISwZ3P+WZ
u8HkX9Q/dOleSkPYaT8XE+nuFH3WP6CdDgnI3k4/4qAQvOV12D+wz9LgORBQ
vysm3ntMmdo/GL/wVSsUaL8OwKXbU5jcPwAg+xz7HHO/LLqgoU2N3j/AqGH3
C7N5v+TVIK1uVuA/flmSD5U+gL//WG7ZBlThP4R4sTjkQYO/2dcO/+lm4j+q
pjHKDl6Gv9EGyVfGdOM/InI97IxGib8VQIAAc3DkP/Rt5xXL3ou/GHWKomqB
5T/goq/0BJKOv2i0kZQygOY/2T6K5Kx/kL937+t/RZTnPw4chON3xZG/o9pf
nlGj6D+iMmbxp/ySvxzQ0AwuoOk/NGf44lEZlL9UwZR0VbLqP5ogUw4cSpW/
2bxVLE2y6z9mAFMjLWWWv3xoMBc+rew/SpzyJzB7l7/dD177eb3tP76D4dtk
q5i/i8GIL4a77j98LCKshMuZv/huBl3dzu8/aDEcVEgKm79B5s7elm7wP+Y5
d26DS5y/LBoZN6fs8D8kGbY26X+dv/fLDAxddfE/BuFo2UPZnr/oAv8I+/Tx
P1S6und9E6C/6BF+nxVy8j+cTRaH0bygv8eeprLV+fI/7OhpkXB7ob/NsM3t
fXjzPxoK+qkbNKK/skCepcsB9D8kf5yDFASjv75VbYUBgvQ/5AyOYt7No7/Y
Qsn+s//0P679seoMm6S/0q3O9AuI9T9kCuw6EoKlv/Kd0hJMB/Y/JANOBNRh
pr/yC4CtMZH2P/DzygllXae/AFK64ZMY9z/enpxux12ovzUd8z3elvc/ZpuM
B4ZVqb8F2EPcYLj3P5qZmZmZmam/+NpmIg==
        "]]},
      Annotation[#, "Charting`Private`Tag$18687#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwB8QIO/SFib1JlAgAAAC4AAAACAAAAqKyo2GSw6j8M4WFTbo6Sv0rUmXV9
suo/iKLTIeiQkr/r+4oSlrTqP8dtLA9ik5K/LkttTMe46j9Jf51GVpiSv7Xp
McApweo/+SnGKECikr/CJrun7tHqP+8pd7wZtpK/3aDNdnjz6j+uJ48z5N2S
vxKV8hSMNus/k28B89Ytk7/yCaQV/MfrP/zZI77i3JO/YgQWychP7D/shWWI
eIKUv1kxgIrr1Ow/C35rWNsmlb/H6lEQV2XtPxAHzfWE25W/xSnkSB/s7T8r
wZqDX4aWvzn13UUwfu4/qhsuLQlCl781889Qlw3vPyPgwevd/Je/wHaCDluT
7z9IiAWXga2Yv2FDTsgzEvA/qqJU3K5vmb8qjrti6FXwP33zhZR8J5q/N/Ik
BEiY8D9WFx18GN6av38cwgdM4PA/Qc25K/+mm7+Pib9kfiPxPxHdMOsbZZy/
2rzwI1Vs8T9/irBBJDadv2kJHurWs/E/ZYX86GgGnr/AmKsJh/bxP3f6l49u
y56/Uu5si9s+8j8zRFtXO6Sfv6yGjmZegvI/qxZmr8g4oL9B5eOjhcvyP0Kd
4gqxqaC/Gl016FcT8z/OEsY1Qhqhv7sX54VYVvM/fOWue9aEob+XmMyF/Z7z
P+tHuIoi+qG/O1wS39Di8z8UfTN3UmmivyM5VD9PJfQ/WvtEwuzXor9G3MkB
cm30P2/ssE69UaO/McKfHcOw9D85dimmKsWjv1duqZu4+fQ/oK6TXTdEpL/B
M68gWUH1P4Zy5X71wqS/8zsV/yeE9T/5GyRQAjulv2AKrz+bzPU/q24Gcj2/
pb+VG6nZPBD2P8cGb9WhPKa/DUafeolS9j+uuP3SbLmmv8E2yX16mvY/3FTP
a/lCp789alPamd32P/WrpL5axae/9GMRmV0m9z99VAAB+FSov3OgL7FPavc/
sqU7N0DdqL819knQ7Kz3PzWNSb7xZKm/g98wFF3G9z+amZmZmZmpv8Rajio=

        "]]},
      Annotation[#, "Charting`Private`Tag$18926#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0.33333333333333337`, 0], 
       AbsoluteThickness[1.6], Opacity[1.], Dashing[{Small, Small}], 
       LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAB+UGceZ03j9djIZdDXSIvzxv3GHk
et4/n+mo4Px4iL9y+bFS4oDeP0qMQGjsfYi/3g1dNN6M3j9DNJmEy4eIv7Q2
s/fVpN4/Crd88ImbiL9giF9+xdTeP2G9AYoHw4i/uCu4i6Q03z+Mg5F0BRKJ
v2hyaaZi9N8/gXMcNwqwib9sXnBJEMrgP7LcJa7JBou/XQiJyCiM4T/+at+9
BEeMv6J/uJZySuI/7LfjylCBjb9uVXJA3RjjP2ccvFb21o6/9C8Jc4HZ4z9R
I7hIcQuQvwFpKoFGquQ/RVYSPKq5kL9ib2LePHflP50MdkPrZZG/fHp3xGw2
5j/CX9VgAAiSvx7kFoa9Bec/ijxFJay5kr95UpPQR8fnP/YfdTu1YZO/KI4m
agOF6D98+j/l1AiUv14oRN/fUuk/Jm2W9EDBlL9Oxz7d9RLqP+PMN2qgcJW/
xcTDtizj6j8LizRwwDKWv5CPX9+Ur+s/SGonXdf1lr8UX9iQNm7sP7U60fky
sJe/II3bHfk87T+NI6MVjX+Yv+W/uzP1/e0/AhIs41xGmb8yUSYlEs/uP0z0
c7vvI5q/06+nZWCc7z8XCZyXFASbv5cJgxf0LfA/usFjvGnbm7+IavdpyJXw
P1Fm2GICzJy/1k3agLn28D+7mk5Yo7Odv86XSD/DVfE/Wgx5woidnr8KEXxr
3bzxPyzt+7ouo5+/ogweXBQd8j+ItFHJgU+gv343hbpbhfI/8hbRoUfcoL8E
yXfAu+vyP3dw9g31aqG/59zYijhL8z9K2NafIfShvw0g/8LFsvM/CPbbxHWN
or+Q5ZO/bxP0P7P9NTb4IKO/vRG0YzJy9D/7VeO5wbWjvy5tmXUF2fQ/GGXt
NflbpL/7Su1L9Tj1P9aSHA6b+6S/DFgGkPWg9T/FhEHEsq2lv3rnjZgSAvY/
bvlSP85Ypr+S3aBISGH2P1yCZ6YiBae/7gJ5Zo7I9j9qGTGSQsWnv6aqv0jx
KPc/bkZ1HoZ9qL+igcuYZJH3P3vwoFuvSqm/LXYAGnq49z+amZmZmZmpv7yb
ohI=
        "]]},
      Annotation[#, "Charting`Private`Tag$19163#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAB+UGceZ03j+DrzQhz/tmvzxv3GHk
et4/TiD8eCk4Z79y+bFS4oDePziHLptwdGe/3g1dNN6M3j95t8Fexexnv7Q2
s/fVpN4/dE58wYncaL9giF9+xdTePwfHkeKEuGq/uCu4i6Q03z+KpaRne2Ju
v2hyaaZi9N8//CwGgwvAcr9sXnBJEMrgP52EwUc3Anq/XQiJyCiM4T8A4BCz
5yKAv6J/uJZySuI/E10/MPX9gr9uVXJA3RjjP0P2x/Es4IW/9C8Jc4HZ4z8d
tpdclWOIvwFpKoFGquQ/Yb+H2lzxir9ib2LePHflP94qfd33TI2/fHp3xGw2
5j/L87rfnWKPvx7kFoa9Bec/Yp96LQbFkL95UpPQR8fnP6LnsDmyu5G/KI4m
agOF6D+i4777QaWSv14oRN/fUuk/1Bj8KUibk79Oxz7d9RLqP39VpN+De5S/
xcTDtizj6j85U/zMb2qVv5CPX9+Ur+s/MKARsFlSlr8UX9iQNm7sPyPuIqKL
KZe/II3bHfk87T+hM+2iBBOYv+W/uzP1/e0/fV29sw/umL8yUSYlEs/uP56a
TD643Zm/06+nZWCc7z8EfcPjVsyav5cJgxf0LfA/JRUBBLeum7+IavdpyJXw
P+SiOiEKqZy/1k3agLn28D/Bf2Mz/pedv86XSD/DVfE/0v+30rOHnr8KEXxr
3bzxP6PRc7dkkp+/ogweXBQd8j/AEnV2+kigv343hbpbhfI/7FYd4VfXoL8E
yXfAu+vyPzy6FaQ7Z6G/59zYijhL8z/t/eaESfGhvw0g/8LFsvM/a5AzXFqL
or+Q5ZO/bxP0P2kOP4ZjH6O/vRG0YzJy9D8ryKmKkrSjvy5tmXUF2fQ/0PDX
YR1bpL/7Su1L9Tj1PxmXcHj5+qS/DFgGkPWg9T+YoTMLQK2lv3rnjZgSAvY/
MuYpontYpr+S3aBISGH2P1yhdUPnBKe/7gJ5Zo7I9j+VI9hyGcWnv6aqv0jx
KPc/4kebM2l9qL+igcuYZJH3PwmsZdCbSqm/NO9Sk4K49z+amZmZmZmpv2SP
pp8=
        "]]},
      Annotation[#, "Charting`Private`Tag$19400#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0wk01dkfAPBnaUJUgyFGKmVNNDO0aOpLUhJNCyq9EC2ERMoyqp8XKl7k
kWfnITtNNVMY+g4Z/Jk2S+n3e89LtkKeLcuZSf/bPeeeez7nnnvPd7l3lYf/
gZPSLBbrIplf1+Yfh1syV9CgrCnpj1pAodBhcceELg1GluMO3bIUSrx+EO0y
psGrYH2cFbF0pONAxo80KPnKp9+VoVAtO1gyvokG7889XgbERtVpszuBhkOL
1o6USlO4tbNWKsOGhgqOm4YF8b6xtwrje2igr8r2t0lReGKRrOrOAzRccCm2
vkgcoqe/PP0wDe1Bg4ZriGOt7PTGXMn5ox5cIYvCLLafqc1JGl4UN7llE98P
vrUpzYeGJpnnKb7Ef/MeWEkCaOAusTDeQdxV/spuRwiJ37djsR7xSPPcwdTL
NPBKzpsrE3/p1To2GkmDuvVMkhyx8hc4ZR1Lw514Wx15Yj1NT/+UBBpC613a
VIg3m0eHfOTToNttlGZAbL+vOGJ7Fg2Ccjy7i9jd558Yfj4Nq2oMbc4Rn4+W
JI6UkPsdrirnEUcLlDOt7tGwxXGsVUycVmNekPyIhgS/rFN6JN+K14fvDtfS
4NvZ8PprPeomfq20bCD77vmqL4k7lLLrbrfQcDjomrI5qed7g/qWoRc0NMzX
NeYS/2fd3w6vaSg9e09Pk/RjiZucKElEw5fSGv104g2390q2DZH4jo2/qyL9
tPstYDZxjAbDSvXrh0j/j7UmSX2YpiEr+2D+PHGkFKOSKMNAaa7vMu+FFKZo
zWu9l2dAcXPCUWM5Cks3rtLbupSBLdtdRmaJ2/xObxrUYiBG5dnTcgUKB67H
WP28moHiaXmF5EUUzuWV2yUYMhB+XtHnmiKFK+lJ9pYNDJxPHg6MWkyh304q
Iv4XBh7wK6mPyhRSx/Ni+pwYSE6I/99yVQqTwhsTN7MZKKpePej8HYXV9xUL
er0YMHQyCO1Vp1BuRWrLRg4DKQlLB08sp1DLoqade52B0WpWA61NoamTWNgT
x0DtJUb/yEoKnWN1JbHpDDwpV3T1X01h/sw9lbe/M1ClezyMZUShmdHq4No/
GXjjWvG5ey2FDewkOq2eAQP/KuOmdRT21l0UOL1ggL2+yPX3HyjU4W4xbR0m
+Vg1N7MsKMxe+bfdQx0hfM++xjtkT6HJwQ0ViYZCsFgjz27dS+HjqMJvA9YL
oefy6DLb/RR2D93oWrtNCDv+crRkO5P4/9h7SnBECPweuaWj7uS97O6K4N4S
Qr+Gg1FFMPlv4bv7vflCmLhQvrAsjMKqimrbXVlCYPTV196/RN6/SuYS6TIh
sH10NF9fpVC9+3hmcJMQJKe0L3JukXoGDld6zAthW7aXqXMphfHp85JNviL4
d8Mj6bIBUp/UPpEgUATLd50UHR0i8fBbWhVCRVCS8YD5dpTCEl5yoTBKBPhO
RffWJwobb5i4UdkiOKgg0OiUjcD/gl2fNbWJ4E9hvVrYmgg84/i4zHlzN5zh
9prMn45AG6XL3kHfiGHZnMWbwPkIlLVZpV+rKIao7Utcj8pwsCG8oW+Bihi4
rJ+MbeU4uGNEwZ2/Qgxy9JI4E2UObm/lO1dvEsPOS2/+WafHQcsb96xZPmLw
uFnvN76Xgz8v6F/OfU7Ot1yS9crjYOq87of99m8hPihQac75KqoN/DIYpNcD
Zv7SKyUyURhqpmImP9EDDx+6+Bs/ikbPwNSWomfvwBTuZgcVXEcvSePh7YW9
YDc3k9OZGoOO7TfNHQL6oH2dVFv4OS42FaizPe37IaT2pJq0fxxq91i8HFo2
AP5veNrH19xCnsuCbb49A+Dz6rhJqEIC3nzCm5qtHoQ+PyGekeKhb2LV3HTU
e3iqcSWJ3c/DjgN5tiyPDxDs37VVj07EQ/vN4mUshqC0bdKjuTkJHz90XRMi
MwyduVcibxbcxopF9jKzomH4nCGI0+In49WmtvUfikdg4aMr/0aF8LE7UKuo
P/ojTLWUTP5xNgWdjympC91GgVZZ1HTEMxUfVPA7rI0kYCQOy5ffk4atwRN+
jPQY5Mbqnn1rl46/tfanOHiPQc0kY0Vvy8DVWIY1T8dAX2dXYehPmXjEyCn2
nsU4zMk1NaZbZ6H0brt515xx+Cvg/OUQ22z0F69U4y2egFOiIctC8xz0/q7V
sD5sAjiXDUybm3Pw1XxdX4l4Aq6XeldrOwtwoXvaDg2HScgT8E+rTgmwJAj3
WD6YBMvMsCoNbi4yBpV7T6hPwb791Y1c3Tx84cibVoqcgiTPypP6L/Nwo1mV
zbkPU1Bz+12P0cV89Iit23z40CcIHFUNjTa5g6xktc7Z2k9Qpmj//Yj4Dq61
BN9knWloPODBYXgFqOmxu6gqfhriTdu1S1wKMXxjTuztT9MAxW0zaZpFKIjs
UpnxnIELW488Lxorwownn7p4lTOQlvp1FOP/AdzTwys=
        "]]},
      Annotation[#, "Charting`Private`Tag$19637#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwViXk0FAgcgCfVztjYrPbl2LRshyPWlTWhfqbJlSyRqVnXFFbjaLMyWylH
hieUbG4zaUwzlH0idHn6SSoUUbHmMKsRNRPCiFiy9b33ve+Pz+jQ777hagQC
weuzXyr7cWvRRxMRaD0tJXK2RkONZf8nhqUIZo5oGhUJoiDF6VR4u50IclgL
49E6UbCR1mpTslMEmpdW1hUvMiHy7L5Ox0ARFNzKHHv2IgJm3x9TS8oRQXwk
TddRGApaTQ3RK2dEENWSrbCu2Q/ydvqLmAURrOlf7qPXQoO6vsVtfWpiCAob
Ynr3+gNtwoVYsVoMh2Md5jhLfsDd0MdzNxWDtAHS4kJ9wCxzpi8rUAxenor3
ZU92AnW/PUX7gRjylXn4UWqBgdqm/BUdYki/cNKOQrNBVqf+ytluMUwTWTS3
O3Z4jfqpTSITQ6Dp9suUWCfUtnroI5gXw6MDWrqk3l0oJ/kxyDYSyDZ0N5vp
8cEzd48kBfMkIOhQNzwyEIiceMYrn0oJyDarEvQLgvCmlS+Vel0C5Yf2El95
BaNSaEc0aZLAcVFicevdEPS9uHB+sl8C6laktd+4HESj6MxLbC0plNJ9QuiE
MGw2EDZdS5KC+x7K9wpzJq4dGXIxTpdCla5zfsifTIyuNuriZ0thWVsAMfM+
E/WAK+MUSwHbIpwX90XiH4y8pfN1UghNmKuPOR6FG/hnKHFvpKDidBA+1sZg
uknIQ0fvAZg3pWrh3FHcY6vb+XS9DLw1B5pzh4+h/GJ5i8kmGWyZvUpoUovH
E9Pmt9lbPv9egu3zH+JR2EDhO5FlkD0YqddIj0cCOerE33tlwAzzT856Go/1
Tvc2ZbNlkDI6a7m7moXrXMMSPZUyyLAWtHmEHsd3B2osOxr+hXHyS/n1kgTc
SxLb8G8NguFSP1dzKhnrs4J0hGmv4L/+9Apifipu7C8IfxsmB5J9yrDetnTk
mocG6ToPQY/+scmCygzkmtSuP6fxGtyqHHXKnmfitbF6D4ryNRjQ2cG6a87h
jl8ddjjcGYbTm/TrzPVzUNLlKzVkj4DCr/GZKvUCpmkYvXZlvAG3UYJ3VUYu
3pw82lBr8RZa8pb7R7P+QlUZayJAQwE2xhNCZtxFdKCt7lWNKGC7Dc/a9XAe
kupNU7tvKOHbqFvM8t35KBfPlYzmvAMN8gq5GRTgrquep7yCR8E9qDInd0Mh
3nD2ezy2fQxYLW/gt3VFaDo41pigNw4PetiDFmuK0cT465O/jIzDeFWVS85C
MdraS3mM1vfQvJm6bGmxBA/NFrZLPCYgd+iRnbeqFK32r9JJvD4BGR0OKcYK
DrJL6XrNBpPgmGdklTvPRU7d4eQr7EmI9NSJLSOUoUONL8dkehLmDLhF4dqX
ccDqq3P8g1MgSKr2JwsvIzXtpLz58RT0yqZolK08tLrXPnr6ZxXUkhLvqL/g
4WCHKGCAq4Jcg/y8kahyzA+oK7NdPg21E/DI+Ss+dndHFJnGTkOePDlr/AYf
n+kNfLj/zzSYH+B5rKJfwX1uFqR51w/Q6nT2p3ptAXLddyS9rP4AlREv1WMe
ClDZqftE8N0MFPrxaK0nhHjPvuvJ2tQZSLccWyRTK9A/fpe1mXIGhhemGc9X
VGJcYb7nAH0WGnuWBF3SSiSPKs0rbs9CSfEXruL/UJ18bA==
        "]]},
      Annotation[#, "Charting`Private`Tag$19874#1"]& ]}, {}}},
  AspectRatio->NCache[
    Rational[3, 4], 0.75],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*FractionBox[SqrtBox[\\(s\\)], SubscriptBox[\\(m\\), \
\\(e\\)]]\\)\"", Medium, Bold, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(1\\)]\\)\"", Large, Medium, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0.06270315381131708, 0},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       FrameBox[
        StyleBox[
        "\"T=\\!\\(\\*FractionBox[\\(3\\), \\(7\\)]\\),  \
\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \
\\(0\\)]\\)=0.1\\!\\(\\*FractionBox[SqrtBox[\\(s\\)], \\(2\\)]\\)\"", 14, 
         StripOnInput -> False], Background -> GrayLevel[1], StripOnInput -> 
        False], TraditionalForm]], 
     Scaled[{0.56, 0.13}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log[
        Log[# + 1]]& , ConditionalExpression[-1 + E^(E^#), 
        And[
         Inequality[-Pi, Less, 
          Im[#], LessEqual, Pi], 
         Inequality[-Pi, Less, 
          Im[E^#], LessEqual, Pi]]]& }], 
     Charting`ScaledFrameTicks[{Log[
        Log[# + 1]]& , ConditionalExpression[-1 + E^(E^#), 
        And[
         Inequality[-Pi, Less, 
          Im[#], LessEqual, Pi], 
         Inequality[-Pi, Less, 
          Im[E^#], LessEqual, Pi]]]& }]}},
  GridLines->{{0.5831980807826592, 0.874591382923689, 1.3691038556058743`, 
    1.5293379817722996`}, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->Directive[
    GrayLevel[0], Bold],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        ((ConditionalExpression[-1 + E^(E^#), 
         And[
          Inequality[-Pi, Less, 
           Im[#], LessEqual, Pi], 
          Inequality[-Pi, Less, 
           Im[E^#], LessEqual, Pi]]]& )[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        ((ConditionalExpression[-1 + E^(E^#), 
         And[
          Inequality[-Pi, Less, 
           Im[#], LessEqual, Pi], 
          Inequality[-Pi, Less, 
           Im[E^#], LessEqual, Pi]]]& )[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0.06270315381131708, 
      Log[
       Log[101]]}, {-0.05, 0.01}}, {{0.06270315381131708, 
    1.5293379817722996`}, {-0.05, 0.01}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log[
        Log[1. + #]]& , 
       ConditionalExpression[-1. + 2.718281828459045^(2.718281828459045^#), 
        And[
         Inequality[-3.141592653589793, Less, 
          Im[#], LessEqual, 3.141592653589793], 
         Inequality[-3.141592653589793, Less, 
          Im[2.718281828459045^#], LessEqual, 3.141592653589793]]]& }], 
     Automatic}, {{{0.5831980807826592, 
       FormBox["5", TraditionalForm], {0.01, 0.}}, {0.874591382923689, 
       FormBox["10", TraditionalForm], {0.01, 0.}}, {1.3691038556058743`, 
       FormBox["50", TraditionalForm], {0.01, 0.}}, {1.5293379817722996`, 
       FormBox["100", TraditionalForm], {0.01, 0.}}, {-0.36651292058166435`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.0940478276166991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.32663425997828094`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.47588499532711054`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.6657298105782764, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.7320993680864453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.7871950081766445, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.834032445247956, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.1133440539599853`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.2337220363428747`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.3119942346184028`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.4136356249281932`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.4498980416116356`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.4803421887365897`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.50648771329857, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.6683301937789266`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.7417128123332075`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.7907525336563095`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.8272241149214201`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.856078424783994, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.879847859882703, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.8999949901550044`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.9174379584284198`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.9327894159422225`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.028332747979373, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.0802787967640044`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.1155684847378495`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.142110328228237, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.1632864044140705`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.180847680018257, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.195814896742155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.2088337033830556`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.2203376631281273`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, 
     Automatic}]]], "Output",
 CellChangeTimes->{{3.98281749590479*^9, 3.982817568861211*^9}, {
   3.982817601661203*^9, 3.982817740294285*^9}, {3.982817790607856*^9, 
   3.982817885648241*^9}, {3.982818080333811*^9, 3.982818085442297*^9}, 
   3.984115679829249*^9, 4.0025644250195446`*^9, {4.002564455385927*^9, 
   4.0025644803380585`*^9}, {4.002564529097349*^9, 4.0025646251189632`*^9}, 
   4.002915181561363*^9, 4.002915337446783*^9, 4.0029154216427364`*^9, 
   4.002915456524313*^9, 4.002915516522562*^9, {4.002915651832571*^9, 
   4.0029156941903725`*^9}, 4.0029158208846836`*^9, {4.002915885040764*^9, 
   4.0029159772136154`*^9}, {4.0029160556533756`*^9, 4.0029160652244873`*^9}, 
   4.002916169071966*^9, 4.002916498972748*^9, 4.0029166163894825`*^9, {
   4.0029168436435432`*^9, 4.0029168493054523`*^9}, 4.0029170360783844`*^9, 
   4.002919761623434*^9, 4.002924326084833*^9, 4.00292618663381*^9, 
   4.002931079974896*^9, {4.003017530230002*^9, 4.0030175675893307`*^9}, 
   4.003017669642829*^9, 4.003218438982209*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"16e2e65b-5b54-4085-940c-7e1c2a5bcb04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pl2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#1", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nf", "\[Rule]", "1"}], ",", 
              RowBox[{"Lbl", "\[Rule]", "1"}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"log2\[Omega]0", "\[Rule]", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"2", "\[Omega]0"}], 
                SqrtBox["s"]], "]"}]}], ",", 
             RowBox[{"lmm", "\[Rule]", 
              RowBox[{"Log", "[", 
               SuperscriptBox["m", "2"], "]"}]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Omega]0", "\[Rule]", 
             RowBox[{"0.1", 
              FractionBox[
               SqrtBox["s"], "2"]}]}], ",", 
            RowBox[{"m", "\[Rule]", 
             FractionBox["1", "x"]}]}], "}"}]}], "/.", 
         RowBox[{"x", "\[Rule]", "10"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"T", ",", "#2", ",", 
         FractionBox["1", "2"]}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"ScalingFunctions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"Log", "[", 
               RowBox[{"#", "+", "1"}], "]"}], "]"}], "&"}], ",", 
            RowBox[{"InverseFunction", "[", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"Log", "[", 
                RowBox[{"#", "+", "1"}], "]"}], "]"}], "&"}], "]"}]}], "}"}], 
          ",", "None"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "#3"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<T\>\"", ",", "Medium", ",", "Bold"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           
           RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\>\"", ",", 
            "Large", ",", "Medium"}], "]"}]}], "}"}]}]}], "]"}], "&"}], "@@@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"delta1exact", ",", 
        RowBox[{"10", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"anum", "*", 
         RowBox[{"delta1", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"35", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"anum", "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]1trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{"15", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Orange", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"anum", "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]1trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{"22", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Magenta", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"anum", "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]1trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{"15", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Blue", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"anum", "*", 
         RowBox[{"Normal", "@", "\[Delta]1trun"}]}], ",", 
        RowBox[{"12.7", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"pl2", ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          
          RowBox[{"\"\<\!\(\*FractionBox[SqrtBox[\(s\)], SubscriptBox[\(m\), \
\(e\)]]\)=10,  \!\(\*SubscriptBox[\(\[Omega]\), \
\(0\)]\)=0.1\!\(\*FractionBox[SqrtBox[\(s\)], \(2\)]\)\>\"", ",", "14"}], 
          "]"}], ",", 
         RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
       RowBox[{"Scaled", "[", 
        RowBox[{"{", 
         RowBox[{"0.36", ",", " ", "0.13"}], "}"}], "]"}]}], "]"}], "}"}]}]}],
   "]"}]}], "Input",
 CellChangeTimes->{{3.982818422194461*^9, 3.982818481018155*^9}, {
   3.9828185110598516`*^9, 3.982818522577694*^9}, 3.982818656534856*^9, {
   3.982818764038211*^9, 3.98281879951565*^9}, {3.982818873134349*^9, 
   3.982818902974349*^9}, {3.982819310993054*^9, 3.982819313783239*^9}, {
   3.982819345170712*^9, 3.982819399355461*^9}, {3.982819475022481*^9, 
   3.982819540765727*^9}, {3.982819586270547*^9, 3.98281958752162*^9}, {
   3.982819849995566*^9, 3.982819855657552*^9}, {3.9828198876967297`*^9, 
   3.982819924330578*^9}, {3.9828211546047583`*^9, 3.982821181933923*^9}, {
   3.982821280075349*^9, 3.982821365911813*^9}, {3.9828215983439713`*^9, 
   3.982821607675346*^9}, 3.982900562355516*^9, {3.9829008318463917`*^9, 
   3.9829008651578703`*^9}, {3.982901057365307*^9, 3.982901068009849*^9}, {
   3.9829011649788427`*^9, 3.982901181390256*^9}, {3.982901237040347*^9, 
   3.982901286872959*^9}, 3.9829013978644743`*^9, {3.982904456878166*^9, 
   3.982904476152348*^9}, {3.9829056354653797`*^9, 3.982905643938147*^9}, {
   3.9829056845635643`*^9, 3.982905695496825*^9}, {3.982905743049859*^9, 
   3.982905772668037*^9}, 3.982907862461897*^9, {3.982907903393248*^9, 
   3.9829079202769957`*^9}, {3.982908515826063*^9, 3.9829085973547287`*^9}, {
   3.9829086408381767`*^9, 3.9829086494095907`*^9}, {3.982908713614354*^9, 
   3.98290878787945*^9}, {3.9829089624774647`*^9, 3.9829089632408457`*^9}, {
   3.982908999862815*^9, 3.98290900235995*^9}, {3.9832293756717463`*^9, 
   3.983229395593337*^9}, {4.002564761511326*^9, 4.002564761771513*^9}, {
   4.0025648027917747`*^9, 4.002564860441723*^9}, {4.002916241052458*^9, 
   4.002916272561884*^9}, {4.00291633670175*^9, 4.0029163608065376`*^9}, {
   4.002916402734028*^9, 4.002916421143301*^9}, {4.0029164514732037`*^9, 
   4.0029164516119385`*^9}, {4.0029165056417255`*^9, 
   4.0029165492818317`*^9}, {4.0029165877157497`*^9, 
   4.0029165880138874`*^9}, {4.0029168579424553`*^9, 4.002916858102085*^9}, {
   4.0029197639425735`*^9, 4.00291976504138*^9}, {4.0030176763614473`*^9, 
   4.0030177046954107`*^9}, {4.003218446775928*^9, 4.003218451325314*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"7a2c38d5-aabd-4e46-88d4-4c092c8918ba"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV0ns01OkbAHDXIZfK5BKSa35iMC4Jq82m2lpJoZJQiayilLK0LrmO3Bpm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        "]]},
      Annotation[#, "Charting`Private`Tag$20266#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV13k8lOsXAHBEZZS4pM1SgxKRpGyFkCVly14iyZbt6leXrKVsSYYpslcq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        "]]},
      Annotation[#, "Charting`Private`Tag$20501#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0.33333333333333337`, 0], 
       AbsoluteThickness[1.6], Opacity[1.], Dashing[{Small, Small}], 
       LineBox[CompressedData["
1:eJwV03k01PsbB3BFM6GmqWgnJI2ikpIlW3ZJ5faLGZFKki4uEiK3G2WpZnzN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        "]]},
      Annotation[#, "Charting`Private`Tag$20712#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0nk01PsbB3C7MBRZ+tmiyTLZKhwipItSSdl1s2WvlCTLTaKkrsY+81WJ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        "]]},
      Annotation[#, "Charting`Private`Tag$20934#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0Hk41PsXB3CyZWlM6aqkhVxLSaRcFFGJQZTcfuFeSaGSxKW43FGWGGTM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        "]]},
      Annotation[#, "Charting`Private`Tag$21144#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0nk41HsXAHDLTJPdaBlvKOKWiiJr9oqSFlG2qd7EpSt1RRFZQi6GLJmZ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        "]]},
      Annotation[#, "Charting`Private`Tag$21366#1"]& ]}, {}}},
  AspectRatio->NCache[
    Rational[3, 4], 0.75],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"T\"", Medium, Bold, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(1\\)]\\)\"", Large, Medium, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{-4.610149401127958, -0.010682686793343997`},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       FrameBox[
        StyleBox[
        "\"\\!\\(\\*FractionBox[SqrtBox[\\(s\\)], SubscriptBox[\\(m\\), \
\\(e\\)]]\\)=10,  \\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(0\\)]\\)=0.1\\!\\(\
\\*FractionBox[SqrtBox[\\(s\\)], \\(2\\)]\\)\"", 14, StripOnInput -> False], 
        Background -> GrayLevel[1], StripOnInput -> False], TraditionalForm]], 
     Scaled[{0.36, 0.13}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log[
        Log[# + 1]]& , ConditionalExpression[-1 + E^(E^#), 
        And[
         Inequality[-Pi, Less, 
          Im[#], LessEqual, Pi], 
         Inequality[-Pi, Less, 
          Im[E^#], LessEqual, Pi]]]& }], 
     Charting`ScaledFrameTicks[{Log[
        Log[# + 1]]& , ConditionalExpression[-1 + E^(E^#), 
        And[
         Inequality[-Pi, Less, 
          Im[#], LessEqual, Pi], 
         Inequality[-Pi, Less, 
          Im[E^#], LessEqual, Pi]]]& }]}},
  GridLines->{{-3.921940658358167, -3.0202265403428346`, \
-2.3506186555132937`, -1.7019833552815005`, -0.90272045571788}, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->Directive[
    GrayLevel[0], Bold],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        ((ConditionalExpression[-1 + E^(E^#), 
         And[
          Inequality[-Pi, Less, 
           Im[#], LessEqual, Pi], 
          Inequality[-Pi, Less, 
           Im[E^#], LessEqual, Pi]]]& )[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        ((ConditionalExpression[-1 + E^(E^#), 
         And[
          Inequality[-Pi, Less, 
           Im[#], LessEqual, Pi], 
          Inequality[-Pi, Less, 
           Im[E^#], LessEqual, Pi]]]& )[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-4.610149401127958, -0.9027205313796968}, \
{-0.02222520447947661, -0.01129018772419308}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log[
        Log[1. + #]]& , 
       ConditionalExpression[-1. + 2.718281828459045^(2.718281828459045^#), 
        And[
         Inequality[-3.141592653589793, Less, 
          Im[#], LessEqual, 3.141592653589793], 
         Inequality[-3.141592653589793, Less, 
          Im[2.718281828459045^#], LessEqual, 3.141592653589793]]]& }], 
     Automatic}, {{{-4.610149476789775, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.01\"", ShowStringCharacters -> False], 0.01, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 
       0.}}, {-3.921940658358167, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.02\"", ShowStringCharacters -> False], 0.02, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 
       0.}}, {-3.0202265403428346`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.05\"", ShowStringCharacters -> False], 0.05, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 
       0.}}, {-2.3506186555132937`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.10\"", ShowStringCharacters -> False], 0.1, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 
       0.}}, {-1.7019833552815005`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.20\"", ShowStringCharacters -> False], 0.2, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 
       0.}}, {-0.90272045571788, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.50\"", ShowStringCharacters -> False], 0.5, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 
       0.}}, {-4.20715862039233, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.521373703291938, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.238550274970754, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.842686636221769, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.693280091090465, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.5644559444400956`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.4513438790959086`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.9678147153196068`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.3380214184293209`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.0892396396274506`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.7550148625084082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.6336935950807919, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.5313912117090354, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.44339459282686555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.36651292058166435`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.08742157179075505, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.0940478276166991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, 
     Automatic}]]], "Output",
 CellChangeTimes->{
  3.98281852501635*^9, 3.9828186594101973`*^9, {3.982818774254504*^9, 
   3.982818803065482*^9}, {3.9828188742429953`*^9, 3.982818903525062*^9}, 
   3.9828193147119904`*^9, {3.982819346986265*^9, 3.982819400098166*^9}, {
   3.982819476047798*^9, 3.982819541403844*^9}, 3.982819588243413*^9, {
   3.9828198636569643`*^9, 3.982819890935549*^9}, 3.982819926173682*^9, {
   3.982821155888816*^9, 3.982821183073906*^9}, {3.9828212816220407`*^9, 
   3.982821367404373*^9}, {3.9828216004999027`*^9, 3.9828216100542297`*^9}, 
   3.982900564264299*^9, 3.982900834492931*^9, 3.982901183996415*^9, {
   3.9829012398117247`*^9, 3.982901288963771*^9}, 3.98290139961201*^9, 
   3.9829044788263807`*^9, {3.982905636918944*^9, 3.982905645255266*^9}, {
   3.98290568807193*^9, 3.9829056967681723`*^9}, {3.982905745099271*^9, 
   3.9829057737484627`*^9}, 3.982907876734384*^9, 3.982907926042673*^9, {
   3.982908523405397*^9, 3.982908598639866*^9}, 3.982908650860984*^9, {
   3.9829087173198433`*^9, 3.982908788951172*^9}, 3.982908964686462*^9, 
   3.982909010737484*^9, {3.983229381137621*^9, 3.983229396583458*^9}, {
   4.002564741484291*^9, 4.0025647635036907`*^9}, {4.0025648087947483`*^9, 
   4.002564844873436*^9}, {4.002916243646755*^9, 4.00291625460334*^9}, {
   4.0029164083286743`*^9, 4.002916422614483*^9}, 4.0029164533808136`*^9, {
   4.002916507666027*^9, 4.0029165504949017`*^9}, {4.002916589365116*^9, 
   4.0029166177001266`*^9}, 4.0029168594706078`*^9, 4.0029170371169205`*^9, 
   4.0029197674063206`*^9, 4.003017708104979*^9, 4.0032184534375668`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"78292c2a-605e-4b5e-9fa5-9af352ceb0df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pl3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#1", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nf", "\[Rule]", "1"}], ",", 
              RowBox[{"Lbl", "\[Rule]", "1"}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"log2\[Omega]0", "\[Rule]", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"2", "\[Omega]0"}], 
                SqrtBox["s"]], "]"}]}], ",", 
             RowBox[{"lmm", "\[Rule]", 
              RowBox[{"Log", "[", 
               SuperscriptBox["m", "2"], "]"}]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Omega]0", "\[Rule]", 
             RowBox[{"0.1", 
              FractionBox[
               SqrtBox["s"], "2"]}]}], ",", 
            RowBox[{"m", "\[Rule]", 
             FractionBox["1", "x"]}]}], "}"}]}], "/.", 
         RowBox[{"T", "\[Rule]", 
          FractionBox["3", "7"]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "#2", ",", "200"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "100"}], "}"}], ",", 
          RowBox[{"{", " ", 
           RowBox[{
            SuperscriptBox["10", 
             RowBox[{"-", "5"}]], ",", " ", 
            SuperscriptBox["10", 
             RowBox[{"-", "3"}]]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ScalingFunctions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", "#", "]"}], "&"}], ",", 
            RowBox[{"InverseFunction", "[", 
             RowBox[{
              RowBox[{"Log", "[", "#", "]"}], "&"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", "#", "]"}], "&"}], ",", 
            RowBox[{"InverseFunction", "[", 
             RowBox[{
              RowBox[{"Log", "[", "#", "]"}], "&"}], "]"}]}], "}"}]}], 
         "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "#3"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           
           RowBox[{"\"\<\!\(\*FractionBox[SqrtBox[\(s\)], SubscriptBox[\(m\), \
\(e\)]]\)\>\"", ",", "Medium", ",", "Bold"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           
           RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\>\"", ",", 
            "Large", ",", "Medium"}], "]"}]}], "}"}]}]}], "]"}], "&"}], "@@@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], 
         RowBox[{"delta2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", "10", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]2trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], ",", "6", 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Orange", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]2trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ",", "6", 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Magenta", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]2trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "6"}], "}"}]}], "]"}]}]}], ",", "5", 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Blue", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]2trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}], ",", 
        "4.5", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Cyan", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", "\[Delta]2trun"}]}], ",", "4.5", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Dashing", "[", "0.02", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], "}"}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"pl3", ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          
          RowBox[{"\"\<T=\!\(\*FractionBox[\(3\), \(7\)]\),  \
\!\(\*SubscriptBox[\(\[Omega]\), \
\(0\)]\)=0.1\!\(\*FractionBox[SqrtBox[\(s\)], \(2\)]\)\>\"", ",", "14"}], 
          "]"}], ",", 
         RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
       RowBox[{"Scaled", "[", 
        RowBox[{"{", 
         RowBox[{"0.76", ",", " ", "0.23"}], "}"}], "]"}]}], "]"}], "}"}]}]}],
   "]"}]}], "Input",
 CellChangeTimes->{{4.0029174457715015`*^9, 4.0029174524915657`*^9}, {
   4.0029174835627747`*^9, 4.002917531052555*^9}, {4.002917568822012*^9, 
   4.0029175910412807`*^9}, {4.0029176319522305`*^9, 
   4.0029177630234337`*^9}, {4.0029178028021374`*^9, 4.002917832564783*^9}, {
   4.0029178958025074`*^9, 4.002918052491661*^9}, {4.0029180860032043`*^9, 
   4.002918109401924*^9}, 4.002918164902157*^9, 4.0029182389424686`*^9, {
   4.002918283512188*^9, 4.0029182839421844`*^9}, {4.002918373232401*^9, 
   4.002918376341219*^9}, {4.002918469202076*^9, 4.0029185701419144`*^9}, {
   4.0029186027442455`*^9, 4.002918620732456*^9}, {4.0029186564824047`*^9, 
   4.002918733952173*^9}, {4.002918782952284*^9, 4.0029187988819447`*^9}, {
   4.002918832752447*^9, 4.002918906842428*^9}, {4.0029189478130054`*^9, 
   4.002918981852564*^9}, {4.002919125702215*^9, 4.002919149492422*^9}, 
   4.0029191803417854`*^9, {4.002919210762312*^9, 4.00291926399189*^9}, {
   4.002919317461693*^9, 4.0029193176119766`*^9}, {4.0029197696325207`*^9, 
   4.0029197705412025`*^9}, {4.003017713710401*^9, 4.003017729691147*^9}, {
   4.0030177637014303`*^9, 4.003017763892539*^9}, {4.003218511314204*^9, 
   4.003218520215695*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"2f0515a8-310c-ea4d-9dca-6262579f3bf7"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAASf/pw7FrAkAYmnar8I4hwL5Z93iT
bQJA7pTgTQiOIcA0tAQudW8CQDxHTDUgjSHAHmkfmDhzAkAcXnPSUIshwPLS
VGy/egJAZ1AUQbWHIcCcpr8UzYkCQGHl1siKgCHA7k2VZeinAkBj1hlVZ3Ih
wJScQAcf5AJA78I0ft1WIcCMsnJ7rWYDQMkGz7o9HiHA9FAyFpXgA0An/q2R
vewgwItymYUYWARAycuxEve+IMDPDNwlvdkEQOb/ua0GkCDAgi+s7LpSBUBw
kuZQfGYgwOLKV+TZ1QVAv4/B96s7IMBx6aqwlFYGQJhwEuKkEyDAb5CLo6jO
BkCROD6L2t8fwBqwR8fdUAdASMfQ/JuVH8A1WJERbMoHQBsXx3wQUx/Af4OC
MJZBCEBp67u0NhQfwHYnT4DhwghAth/M1nzSHsDcU6n2hTsJQGJAX4VOlx7A
7/jenUu+CUAIK1U/VFkewDEhvBmtPgpAFvyICYgeHsDi0Sa8Z7YKQDvOCgFn
6R3AQPtsj0M4C0ACl5V6hbEdwA6tQIl4sQtAtbp3vOZ+HcCJ1++zzjQMQBUJ
GlKgSR3AM4VGs8C1DEDSFiG20hYdwEy7KtkLLg1AG+Zh+LHoHMASauoveLAN
QHHYC1b9txzASKE3rT0qDkDBYcfGrYscwKxbLP+eoQ5AyScRU0ZhHMC9jvyB
ISMPQIzuxndgNBzAPkpaK/2bD0CTK9dVdwscwDa/yQJ9DxBAC7pOFCfgG8Dk
GjpayU8QQCQCl9methvApSqU6SVxEECg/4+ZiqEbwOeTDUQ=
        "]]},
      Annotation[#, "Charting`Private`Tag$21739#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0.33333333333333337`, 0], 
       AbsoluteThickness[1.6], Opacity[1.], Dashing[{Small, Small}], 
       LineBox[CompressedData["
1:eJwBgQJ+/SFib1JlAgAAACcAAAACAAAAK9tfDQyr/D/At+JrOA0hwAyy+r5z
r/w/qnrke5gMIcDsiJVw27P8PzMzV8b4CyHArDbL06q8/D8hgbUJugohwCyS
NppJzvw/ddxrRD8IIcAsSQ0nh/H8PzfoKFtUAyHALLe6QAI4/T8W30Ckp/kg
wC2TFXT4xP0/ITUG/ufmIMAyk06bm/b+P29wrbymwCDA3QH92/4JAED2HZM+
Xp8gwKJrOVzjlQBA4HMjuYuAIMBpebc8oy0BQINKTLK2YCDAcb/ul0K7AUCb
sjj2MUQgwHupZ1O9VAJAd7hKvk0mIMAGRceAa+sCQFSRWYjCCSDA0xjgKPl3
A0Ca3miqY98fwKGQOjFiEARAIe32JdKnH8CxQE60qp4EQBY7MaepdB/AQqJI
qSYqBUDPzaV/DkMfwNSnhP59wQVAhlW7br4NH8Co5XnOtE4GQLZ8PtNp3B7A
fcew/sbnBkDs3mdrWacewNRazqAMfgdATICuqaVzHsBsJqW9MQoIQASJuVDG
Qx7ABpa9OjKiCEBRnv+dPBAewOE9jzISMAlAWn4fWYLgHcC9iaKKzckJQPiE
lPw5rR3AG4ecVLxgCkCCLBv1V3sdwLu8T5mK7QpAI6Tn5z9NHcBclkQ+NIYL
QINEs9DIGx3APqjyXb0UDEB5MxXVGu4cwKJrh+95oAxAM7ICIdHBHMAH013h
ETgNQJo18ulYkhzArnLtTYnFDUC9GC7Bm2YcwFa2vhrcXg5AsfAU5dQ3HMCA
q3ZZYvUOQDMNfDuPChzA69jnEsiBD0BUbcPc7OAbwCxVTZYEDRBASddHA260
G8CcwkUA0y0QQKD/j5mKoRvA5u4jVQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$22039#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwB8QMO/CFib1JlAgAAAD4AAAACAAAAK9tfDQyr/D+5RwJXdGYiwAyy+r5z
r/w/sIZ48zZkIsDsiJVw27P8P1D12HL8YSLArDbL06q8/D/LwDT/j10iwCyS
NppJzvw/bj95ldhUIsAsSQ0nh/H8P61jgznqQyLALLe6QAI4/T/Jp+d35yMi
wAyOVfJpPP0/YM0z1/ohIsDsZPCj0UD9P27oY2YQICLArBImB6FJ/T8q92kC
QhwiwCxukc0/W/0/Rh7Wtb4UIsAsJWhafX79P2QOg1oaBiLALZMVdPjE/T/Q
+AaCP+ohwC53sgC/yf0/Z9Wu6GzoIcAuW0+Nhc79P3ha9FGc5iHALiOJphLY
/T9g+1AcAeMhwC6z/Ngs6/0/VvGeIuLbIcAu0+M9YRH+P/SR2av+zSHAMBOy
B8pd/j91ePJuibMhwDKTTpub9v4/GQfjNz+DIcD0QMEjEfv+P1Zf9K7rgSHA
tu4zrIb//j/PdRBDmYAhwDpKGb1xCP8/e5yUu/d9IcBDAeTeRxr/P28Hy77B
eCHAVG95IvQ9/z/QbWmhiG4hwHZLpKlMhf8/1JR6H9daIcDdAf3b/gkAQMbJ
wbAqNiHAhPP9bS4MAEDLZDBrGDUhwCzl/v9dDgBAATni5AY0IcB6yAAkvRIA
QL3vIhLmMSHAFo8EbHsbAEA98AA5rS0hwE4cDPz3LABAXWfx5F0lIcDANhsc
8U8AQLGI125CFSHAoms5XOOVAEAxDCC96vYgwGl5tzyjLQFArg3xWUG8IMBx
v+6XQrsBQIHukMVyjCDAe6lnU71UAkDNeHdMU14gwAZFx4Br6wJApI2zGnA1
IMDTGOAo+XcDQLFBn5dTEiDAoZA6MWIQBEAr6bmXpt0fwLFATrSqngRAZM1Z
3yufH8BCokipJioFQOzuiby/ZB/A1KeE/n3BBUD7s62q5CcfwKjlec60TgZA
KBfogwfxHsB9x7D+xucGQJ+KeTJCtx7A1FrOoAx+B0DX15Pl9n8ewGwmpb0x
CghACAms3HZNHsAGlr06MqIIQLm2kyOyFx7A4T2PMhIwCUCLdjBKWOYdwL2J
oorNyQlAsXHnmLGxHcAbh5xUvGAKQB5aqJbGfh3Au7xPmYrtCkCD8gpN7k8d
wFyWRD40hgtAo+qxddUdHcA+qPJdvRQMQIy99bCy7xzAomuH73mgDEBwaz+G
D8McwAfTXeEROA1A9YG2G0yTHMCucu1NicUNQEXsBsFYZxzAVra+GtxeDkDV
QoebZDgcwICrdlli9Q5A3v0b/fwKHMDr2OcSyIEPQD5HGC1C4RvALFVNlgQN
EEDEjQzmrrQbwIPIOM83LhBAoP+PmYqhG8BiGNpg
        "]]},
      Annotation[#, "Charting`Private`Tag$22338#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwBkQJu/SFib1JlAgAAACgAAAACAAAANvoiDELA+T/Vo8T2++giwCzT/1/k
xPk/KzdBqTrnIsAirNyzhsn5PwDUoKV55SLAD16WW8vS+T+ki26G+OEiwOjB
CatU5fk/8oObLvraIsCaifBJZwr6Pwd/4CgPzSLA/hi+h4xU+j9mAEo5jrEi
wMY3WQPX6Po/ba0CgTh8IsARSE1gXir8P/tGYoz0ESLAky7MGpdW/T88fM2e
8bohwM2UkTXsfP4/6yH1OTNwIcDCzRS2M7z/P+VYJudIKSHAd24RShZzAEAk
uBBLD+8gwGpf9+uLFAFAliT5Swq3IMA5kAC+D7MBQM9RI5PXhSDAJCzPPuxG
AkB6oB0CH1wgwGyxfPJB5wJAnL/Ue4gyIMDQoe9U8HwDQELi4o53DiDAENKF
56wPBEBF0ITkX9ofwK3r+qzirgRAqMDNz+WVH8BlcDUhcUMFQFsprwvVWB/A
e95OyHjkBUCd8keYHhkfwG2Mi5+OggZAGrmRcpvcHsB6pY0l/RUHQDONPhuq
pR7A5adu3uS1B0A1c+2+bmsewGsVFUYlSwhAr18yDCw2HsBPbJrg3uwIQK9Z
xJt//R3ADwNDq6aLCUArtQ5wzMYdwOoEsSTHHwpAikTqGIuUHcAj8P3QYMAK
QFrw8GXaXh3Ad0YQLFNWC0AYWWUJci0dwKfcRbdT6QtABbt0Uav9HMA1XFp1
zYgMQDDT5FSSyhzA3kY04p8dDUAntma8kpscwOQa7YHrvg1ALzl/b2JpHMDG
LslRRV0OQBNrHojfOBzAxK1q0PfwDkAytIYGTwwcwB8W64EjkQ9ALDt/qrrc
G8DKdBjxUxMQQNz/1fcEsRvAu/k+PjcuEECg/4+ZiqEbwIrHLz0=
        "]]},
      Annotation[#, "Charting`Private`Tag$22637#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 
        NCache[
         Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVxXk4lHkcAPAhmtzWU4mZYd4jqzY69FBa/d7BZnNvhCLFRo5WUs+GyD3r
YSK7raIcKbtUKLK0lK+yrqdckatjJEeOSjneecdMu/vH5/lg/if2BSiyWCzX
//w/R++PtCptGp1rkfsF3SbBfLYczqyh0REXs6XxP0lwbaxZ3KVPIwdHtTsh
10kQBrf5NxE0Wrf+mSghl4RP92cs+8xptJ+tMTKTSkL7QbPpRR8alawpC68N
JCHyKjhYltKo2M1PqGZEwm/hbQnyMhotPbVt3YCTUG7bU/OokkapFywbHA1I
eDszSjjU00i3vbi6cC0JLlbsZe9OGplO+OLxbBKMXjndjl2gUU99VrPuFAF9
hsPqjQIJUpA1HoqrJKC+SX98eo8E8TnZk+JyAoqCDzasdZSgMs/atXa3CAir
Gjx53EOCrCunrbAbBKyyG3iuGypBfzUVi9WyCbAM6ysMuyhBHU9u9VVFE5Bf
37mdOyFBGu6Jnhw7ApL9tDTtZiSoKdp4StGWgJCVLhMn5yRo5nXgzvcUARau
HTktUgkKEBR87rQkoGv0iTxCm0G8WCOiwZQARbX21radDLqcK1rYo0tA4IEm
nzMiBjUcnp3vmcKhoNpJZJ/FoKj4hFy3SRwGvuqv42UzqEie8vr5GA727e/0
mwoYtPK0icWYGAeTXVqD2lUMQoOtpfx+HOa5B/ffHGTQ7KyYo9WEQ4L4g9NL
Iyl6otpbWVGAw9VjHGTTKEWR1lkPBIdwcDWdNJP/I0WZZEW+pzcOSgv3jO+3
S1Huzw8sThzAITTRWWdzrxTp/T7yy/X9OFjmJYzpT0jRSfM6H74zDv09E+mf
1JcRcyqmPQjhoLP73sA1r2Wkp7iau57AIXW1UwTr4zK6cjZrceg9Buzbrqr4
wjJKyj13etMsBkIb9yIbZhn5Hk3xj5vGIDnCu0eoJEM52n3CDZMYxHcFb9PQ
kyHVrdLajBEMokTCT3rWMlTtOKpzpReDECWIMLsoQ+b2R1rL6zBwmN92KnCH
HN3syQkPOI8B1ybeb4uVHJ328crnijB4n/XUhRHIUWdH3t3eNAx+3Ry0KcNB
jjbUxyTbpWIwEJI3Vu0rR9ujDB9aJGEQMML2Uk6Rozs+D3MFURjEdbz49ka3
HEmkL9bMB2BQVSJc+SbkCwpKtgq/JsBAYtdiluTNotLr7q5okPJhPq1WPUPO
otLCrPZGAh8EteLy69kK1NdqrKqMTD4w8jc153cpUm8LzUonDvNBeQs3LbFP
kUqN+lBzxIIPoXceKYUfX0Eda22uvqDDByt7m/Gt2kpUQso626AhQ/DrYC7I
S5SoYrpyNOWyIcyFiooKnJUpExdKJ8TdEF54pfvsnFOmSui2jRarDUFvS+Pr
l6krqXS9jW6CIQN4xO9u8zBhU+dPLAzr5hnAA6lu7FAzm/Lvjn3sEWAA5Mcd
l7b9tIoamdmcaLzRAMbNWg4kaatQ+ZF+Y+QcDxg/0dirEhXqXVqGVW89D6JL
vxnQdFal+tODSVkyDxyHFS7unVSlIo2qxUU/8CDK5zs6Jk6NOnpKFsPi80Bn
yf9xMqFOqdhXFH6Y4oLsbI3npXp1SvPzpd3k31xw1x/fd85fgyr/cjNUXcgF
5VWJi4eUNSlRxXxBtRsXVMTuP36fp0m982Vco9dzIbJbwYJtrUV5ZKoANs8B
y7KxZ13DWpSAt8TpauZA6fjEM2NTbarwS2ZO2jUO/AtB+Hyc
        "]]},
      Annotation[#, "Charting`Private`Tag$22936#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], Thickness[0.005], Opacity[1.], Dashing[0.02], 
       LineBox[CompressedData["
1:eJwVj3s0VAkcx4eGoSSJVQwz996ZFr3ERo3yu9JDIZREHjUek9BLzpZS3rOF
VUoPRQ9ZvVS2l5ROP6XEaUNRnm2RUVIeB92Zy7TtH9/z+e9zPl8iZNvqcE0O
hxP4c//TbFpR+i0DBrZUTt099ZgY7b9ex13GDEQc424pSxejV0XpiKMpA6k+
S94eThSjfHN1SCXFQOjMi1tbosU4WNYrabRnwO7Rfa0Ly8U4MWt4e64jAwef
GP1AJzFahqiLgmgGxuDiBJ69GIPHG0xRrGBAYavRoSUWY816uy8jgQxoCrXr
rnLF2DV7IfFAykBDbjPZPSpCzril6xJkDBBOU6ych0Vof9X3CW87A3srN5/2
UIjwPBt3emoKA65Bu6Ul1SLcnYdukssMKBcnHWRzRHh0e3WS+trPP1ErQ59m
ifD6klelj28yoNFU8qHggAg/9nZSbuUMFBZ7dByPF6HnIt5oQC0DG3ix8b7h
Ipz+zqN43/DPfp0jyW0LRNgoaNWrcFaCdZjEr62XwvJKU8WXZUqY53TvqN4n
Cgs2r3/0i7sSdBNlWa6dFG691bwj2lcJfX8fae9oplBnedMbkyglhAUQGqer
KJRsbTy3NUcJC+4+U3wrpPBMee1v/G4lZARnaE+UUZgqnaS/vFcJ2snBX4JD
KIzU9uzeMaCE0mbptdJgCh28XuZWsUrIsa0O3beOwrrOF+oYAxUU1TsM+a6g
UHNCzfPqBSqoHrY2njObQpl/ZeCuTBVoL5vQ08uSePaOR+bKbBW0y1PSREoS
mya/fWB+XAXPCmMMN46QuLLms2nlWRUYacxs7OgncZbjpGaDWyr4dS791lhB
4hB//dorzSqISVWSVvUkJr3v82ifzkKTbGh61WUS7y+M21cygwUbePki8iKJ
gyc1r6XYsNDqP+g5+S8Sw7yN9awlLORL0l7LzpHo+lhS87sHC54F30ztTpCo
X5i2zCCWBdkdb3e3NBLzNpmBS8VPv+ODtWtCSfSa/clO/ZSFMG7tUW8pidzh
25ZlNSxo+Ai+eG8gMSp5leGcBhaSjqgb/AJIlOQndZl2s2AVaylOWEPi21fd
GYN6o1AbZOxvvYREQ6fbTef9RiF9U557x3QSDxh5xHD6R8HVigqaM0Agr9hr
PDk8Cs8rz+za1Ueg3MWnwEU1CmGns60qvhKYGhPwSs4dg7x2ixX+PQQm1m22
nThtDDrDLWbldRIYlykfnLZ4DI5XTfaKfENgJBdj7HLG4GtDdqzJQwLdhmx3
yuar4Y9jhrHOWQTyXRKlNovUcMhClTScSeC37H88Vc5qKCozSbqSQeCROREz
s9zUcFjxw8PkIIFNkfldd4LVIM/w4oymEBj+geenlaaGcQsvl/fHEZjwsm1h
Yb0adOLZGwkyAm9dkmt3RP6AfpqKUzkTqFxeZZcSwKFPtTZM/sAKcSj9nl6W
mkMv22ZfloZCdL73/vqF4xr0hQidsJxDQlSpO0r/dNSk3+183vN5gxC1bPjp
yY2aNGURUCx1EGJUyWPu9uhx9My+eYJsQyEuWumimGvApT+e6joZ0SJA6UvV
YfUlLk0tHuHJTwpwICqz4OwqLZqdWiKM9BFgm19G4IIBLbrI7byNg5EAp9lU
/Nt+QJtuyy5e69xigY+F9dW+s3h0tGCkzSTfAh+yJvtanvHorps9T3zDLVDU
P/+E7RYdemfL+mRLawtU2FX5pxjo0h8vxXSJBsxRJc3sendJl+5pPraoodwc
91ye0aS/ajxttC1aNJZqju6tGjkrPo2n7wbefV/gbY5xgUuZ+IQJ9PXvY/Ec
oTkafg95kkrp0TH7b5zr6+Hj2N7SdSfK9WiB7kkn0X0++pgqVu8PmUh76VyN
0pPzUUsneSRIS59mbw6dvbOGj7rvfUJd8/XpwI0qrz1iPu6u13DgLZ5Efzqk
i8SQGUqudb2ua51E7zf/blb3zAzbFd2vLWcb0Od+HMpNP2+G/wGK/9G8
        "]]},
      Annotation[#, "Charting`Private`Tag$23235#1"]& ]}, {}}},
  AspectRatio->NCache[
    Rational[3, 4], 0.75],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*FractionBox[SqrtBox[\\(s\\)], SubscriptBox[\\(m\\), \
\\(e\\)]]\\)\"", Medium, Bold, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"", Large, Medium, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0.6931471805599453, -11.512925464970229`},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       FrameBox[
        StyleBox[
        "\"T=\\!\\(\\*FractionBox[\\(3\\), \\(7\\)]\\),  \
\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \
\\(0\\)]\\)=0.1\\!\\(\\*FractionBox[SqrtBox[\\(s\\)], \\(2\\)]\\)\"", 14, 
         StripOnInput -> False], Background -> GrayLevel[1], StripOnInput -> 
        False], TraditionalForm]], 
     Scaled[{0.76, 0.23}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log[#]& , Exp[#]& }], 
     Charting`ScaledFrameTicks[{Log[#]& , Exp[#]& }]}, {
     Charting`ScaledTicks[{Log[#]& , Exp[#]& }], 
     Charting`ScaledFrameTicks[{Log[#]& , Exp[#]& }]}},
  GridLines->{{1.6094379124341003`, 2.302585092994046, 3.912023005428146, 
    4.605170185988092}, {-11.512925464970229`, -9.903487552536127, \
-9.210340371976182, -7.600902459542082, -6.907755278982137}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->Directive[
    GrayLevel[0], Bold],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        ((Exp[#]& )[#]& )[
         Part[#, 1]], 
        ((Exp[#]& )[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        ((Exp[#]& )[#]& )[
         Part[#, 1]], 
        ((Exp[#]& )[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Log[2], 
      Log[100]}, {-Log[100000], -Log[1000]}}, {{0.6931471805599453, 
    4.605170185988092}, {-11.512925464970229`, -6.907755278982137}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log[#]& , Exp[#]& }], 
     Charting`ScaledTicks[{Log[#]& , Exp[#]& }]}, {{{1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}}, {0., 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}, {{-11.512925464970229`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-9.903487552536127, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}}, {-12.206072645530174`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-12.02375108873622, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.86960040890896, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.736069016284437`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.618285980628055`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-10.819778284410283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-10.41431317630212, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-10.126631103850338`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.721165995742174, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.567015315914915, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.433483923290392, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.315700887634009, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-8.111728083308073, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.824046010856292, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.418580902748128, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.264430222920869, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.1308988302963465`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.013115794639964, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.809142990314028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.521460917862246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{{4.002917458150179*^9, 4.0029174853735085`*^9}, 
   4.0029175966782627`*^9, 4.0029176340991*^9, {4.002917668779236*^9, 
   4.002917689605007*^9}, 4.0029177389743233`*^9, 4.0029178197523937`*^9, {
   4.0029179110359135`*^9, 4.0029179564648514`*^9}, {4.0029179937133217`*^9, 
   4.0029180539424686`*^9}, {4.002918087564699*^9, 4.0029181175353928`*^9}, 
   4.0029182419411335`*^9, 4.0029182879149437`*^9, 4.002918380027603*^9, {
   4.002918472706047*^9, 4.0029184809963837`*^9}, {4.0029185136819*^9, 
   4.0029185721064205`*^9}, {4.0029186081241417`*^9, 
   4.0029186248011627`*^9}, {4.00291866595875*^9, 4.0029187374322033`*^9}, {
   4.002918786335886*^9, 4.0029188016893044`*^9}, {4.0029188361249676`*^9, 
   4.002918909707758*^9}, {4.002918956626995*^9, 4.002918985389097*^9}, {
   4.0029191302497063`*^9, 4.002919153192213*^9}, 4.0029191854377556`*^9, {
   4.0029192234592457`*^9, 4.00291926658202*^9}, 4.0029193315385113`*^9, 
   4.0029197761645775`*^9, {4.0030177398392887`*^9, 4.003017768427555*^9}, 
   4.003218526339912*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"ca9382bd-e8a4-4f47-aeb0-8c5bd467a45e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pl4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#1", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nf", "\[Rule]", "1"}], ",", 
              RowBox[{"Lbl", "\[Rule]", "1"}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"log2\[Omega]0", "\[Rule]", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"2", "\[Omega]0"}], 
                SqrtBox["s"]], "]"}]}], ",", 
             RowBox[{"lmm", "\[Rule]", 
              RowBox[{"Log", "[", 
               SuperscriptBox["m", "2"], "]"}]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Omega]0", "\[Rule]", 
             RowBox[{"0.1", 
              FractionBox[
               SqrtBox["s"], "2"]}]}], ",", 
            RowBox[{"m", "\[Rule]", 
             FractionBox["1", "x"]}]}], "}"}]}], "/.", 
         RowBox[{"T", "\[Rule]", 
          SuperscriptBox["10", 
           RowBox[{"-", "3"}]]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "#2", ",", "1000"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"50", ",", "1000"}], "}"}], ",", 
          RowBox[{"{", " ", 
           RowBox[{
            SuperscriptBox["10", 
             RowBox[{"-", "4"}]], ",", 
            SuperscriptBox["10", 
             RowBox[{"-", "3"}]]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ScalingFunctions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", "#", "]"}], "&"}], ",", 
            RowBox[{"InverseFunction", "[", 
             RowBox[{
              RowBox[{"Log", "[", "#", "]"}], "&"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", "#", "]"}], "&"}], ",", 
            RowBox[{"InverseFunction", "[", 
             RowBox[{
              RowBox[{"Log", "[", "#", "]"}], "&"}], "]"}]}], "}"}]}], 
         "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "#3"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           
           RowBox[{"\"\<\!\(\*FractionBox[SqrtBox[\(s\)], SubscriptBox[\(m\), \
\(e\)]]\)\>\"", ",", "Medium", ",", "Bold"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           
           RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\>\"", ",", 
            "Large", ",", "Medium"}], "]"}]}], "}"}]}]}], "]"}], "&"}], "@@@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], 
         RowBox[{"delta2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", "100", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]2trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], ",", "80",
         ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Orange", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]2trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ",", "70",
         ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Magenta", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]2trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "6"}], "}"}]}], "]"}]}]}], ",", "70",
         ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Blue", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]2trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}], ",", 
        "70", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Cyan", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", "\[Delta]2trun"}]}], ",", "70", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Dashing", "[", "0.02", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], "}"}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"pl4", ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          
          RowBox[{"\"\<T=\!\(\*SuperscriptBox[\(10\), \(-3\)]\),  \
\!\(\*SubscriptBox[\(\[Omega]\), \
\(0\)]\)=0.1\!\(\*FractionBox[SqrtBox[\(s\)], \(2\)]\)\>\"", ",", "14"}], 
          "]"}], ",", 
         RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
       RowBox[{"Scaled", "[", 
        RowBox[{"{", 
         RowBox[{"0.76", ",", " ", "0.23"}], "}"}], "]"}]}], "]"}], "}"}]}]}],
   "]"}]}], "Input",
 CellChangeTimes->{{3.98298356005272*^9, 3.982983653540029*^9}, {
   3.9829837088449907`*^9, 3.9829838072046337`*^9}, {3.982983852004313*^9, 
   3.982983907355322*^9}, {3.982984506913986*^9, 3.9829845345767727`*^9}, {
   3.9829847476564093`*^9, 3.9829847739115953`*^9}, {3.982985000378331*^9, 
   3.982985039017756*^9}, {3.982988648825759*^9, 3.9829886594391747`*^9}, {
   3.9829886961538973`*^9, 3.982988706788045*^9}, {3.982990193186377*^9, 
   3.982990205275671*^9}, {3.9829902595933743`*^9, 3.982990259765296*^9}, {
   3.98299030308991*^9, 3.982990317056445*^9}, {3.982990358434338*^9, 
   3.9829904583032827`*^9}, {3.9829904899183493`*^9, 3.982990496691495*^9}, {
   3.982990534201445*^9, 3.982990556771365*^9}, {3.982990646366534*^9, 
   3.98299073882607*^9}, {3.98299094740613*^9, 3.982991013997128*^9}, 
   3.982991128889696*^9, {3.9829911814036694`*^9, 3.982991273243533*^9}, {
   3.982991313269959*^9, 3.982991337408134*^9}, {3.983335487261973*^9, 
   3.983335487805029*^9}, {4.0029174395468464`*^9, 4.002917441511307*^9}, {
   4.0029193976721783`*^9, 4.0029194038618793`*^9}, {4.002919446963606*^9, 
   4.0029194686321716`*^9}, {4.002919533281233*^9, 4.0029195618919945`*^9}, {
   4.00291959383165*^9, 4.0029196846244392`*^9}, {4.0029197846819534`*^9, 
   4.0029198222106247`*^9}, 4.0029198849130707`*^9, {4.0029199413625107`*^9, 
   4.002919941602745*^9}, {4.0029199742626457`*^9, 4.0029200169714947`*^9}, {
   4.002920067812105*^9, 4.002920323912369*^9}, {4.0029203539837456`*^9, 
   4.00292036063134*^9}, {4.0029203969219723`*^9, 4.0029204772118073`*^9}, {
   4.0029205386718216`*^9, 4.002920692262619*^9}, {4.002920762982231*^9, 
   4.0029208153015175`*^9}, {4.0029208481615715`*^9, 4.002920937131878*^9}, 
   4.0029211789011707`*^9, {4.003017745080009*^9, 4.003017771386652*^9}, {
   4.0032185348568497`*^9, 
   4.003218539519438*^9}},ExpressionUUID->"98e7fbd9-bd13-4975-b846-\
e35b0f5a3a76"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwBAQP+/CFib1JlAgAAAC8AAAACAAAACKTcvrFrEkDrnXImtgMhwEDI8t5q
bBJAC1Ji+C8DIcB37Aj/I20SQPYn19+pAiHA5jQ1P5ZuEkD+TTLvnQEhwMXF
jb96cRJA5/jdDof/IMCC5z7AQ3cSQMjGk0td+yDA/CqhwdWCEkCkH5KHGfMg
wO+xZcT5mRJALKA7f8/iIMDUw1phJswSQJK7dayJwCDAm6h6zf/6EkAhlZn5
vaEgwKNwMPbtKBNAaXKKMpiEIMCpPFK2wFoTQAk4/V4PZiDAkdueRUCJE0DW
cIpsgkogwHd+V2ykuxNA7NLox5wtIMCeBKZPHe0TQBxDbkYmEiDAp10fAkMb
FEDthdDrlPIfwK66BExNTRRAqe3iPTm+H8CX6hRlBHwUQANDst63jh/Awf26
OtCpFEB2yBXdXGEfwOkUzaeA2xRAqEK5YHAxH8Dz/gnk3QkVQHhl7ubdBR/A
++yytx88FUAyjhae0dcewES+8Ud2bRVAfZaMsr+rHsBvYluneZsVQBHSB+yc
gx7AmAoxnmHNFUA2Ky1JFVkewKOFMWT2+xVADo+FykgyHsCsBJ7Bby4WQHm1
9yItCR7A9mag2/1fFkBcY8QRuOEdwCKczcQ4jhZAUVCLHq69HcBM1WZFWMAW
QN9QMm5plx3AWOEqlSTvFkBx0XthaHQdwKTQhKEFHRdAxrd4jr5SHcDvw0pF
y04XQMe4nojtLh3AHIo7uD19F0AETgWuIw4dwEdUmMKUrxdAB35A30TrHMCy
AYuJAOEXQF5TdjmvyRzA/4GoHxkPGEDpJz4K66ocwEoGMk0WQRhAje87LiSK
HMB3XeZJwG8YQF9WwOkTbBzA5ZcwA3+dGEBW8tXaFk8cwFHW5lMizxhAYTvj
MygwHMCf58dzcv0YQNklPajFExzA6/wUK6cvGUDCq0yvgPUbwBnljLGIXhlA
SeDcs7HZG8CIsJr0fowZQC7A02nYvhvA9X8Uz1m+GUD7cIgzLKIbwPjZAyt3
vxlAoP+PmYqhG8BFBV6l
        "]]},
      Annotation[#, "Charting`Private`Tag$84205#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0.33333333333333337`, 0], 
       AbsoluteThickness[1.6], Opacity[1.], Dashing[{Small, Small}], 
       LineBox[CompressedData["
1:eJwBAQP+/CFib1JlAgAAAC8AAAACAAAAsgvuADKHEUD//4tWUP8gwBi5yBH9
hxFAHfxph/b+IMB+ZqMiyIgRQJB7+Kuc/iDAS8FYRF6KEUAi/1nQ6P0gwOR2
w4eKjRFA68SSh4D8IMAX4pgO45MRQKHP5rqt+SDAfLhDHJSgEUCWz1WM//Mg
wEZlmTf2uRFA00wXgoPoIMDNnRea//ARQDtC6tAjzyDAF6iXTmMkEkC3zWZ4
A7cgwN7dCfPEVhJAzgtu6xmfIMCY8k7Da40SQO0avzsDhSDAFdmV5WzAEkDT
FsPBomwgwIWerzOz9xJAF3vhM0pSIMByj7tx9y0TQL478SKVOCDAIlLJAZZg
E0BkIvxHziAgwMXzqb15lxNALT/NIUwHIMAqZ4zLt8oTQJh9Wx2P3x/ADQZh
yfP8E0DALvK4DrIfwOODCPN0MxRAwtu0V2qBH8B807FuUGYUQFVxUcm9VB/A
CAIuFnGdFEDfcrDnHSUfwBFcnK2P0xRAptKh0y/3HsDdhwyXCAYVQLyTf8kX
zR7AnJJPrMY8FUC62DnqPqAewB1vlBPfbxVAC11UCSR3HsCSKqymPKcVQMbb
TeppSx7AhBG2KZjdFUBVW+4ySyEewDnKwf5NEBZAmRs0J7b6HcDhYaD/SEcW
QCRlYh6k0R3AS8uAUp56FkCF61aA/qsdwDNgU5XxrBZAP/UgDrqHHcAO1PgD
iuMWQKxhBOkUYR3AqxmgxHwWF0Ccu5WZqD0dwDw+GrG0TRdAXccaOPIXHcBK
joaN6oMXQL3+QWKX8xzAG7D0u3q2F0Bs2cB6Q9IcwN+wNRZQ7RdAGANt2ryu
HMBlg3jCfyAYQPy98kojjhzAaYGtXq1SGEBHlxR/sW4cwGBetSYgiRhA+1no
0CFNHMAZDb9A7bsYQKokI1pULhzAxpqbhv/yGED15daaeg0cwDX6eR5sJhlA
U2k3YUzvG8AhhUqm1lgZQClZCA8p0hvAAe/tWYaPGUDaGW+0C7MbwGF45OXF
rhlAoP+PmYqhG8DoqF7J
        "]]},
      Annotation[#, "Charting`Private`Tag$84404#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAAz50LjXX+EECV48raCYkhwK5KQlpL
/xBA2TJakWeIIcCM93gnIQARQC/fmIHFhyHASFHmwcwBEUB6wf8NgoYhwMIE
wfYjBRFArRiNzv2DIcC1a3Zg0gsRQFVI5LD/fiHAmznhMy8ZEUACcasiK3Uh
wGfVttroMxFAZU+UQhNiIcAo64of220RQHc+4bXaOiHA9RenWfajEUD53Mt6
WxghwIPzAN8B2RFAzrzC/hL4IMA6rYNbjBISQNw9U5Nt1iDA/X1OzT9IEkBU
I5ovF7ggwOksQjZyghJAQBd6TTKYIMCVinPqlLsSQLLghp3BeSDATv/sk+Dw
EkDpgCxtEF4gwDBSjzSrKhNA9anvIb5AIMAevHnKnmATQGVusFb+JSDAzNSh
q4KVE0CsW4nMUwwgwKPL8oPlzhNAbQMaJyjiH8CG2YtRcQQUQKXIpnZksB/A
k8VNFnw+FEBRh54KmXsfwGBgTSZ3dxRAq/pbseVIH8A5EpUrm6wUQAiV/+yX
Gh/AO6IFKD7mFEDY34mbaekewElJvhkKHBVAXDqShnW8HsCBzp8CVVYVQKib
baDBjB7AeQK/NpCPFUBTtX696V4ewH1NJmD0xBVAh0loaQE1HsCqdraA1/4V
QPkDC8Z6CB7A47aOluM0FkBmTgHavN8dwN2lpPffaRZAgejsLo24HcAAc+NP
W6MWQKWycH3cjh3AL1dqnf/YFkAlUGo2tGgdwIcZGuIiExdAZMuKeyNAHcCg
igdyNkwXQCWIqLAWGR3AxRI993KBF0COfFciVvUcwBN5m3MuuxdAGjM6IEbP
HMBt9kHlEvEXQKXLAIZjrBzAhyImouclGECa8U4Tx4ocwMssM1Y7XxhA65EU
r/FmHMAbToj/t5QYQAWJoIIXRhzAlE0GoLPOGEBS+FCzFyMcwBlkzDXYBBlA
DY0jqvgCHMBeKdAW7TkZQOpoN1n94xvAzcz87oBzGUA3Gkor8MIbwEiHcbw9
qRlAi8j+u5ikG8DHaX/iva4ZQKD/j5mKoRvADb1cRQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$84603#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVz3tMUwcYBfBS2xXHsnnb0he37b0SnmPC5DUsyCcjpihF0EyZjEEmCAqE
AYGCSkJhAVYRtvAQw6otYIzycNOIDBA/GbiJUMjUCIyHUKhzqHFsQFChu/vj
5OT3z0kO/VXm/mQ2i8VSMfm/RwwOZ3I3tkD2tb1f3AijsX1P2OG9ti3w+JNH
0zrGFav5bjSLANMP2tcaxuoY650hOwLM/ZRtfheNfZw7K85cAnRrjZHvM76R
lpf4uwMBR7kO6VGhNDYEzfp6SwlIeB4aXq6i8YRVbMeVESAbvGdVM46tjjJP
MLaE527fzFj4oju1lCSAkyb6tXwHjZXGOsOUktnTXF0qCaJRx4vkVbgSkPJg
d/fxQBpTHnVM/OlLQJKVDl7fTmOvy2DTqB8Bp+rzb7YxFuVNpXf6E7AnzzQV
z7hfxLGVBRLwgaHS69bHNFKxMc5uKgJe+3ZatD40jk0spiWHEXDZlOY1/RHz
9wm1PhtNQGA++1qWO43ui3rlHxkE1Ac0c0dIGpfFlz5faSJA64ftcxwaS/5h
zdiNE3BxMnX020UKd7SVxFXw+fDNXbfyETOF64VRw6FqPvwSvrA5/TqFz7zC
ArKL+ZA7anpTUUthrT7nr5puPuS/DY4+kE9hlO159ZNXfBAfUfsciKfQZ3+V
X4unADj84aZsoFDRUzB4PlEAnT7hP710oXDooamluFYAsxuBy0feo7Dp/lLJ
glkAvg+H7Y/NKbF0/HRMFkcIV4qg/eqPSqwe0IhO7RRCQFxWqeWkEhMTNa5a
rRDqMrXpHhFKDOLXftjQKoSyExHuD2RKVDVy3XdahfCUa+/R8EyBERG90ndJ
RxjY0FWe71GgznyB/dlBR5Cd+7pgrkKBBezbAd9VOcKGp+HupgQFFmpcE//t
d4TgTw95ivwVeCWvo+jxhiNkKm9P6u0VaOmorLP4iaBwH+Tcm5Hj1MXm1Zlj
IhC2Ug5nO+XIyrHsi2sSwWRGIXu+Uo7eh44bbGMiOClU8bpS5Vgmlc1tFYhB
xVNMu4EcjXpedkCkGC78fJYlk8pxgB+ymq0Tw7Y30W2xyyQKChpytnWLYeZM
F089QmLGyq4F/t9iuMVKXktqJbFsq2vjUxcJtE2He/+mJ/G+l+9BVYIEDnct
Fi8dJdEpqtx2s0YCKeNVzpLdJNZo3jFeN0ugZdzgKXEmUZo05D/GkQKQIZw1
NolfeoyKXgRJoXf8e8O6xQmHh96+LMqRQoZtPv5VnxOqy7J6Qi5LQdXnPVff
7IQpxtMuve1SMNqqzulNTvgfhkafhA==
        "]]},
      Annotation[#, "Charting`Private`Tag$84802#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 
        NCache[
         Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV03s81FkfB/Bxt1E6M8yYMWbmx2OMyLiMXIq+1Mo8uUQlLY1JdFurdcll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        "]]},
      Annotation[#, "Charting`Private`Tag$85001#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], Thickness[0.005], Opacity[1.], Dashing[0.02], 
       LineBox[CompressedData["
1:eJwVkHkw3HcYxteWyJRO891lD3v+ohaJJiaODEJeKmEViXSixNSR0BLE1RIS
qWOKWVtMXUGJK6Mq0UOjEiIvcuiSZUJKpGbdJRFVYVUT2W7/eOaZ54/PzPM8
1Om4ExF0Go3mqtX/PlRt8PUXb3bBpf73zrj3Udjq5XbqQ80uiJnykap6KJRv
njenaAT2sKSsdKTQ02+hZ1CHgPxMvmPPbQp7dXvUpnoEnJolhWc7KLwRnRz6
yIBAunzD0KGVwiqHaZv9XAIeXZYgq6IwbYGto2dC4IOJHUXxlRQGFPsqJ7RZ
JzK/O6CCQqMXnZE5fALecVdq9pVTWFBbVj0pIvCgb6Dnr28ozNT31pdLCDxq
aSvtlVH42eP2iUUbAqND91tzLlDYbaZoGLYlUCrlTMrSKGQlT8Z02BEwOH8p
syiVwrssXU3uQQJRUQpObQqF4gA/U3MnAqnxx18NJVE4PvE8OsKNgMOBsMpz
Mdq9U+Lt6ePaviNh07JgCi2ey0RPYwko6SJV7hEKnwYlydvOEXBW918ed9f2
HQzayo8j0Mo+MGepzRvXrUYOJRD43XTUUumm/StemVPzOYGEj5LdBUBhkJqs
hF0g4HXzSOSoo5bXqehazCNQrvlR9a21lmc3BaobCNCZfo/9BRRmv6SpdJ4Q
WB/7xOOHf8XoeD07SM5ggOFwpsXrMTFup/s+POzJgC/1q7NcbopxycrNPjGL
AZa2PzuaVYixVJb0rKSTAfctlpdL0sToq1kunlplQGIyZ+dAsBitTxTatuxh
QhtjzCPEVYzCrlRFTSgTEua+q8+TiHFwtK4lq5QJS7vef+c3QzE2DKxlzyuZ
sPHuQZulGRHmPMn3S9A1glN3WuLe+kmExfd8WBddjKCv2cyPc1GEoaE+kpQU
I0h3K9vwkorQgVG6t+qaEfSKpLwlExE61etZuCwYQWQUg968JESptJv7Nt8Y
2q4qCpq6hJipvEI/6W8MW/p/8BflQkyl37EvKjQGmWvlSf0QIab7SELX7xpD
5ZoijWMnxO+T2zPG3hhDjd3mMflOIc62F5TN2rLgmf36aYVKgJNXGzdVUSxY
zOA1lXcIkJY0eyyogQW35G7hcwUC3P/x2WrNOAu8/ok4eitSgLlck5ndTDZY
r0TrWYAAa2X6ifbebHgZeIhrwhXgPYbzZmImG4Z/cbkdsMFHZmpV0r5ONjxw
aiSeQ3yMVbvOM/5mw2HHHk34NT7m7pbU/2nGAd8bYTb9Mj4OWNn4O4VwgLmV
9tXap3zk+eZpfi3hgHmgrRnnKB9LfHbUtik5wMis28sx5SM3fNBuXJcLhokz
ult0PgZbDrNeOHDBdfVV9fYsDx8Ovl7JSOKCOkUSvNrLQ8/chC7nZi4MxgbO
XG7k4fr8iFl3KxdqNYUVsjoe/gd009FK
        "]]},
      Annotation[#, "Charting`Private`Tag$85202#1"]& ]}, {}}},
  AspectRatio->NCache[
    Rational[3, 4], 0.75],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*FractionBox[SqrtBox[\\(s\\)], SubscriptBox[\\(m\\), \
\\(e\\)]]\\)\"", Medium, Bold, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"", Large, Medium, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{3.912023005428146, -9.210340371976184},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       FrameBox[
        StyleBox[
        "\"T=\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\),  \
\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \
\\(0\\)]\\)=0.1\\!\\(\\*FractionBox[SqrtBox[\\(s\\)], \\(2\\)]\\)\"", 14, 
         StripOnInput -> False], Background -> GrayLevel[1], StripOnInput -> 
        False], TraditionalForm]], 
     Scaled[{0.76, 0.23}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log[#]& , Exp[#]& }], 
     Charting`ScaledFrameTicks[{Log[#]& , Exp[#]& }]}, {
     Charting`ScaledTicks[{Log[#]& , Exp[#]& }], 
     Charting`ScaledFrameTicks[{Log[#]& , Exp[#]& }]}},
  GridLines->{{3.912023005428146, 4.605170185988092, 6.214608098422191, 
    6.907755278982137}, {-8.517193191416238, -7.824046010856292, \
-7.418580902748128, -7.1308988302963465`, -6.907755278982137}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->Directive[
    GrayLevel[0], Bold],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        ((Exp[#]& )[#]& )[
         Part[#, 1]], 
        ((Exp[#]& )[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        ((Exp[#]& )[#]& )[
         Part[#, 1]], 
        ((Exp[#]& )[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Log[50], 
      Log[1000]}, {-Log[10000], -Log[1000]}}, {{3.912023005428146, 
    6.907755278982137}, {-9.210340371976184, -6.907755278982137}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log[#]& , Exp[#]& }], 
     Charting`ScaledTicks[{Log[#]& , Exp[#]& }]}, {{{3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.396929655216146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.551080335043404, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.684611727667927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      6.802394763324311, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.003065458786462, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.090076835776092, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.170119543449628, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.24422751560335, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.313220387090301, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      7.3777589082278725`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}, {{-8.517193191416238, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "2.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-7.824046010856292, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "4.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-7.418580902748128, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "6.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-7.1308988302963465`, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "8.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}}, {-9.903487552536127, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-8.804875263868018, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-8.294049640102028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-8.111728083308073, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.957577403480815, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.706262975199909, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.505592279737757, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.338538195074591, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.264430222920869, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.195437351433918, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.070274208479912, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.013115794639964, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.959048573369688, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.8589651148127055`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.812445099177812, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.767993336606978, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.725433722188183, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{
  3.9829838197695293`*^9, {3.982983855630918*^9, 3.982983909326264*^9}, {
   3.9829845190567617`*^9, 3.9829845368026733`*^9}, {3.982984765298357*^9, 
   3.9829847787758827`*^9}, {3.982985021212983*^9, 3.9829850423309307`*^9}, {
   3.98298865452247*^9, 3.982988662833116*^9}, 3.982988710139229*^9, {
   3.982990196955735*^9, 3.98299020885791*^9}, 3.982990264442998*^9, 
   3.982990320196608*^9, {3.9829903659195747`*^9, 3.9829904612119083`*^9}, {
   3.982990493175931*^9, 3.982990499222396*^9}, {3.982990536915924*^9, 
   3.9829905590426903`*^9}, {3.982990653643043*^9, 3.9829907413386583`*^9}, 
   3.9829909519564543`*^9, 3.982991149278261*^9, {3.982991183789263*^9, 
   3.9829912296012497`*^9}, {3.9829912609757566`*^9, 3.982991275557044*^9}, {
   3.98299131594902*^9, 3.982991341903344*^9}, 3.983335480685959*^9, 
   3.983335516746595*^9, {4.002919554469385*^9, 4.0029195656180153`*^9}, {
   4.0029196056528263`*^9, 4.0029196154545784`*^9}, {4.0029196504275093`*^9, 
   4.002919686154337*^9}, {4.0029198130863495`*^9, 4.002919823445799*^9}, 
   4.002919886930193*^9, {4.0029199569639015`*^9, 4.0029200218320503`*^9}, 
   4.0029200769364967`*^9, {4.0029201165694504`*^9, 4.0029202398282776`*^9}, {
   4.002920278210579*^9, 4.002920327094221*^9}, {4.0029203572846146`*^9, 
   4.002920363590664*^9}, {4.002920400212532*^9, 4.0029204801991997`*^9}, {
   4.002920540771311*^9, 4.002920554291937*^9}, {4.002920588339798*^9, 
   4.0029206142618504`*^9}, {4.0029206700361767`*^9, 4.002920703338896*^9}, {
   4.0029207687952213`*^9, 4.0029208170274982`*^9}, {4.0029208503223763`*^9, 
   4.0029209389882965`*^9}, 4.002920976514927*^9, 4.00292118482802*^9, 
   4.002924500685326*^9, 4.003017795801045*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"398bd510-99f8-4aed-a121-0ca4fddfc5ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pl5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#1", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nf", "\[Rule]", "1"}], ",", 
              RowBox[{"Lbl", "\[Rule]", "1"}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"log2\[Omega]0", "\[Rule]", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"2", "\[Omega]0"}], 
                SqrtBox["s"]], "]"}]}], ",", 
             RowBox[{"lmm", "\[Rule]", 
              RowBox[{"Log", "[", 
               SuperscriptBox["m", "2"], "]"}]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Omega]0", "\[Rule]", 
             RowBox[{"0.1", 
              FractionBox[
               SqrtBox["s"], "2"]}]}], ",", 
            RowBox[{"m", "\[Rule]", 
             FractionBox["1", "x"]}]}], "}"}]}], "/.", 
         RowBox[{"x", "\[Rule]", "100"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"T", ",", "#2", ",", 
         FractionBox["2", "3"]}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", 
             RowBox[{"-", "4"}]], ",", 
            FractionBox["2", "3"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}], ",", 
            RowBox[{"2", " ", 
             SuperscriptBox["10", 
              RowBox[{"-", "3"}]]}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ScalingFunctions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"Log", "[", 
               RowBox[{"#", "+", "1"}], "]"}], "]"}], "&"}], ",", 
            RowBox[{"InverseFunction", "[", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"Log", "[", 
                RowBox[{"#", "+", "1"}], "]"}], "]"}], "&"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"Log", "[", 
               RowBox[{"#", "+", "1"}], "]"}], "]"}], "&"}], ",", 
            RowBox[{"InverseFunction", "[", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"Log", "[", 
                RowBox[{"#", "+", "1"}], "]"}], "]"}], "&"}], "]"}]}], 
           "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "#3"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<T\>\"", ",", "Medium", ",", "Bold"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           
           RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\>\"", ",", 
            "Large", ",", "Medium"}], "]"}]}], "}"}]}]}], "]"}], "&"}], "@@@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], 
         RowBox[{"delta2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"7", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]2trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{"3.9", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Orange", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]2trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{"3.9", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Magenta", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]2trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{"3.9", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Blue", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", 
          RowBox[{"Series", "[", 
           RowBox[{"\[Delta]2trun", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{"3.9", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Cyan", "]"}], ",", "Dashed"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["anum", "2"], "*", 
         RowBox[{"Normal", "@", "\[Delta]2trun"}]}], ",", 
        RowBox[{"4.6", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Dashing", "[", "0.02", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], "}"}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"pl5", ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          
          RowBox[{"\"\<\!\(\*FractionBox[SqrtBox[\(s\)], SubscriptBox[\(m\), \
\(e\)]]\)=100,  \!\(\*SubscriptBox[\(\[Omega]\), \
\(0\)]\)=0.1\!\(\*FractionBox[SqrtBox[\(s\)], \(2\)]\)\>\"", ",", "14"}], 
          "]"}], ",", 
         RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
       RowBox[{"Scaled", "[", 
        RowBox[{"{", 
         RowBox[{"0.76", ",", " ", "0.23"}], "}"}], "]"}]}], "]"}], "}"}]}]}],
   "]"}]}], "Input",
 CellChangeTimes->{{3.982990936927734*^9, 3.982990938137783*^9}, {
   3.982991488820553*^9, 3.982991502391761*^9}, {3.982991569937911*^9, 
   3.982991578787421*^9}, {3.982991614886696*^9, 3.98299173112187*^9}, {
   3.982991767372107*^9, 3.982991767715666*^9}, {3.982991798372363*^9, 
   3.982991806327956*^9}, {3.982991868252039*^9, 3.982991879312763*^9}, {
   3.9829919188721046`*^9, 3.982991980718985*^9}, {3.982992118659992*^9, 
   3.982992125076507*^9}, {3.982992180923045*^9, 3.9829922112883043`*^9}, {
   3.9829933012768307`*^9, 3.982993311391306*^9}, {3.982993344398673*^9, 
   3.982993416308217*^9}, {3.982993560637611*^9, 3.982993566494377*^9}, {
   3.98299363795149*^9, 3.982993712156621*^9}, {3.982993770263595*^9, 
   3.982993770400753*^9}, {3.9829938250800333`*^9, 3.9829938292369013`*^9}, {
   3.9829940811420603`*^9, 3.9829940898460217`*^9}, {3.982994146524124*^9, 
   3.982994180148171*^9}, {3.9829942269472113`*^9, 3.982994250549308*^9}, {
   4.0029210262418766`*^9, 4.0029210904438534`*^9}, {4.002921129202381*^9, 
   4.002921129764839*^9}, {4.0029212541327114`*^9, 4.002921321770544*^9}, {
   4.002921431161215*^9, 4.002921520475647*^9}, {4.0029215715318146`*^9, 
   4.0029215781719017`*^9}, {4.002921619955496*^9, 4.002921686760935*^9}, 
   4.0029217244818306`*^9, {4.0029217588424377`*^9, 4.002921784440922*^9}, {
   4.0029218146922455`*^9, 4.002922032751486*^9}, {4.0029244778879547`*^9, 
   4.0029245030446453`*^9}, {4.003017803262657*^9, 4.0030178190417147`*^9}, {
   4.003218586988358*^9, 4.00321859114615*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"2441daf9-cd6b-4f56-a04c-24fbf45d9fd6"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV2Hc4lX8UAPBrJWRldm1JyogGRSEiQmQroUIRkZFVVrSoiHZIJJUoPyvU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        "]]},
      Annotation[#, "Charting`Private`Tag$23883#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0.33333333333333337`, 0], 
       AbsoluteThickness[1.6], Opacity[1.], Dashing[{Small, Small}], 
       LineBox[CompressedData["
1:eJwV13k4lN8XAHAG2SMkxjK2JBWSZF+KbKVCJSlrogVFWvgp2dKmJEVFqSgk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        "]]},
      Annotation[#, "Charting`Private`Tag$24429#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd13k4lG0XAHDGFEKEwlhGSFmjJIQoSoRCipC1qEiJFlIK0Z5WVMrbG6FF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        "]]},
      Annotation[#, "Charting`Private`Tag$24974#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd13k4lO/XAHAzhpAtSQxmTCRLdokQyi5EQlJ2oRSRSIlCaU9RFPr6qYSS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        "]]},
      Annotation[#, "Charting`Private`Tag$25519#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 
        NCache[
         Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd13k4VV0XAHAuGYp4UeniXFcSqVDyUuaEDMmQuUgyVRIRkdfcnAhJswoh
EorCXqWIEGk0VcqQKTJf07fu95fn96xzzj1nr7XXXphuR6wO0Dg4OB5wcnCw
/zoNGBb+PcAAR8VPA/J+TPixbPv1gv0M2PlExlTPnwmeOtti/fYxoGnksYP1
MSYEJOrYDTkzgCtl6pR7MBPOqavP/LZmgNHTedWtEUx4HqOw7YceA55t4Cp/
dpEJenlr1t3WYUD8D75o30tMqP68epmLFgOsN0kvlUxkQvNamZ42dQYo7Dke
7p7MhP5G+rkvSvg8e0upnGtMkJASaH4nxQDpt7WRIplMuGO4uOyiBAPStJs3
uWcxYY0f333zlQzQKT7dm/+ACZsquY+/FWOA8liw7+ZcJph6z9GrlzCgStUl
evoRE5oSZ7ji+BlwU6bqu8RjJtiVTQ8Y8DIgx0DvsHohE/YLTVS8pDFA319g
nWsxE0KLh9wqpik435s/6lPKBM5vA6YnJykQl0kKdXnGhFN8/aqa4xR0ND71
2PmcCZedenieDVMQPtcZJVHOhBzO79nFPRSIrrC/EQBMUFHsuHysiwKTeH5+
zRdMeGrTFrbpJwVdm1+LLKArM7/sLOhAlxxjBFYyodW86W/uRwpSXrbPMKuY
4MEja7m1mYJjVbHG9ejhiqD8mkYKelyHLvhXM4FbWfJQ91sKFrZkrs95w4SL
vb61x2ooGAuMuKFdwwTxOy/kuaopkHNfq1KHXifi2cV4SQGHedufj7VMeFJb
ui2PUOBP8apYvWWCbrRAumY5BVvCDV++QduMFex1KKFAMZLFeb+OCR253OU9
xRSINC6tXlzPBK8DdhJBhRQEGwTyH0SHfZr9nJhHgdsHmqpEAxN44i3UmLkU
5Oiu3XQQfckoPSn/AQWxz9Lbi9F0jvG/WpkUJACXzgz6XomRZd09Ci4+GXDb
+o4JG46m5TumU2BK494dhC5RGBT8fYuCG9oT0rlo/U6dQ8dv4PedDHzfhq5P
S6xddA3zcUQ9kK+RCfbWXfJJqRSUPJwWU0J3LlE/JZNCQdn3oPJd6EOvznY9
ukxBv5jficPoibD2bToJFBiOZdjFoiM2K6fXX6SgUqjDNRW9eCiKw/k8BanU
lzsZ6KSMj3v7zlCw0clO7hGacpEvDz6F+QNJVhE6a0WoBG8s5t+vR74YvbGx
PiQ5ioLAkYAK9vVlp6W/rIqg4MOt0KpMtKFegNrjkxTETBaapaEbp18n6YZS
4MPf4Hwa7fhYfLQhmIK8F4E0f/Qvn4OWe4Io0D5gucMO7buqIr8/gIK7LA4t
dfRUq/DSE0cpmMqS+i2Gjkraf4jvCAWdWzUcBnG9BMyf1KYcosA7pj31BTpl
Eb/Cah/8vc5zhQlo6QqnU4WeFCx/XFa0B50dlNeld4CC+paOzNVo0mOdvteV
AknLiIQHmD+T2xkcg3uwPi88uHkA/cF+em+oEwUs+oq3UujempsSqbYUEMWk
vCisF/+okRA5GwqeKf0JVULPbjH4UmRJwe8C2eQvWG/Cub+Tmswo4FJY/ZmB
TnPXHHUxoYB3Y+OyCqxPWal4yyEjCk4pL6uzR6tfVF26ZBsFLwzP10Zjfbv6
/XfKQIMCR9kMjQLcH1Wvg5xm1SjwLY4mmuj1Er5KRaoUnDEROfEa9xPrtfPn
VcqYn4SyvAbcb0kSW9ZwrcF6h8dz8IoJNVVjVS/EKGB2B+iuw/2tLDmQFiJC
gVdD4I+LBNfv6E9fFWHcf1KNan8qmOAu+X75nSUULCuKkHyA/WH+aL5HBI0C
znMq6TTsHxulfHh0hqXASTPwixX2n1T/fS0Tg1KQLLZXJqmICQvV9nl5/VKw
Yiw1oRn7VZ2/kS3VIwXlE8osM+xnHm9kM+bapSDL+F3m2nwmXAv4tr3srRSs
EYrrTMF+yV1rE6uRKQWl9ZJbndLweQKfGmbvScH1g1EBR6/i91rYiUO6FCwp
rEqIS8X+8tEhx/CmFDwYq0l4mMKEth97m6yTpYA5Ikf/g/27cNpLyjcar7c+
OLXtHBPcFE4Wp7tIgTozdtwiFOvh9P2uJeJSYKLJ65XpwIT/+OjXnodJgsci
t1pHQSbsJcWlb/ol4BtRO9JUJQ36/wauL9wpASTVxfX3SWnQEnvEFVpEhzOR
p4Mat0iDnbzIttuydJCJUhFx4JCGoLkrn9NPrwRoXZ0ef5YBRfzbP9ImxaF7
04x6/yoG8IUe3qzrJQ5S1Z7fxl5jH3pY2udYvwIUOxw29XlQ0Lp8PX+z5gpo
EDbK2Yp5dNB7FSZ/ezkEW/1iZoIUDDZ+snLiWQ7HciWn9Y9Jwe0rwon9Qcvg
SCgPT7GKFDgwfOUcWsXgyvjht0ZDkqDS8XeVrIkY3K5beBVTKAlL914LqssV
BaXPYufFgyWBcxtRtBIRhXnJGrUaPUkQdVlssjlKBDgn0ywiRSRBUTOkfLzr
H5AJMzEp7ZQAt11CaaI2/wC/lHaTaqkE5NdIf136WhjkOOQb9C5LACe37eEe
BWH4+sDw6KLDEtDd5/5xy0Yh2COzsmzSVAI+WBw4sW9KEDaG6qf9WCsBf8Kd
f+m/EgBlece7goISYCyZLv3t3hLQD+65HTVKh5ytSrxqhxdD7oguUW2hg3nN
YjAy4Qfpf3vpla/oIMls1xJbzweOnI5tJQV0GGdNHLg2yQNcd7RLNG7RQWCb
i2v7p0Xw+XVh81g8HdYLCi1qucENDr7ro89E0mEpT3+n8VVuWBMk8sEOPTxf
BU+TMH43bZscunA4PCz5HDdsik8Ir4ygg8aHodFdIRj35nFf+I8O2681dFbb
cINW3MmBsHA67FG4CMVLuMF4vvfPxVA6XNguGJYQwgX6XQL5S4PokLpyzmBF
IBecbOAP7gqkQ/rggOANPy6wG/TaW4Z+klx3K8uTC0Tv7oz2QXd0nasku7lA
Pbti/ZtjdFCOW7xkSIULXrgELDoTQIcPVbxpJn006HXiq5Q+itenTbo1dtHA
WXpWfcaPDr2+PYq2P2ggRnet+4ieW15dvu8LDXwDQk3PoeU8434EV9HgyF/R
nMkjdDjOu0ghM50Gyf0nhj/60oFuTCvhcqKB0R6ftKxDdFi35dpBeVsaHPzk
8DMarbNOlWFuSYNxJyELF7S7sEdcihEN5B6+v7gc/fBLjY2CKg0uXO7OjztI
B13vhJGdgjToTnsactiHDh5npRXTCCf0vm9S3+1Fh+Cw0o6KZ5yQb9Hbroo+
52uV+LOYEx6Mc2SIoR9ZxUyvy+UEg7d6tz540mGa3ltNUjnh83Z9NVv0+Zx8
966jnCCkbDfl4kGHgjrtm8qynNDXXd9xwZ0OYVPSWlkMTvgQp/86AG0sy9XG
kOAEiZPhtQ7ojtDqlUIinBCz0VZFDi2guCt5cIED1MZr/GA/vu+ZfeezWzng
pP5MCcsN688w5oTsZQ4wvLcuMm4fHXqOeqy8fpED6y51ux/68Q3jEtGzHHDx
HFPBEb1jXGCCFskB9NlU8w3ooHvJR3/4csDqi0cEvrjSoYmW6XXThAO+j3i7
q6DjSI2tOI0DJPzfX57Zi/Uokg17WAsk/PDS5z1oxwxoPju8QHhDzHk/oLPq
B6d/tS2QGv3upQ/RBpLGhleLF0i5wnyLKzqsdLaD0xNtVuDzbg8dVpmL/t2w
Z4FwuKr+KkfXfldY5Gy9QKqO0KJz0eJ8dopPdBZIFi1R+Sy6yLbguI/4AmlR
5TQzQvePHhBurpknfGFbT79xpkPiqbBVHDBP9Etv2Zei1SUuq61/Mk+emabt
zEbH6YPzqfR5sv/agZzzaJkE+oOtofPE7HSrvDXaccM7vXvr5om3Rfi/PU50
4HzZZdMkM08SDc/ub0Fn7Z71nBefJ4U/Q4rr0RNhChftF82T7LAVb4vQiW+j
WwQ65sg1sQ/lMehaL/WAwPg5ovUl/rUi+uXjIOfG2DkS73Aqiol+Plu0XTFs
jqim7XRfgc69pCL+w2uOFB3am8KFvlCyttxMf4481OYsbnfE96d5Z2SqzxFW
0VjqB3S4WWY8TWmOzFe23nmL9v2+yq1EYo7I2qXIPEPv4pPilR2fJYbi6t9T
0cZWTsPh/bMkRmXbwCW03vWrX7/+mCVKVe5SZ9AblZfnxjfMksjA2aEQtKi9
kOVM5iw5Lj5msQctkG6+xfbmLPF3V4i1RXMPnFtVkDRLUvJSvlmgx/7jm/CI
nCW6oQrc29CfMjmvvXecJWVDtwQU0Q0jOjHrLWeJue2iQ6vR1VvDD582miW2
bi+HGeiSdywdbdVZUp1k5bMM/WilhsLVtbPk3eb1LsLorP3HRcakZ4lngG/I
EvTVydFfDwRniYfhJoqGTtTb2MDNPUuqOCuy5hzocPac31MX1gw5f7fcfhp9
gjF4ZlnPDFnqpaAwgnY26t4QCTNkIkf4fCfaJkFWvO3JDPF8dFv/G9q81Y3z
34czRLKNUG1o7SPfmgeuzhC/8qdGn9BqpVLlRpdmSJJdSlIzegOXc0Z63Ay5
9V2ItwnNuPIl2D5ghtR+6XCuQ4v/WO5W6D1DVj7Q0K1FCyvuNl3qil63Zccb
NF/gZVVv2xlyrrvzeBWagzRJvTKbITkmanWv0FN8wryMbTNkU4maYSV6xGrn
cIjGDLEP6+56ge67fv7rB6UZ4t5olAPozu7al0pyM8Tsi3MKQZvduxalLDVD
1mssflKBfrLvkL6K2Ax5XHpmohwtzdCibVyC69PTZsf2uTbBlxtpM2SP5qKW
MvTE1Y7ITdMs8kaW+yTbrnb5eqrDLOI63aLLdq1YBOfmHhbZznVuNduq73e9
2NzBIrlByxTZvhnPjFT7yCIXgkMt2eY3/6v7bx2LjItXpLJ9bHElh3oli6Ta
dnCwf7+j+jKoP2ORMYn2M2wbx7pHaBSwiJ3O803s93+sv1l3SxaLJEaHzLMt
ycHDsfUWi1xKEe9jf++p8k9kawqLWP9zdYK9Hn9PZP6neYFFpo7PrHrJzr96
sI5WDIuYqev6s9ezatx4QSuURUQfeP5gr7dy4Uqi7c8inQL+R9n5SPPrC9fx
ZpGWCy4y7Hwt2vBcW9eVRfK0lMdq0C1ZzhV6O1lkcv4Eqx5t4LE+XH87izDL
xzY0ovNWzWtt08T7aZYx79HRN2+VG6xlkefu+Qmf0UNOfie3M1kkct+jHS1o
+5V6WobiLMJIT5BpR69L6iwz4sHnR4+o/USnWBaGGc9Nk7E1vv7d7HoRitHc
MTZNropVN/xGfzyzusykc5pcPM/XN4zWNZoINf06TaI2DGWNobO5q7eaNU4T
I4Ps01Po8P+8nptXTJPEOzezOXA/9WpqhO4snia1nM0D3GhrFv9Wi9xpsoH3
kwU/Wj4w59mutGli8Uo7WATd5DNUah00TQQzrKzk0JryJMTm8DT5/Lwojb3/
M7riNXa7T5PzDu+4VNAnXFVKba2mSbCDtLomWtb2WInDhmlS1lktb4MO0mM9
cemeIu+/2sqdRQ9vkTK72TZFFDe8XJGIPqiq+6Pt/RRhJJsrpaFd18QtcSRT
5HfavcZstKmgiKtN6hRJ43FvrUdLf1Xg32EyRcS0i/kksL+mvTe7eUp3ipxd
/cZuNXpZ3ZFNVWpTRCrPvk4JvZgU79m2Cv2gYvV29Pg9vcdas5NER49KPcru
734OThvzJskEY+BwE9rAJ2zY794k2VfMEuxAk/23YvPTJomf39n3fU7s86sr
f92pSUJL/vaGG8+bW5pHude4TpLFnnJeW9DH+M48lBCZJN4Tz/fkohm3Sxa4
gybI4pbsw9l43gkI+h78fWiCPPsvyOwZeipk1ef6/ROEy0HMuBb93vpiXorl
BOlSMk3uQ8fwuu+RXz9BettXx6zby57HhJ6b/honNLGc5GL0Yy2PoESrcbLz
54fjrS74/q2igwylMWLU22ZxEOeLqPnhDRvlxkiZQ1hKBBqYDX4GUuismf5k
tKbX6TGvJWNkfJfLS0Crjs/OFPSMklpml+gKnFdkhboXG9weJbZqdxdeo7m3
lch7/TNKYv2e+aw9QAd9j2SfE3yjJCo+7ZsuOuKMf+75hb+Eu3iXnR169t06
5YLBv+TCEm/zGPSY851/WTV/ibOCjFEH+lfQWcPzUX9J97UPtESctyqznd0f
jY6Q0r/K38ZwHhNZfD6Uo2+EmDrmnRHA+c3V+3niru8jZK7/m4wsenYN/cVw
3QjpOShMWaPV7n+WUskYIR12HNKP0Fm3rD4X2I8Qdav4Cwe8sf/NRw5xWowQ
ni3ez0PRBnsLFlltHyF6mk9rEtA/JIVV/6qMECfRpuhyND2t/tLGJSPEgs/H
ShTnzQtJxiaF5cNEL8sr8Cm6bfT4Pq6iYVLc/13lLXqtdWawdfYw0VDfXdGB
rvqHJ3M0ZZhsiKrRX4TzK0d8JZeq3zB5cyG5xQK9c+gvPcYDr99dMLkPfd1c
ZuMH52Gi//lVawBaQyDS9diOYZKQum4sBe1/Rru8SGaYjJQKbm9BQ+/hD9wr
h4mQIVdIH3qp8Y1+G6FhkrEpyIeFthWc2tQ3+Ycklk9GrMR5+g1vwKBP9h+y
P1HI0YY9b1c1SSy58ofciL9j54bmjFU2yYn+Q3j/aebzQ2+hDWX0O/8hTAPB
yLPseXzWy/WQ0B+i9ufI/efoDekDW+3nhkjdlQXHKnSekd8Kg/4hUuy543Uj
+lHi8QaJ6iHS1d1R+AutrD7zgLd4iPCpiaoNoQvaw2NH04fIE95mr0n0Y/k4
zbfhQySw7WUr32GcZxr4xZ8eGiIb131d+Q+6MODCaLrjEIkpMeJeiS6qSMo+
oTZEGunTX9egVd3F4zxk0U3Myg3oYv7r+6xEhsh0lq/NZvQTm7via4cGSbuh
/kE9tBpLbmxZ2yDhvfpoyBD99Fb2O87aQfLEUGS5GVp9+4acwaeDJEvR+fsu
dElfQdzX+4PErzjabDc7fmmz2+vLg0RpMtzBAV26uVSrIHKQ2JYb8OxBb2nV
XHnjyCA5d7fO0hX9LALGTu8ZJIflhbbuZ8flDBqPmQ6S6MpFLw6gn7+tznHV
GCRrZ7I7PdGaR01Pma0ZJJOhrJve6LLl79zUlw0S9fUjYz7seJmVtizXIJk2
vfDzILp836eVwiMDxOZkg/chtDav4/hMxwB5N1gcx3ZFbntjT90AmXEz1Ph/
3GpfbvOzAWLnEBPBvp9M/jpFsgaIn2SQE/v5uje89uekDJCg76tqvNCgP6B9
JWaA/Nt+5Y0HO957hB7tP0DavDvs3dEvLoyO+7oOkJ4VPCH70Pqbjjc57hwg
x+sZ8nvRL7+wcg01Bwh/t/YBR3Y8PPz0xrUDZIdpiJItunIVzZ0SHyCOST2x
lmiDmlidxTwDhLn6vic7H698+SUmRvtJiHFjMztfBmIXJn786Cfju8/W6KJf
lwq/r3/XT9bWTBptQVdxi5+5n9NPrnjGtyqiDbOvuSdc7ScXQ0T/rEJXWzB0
T57qJ7RFC6ck0G/S5CZt9vcTT/3fhvxoY93s97qW/YRh5npwAeuzpmt93jqd
frKvSklkHF2rvPkAt0Q/2fJw8mcH2uRTie4wXz8RtDgn2Ix+G6op2TbRR/xX
5D1h74+6qm3Nhe/7yK12gdhcdIOzld7+s33kb5oRpz97v60YbVUN6iOeExWb
XNEZTZeDeNz6yM+DDmCODjf8mPNAo4/ItR/okkMrKdsvH+79TdrGpC2a2P2j
b+rRiw+/ybHrhfrP0Hz3r5peBoxXOZ5PR39f2RqhlvqbGPWUSh9FX+La2x9m
9Jvc1bU25kHPls/H7tz0mwRT77p/Y//yCr4lLc34TfqdXFrq0LqD33dXTvSS
k9dNX1xCj3zaD/wZvaT63/xkYbRVtndyCncvzl8P3w5j/61wX6zsNdxD7sLE
UA16LSOnVqOthygW+x9NR9OSBhbaCnuIY5HOVUt04ckjPqv29xA+ze4bWdj/
xSwDdR696CYnC+UltuL5ELFkeUvkw27i3JLMuQQ98PrJMeur3aRZNM+zBc+T
V1umHkz4YVzkb8VxdKBsqJiWNN6vUDaei/+Pd3ZI5C8V6CaC+mmqIeidV8t2
fJ/sIjKrvy7djpZbOh8e/a6LaLpKZ7TieZf45ubK3c+7iGT9z4MZ6PkonSK5
zC6y6HREhx/aR+v7zqnELuJFe0Hbiv40GfG7JryLqMfdaOdG/w8sSmDk
        "]]},
      Annotation[#, "Charting`Private`Tag$26064#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], Thickness[0.005], Opacity[1.], Dashing[0.02], 
       LineBox[CompressedData["
1:eJwV13k8VF8UAPAxFCJZo2GGoVSWFCFLWcqaspetkrWylF2SFiUS2VL00yJt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        "]]},
      Annotation[#, "Charting`Private`Tag$26609#1"]& ]}, {}}},
  AspectRatio->NCache[
    Rational[3, 4], 0.75],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"T\"", Medium, Bold, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"", Large, Medium, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{-9.210390369893085, -9.9035125520132},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       FrameBox[
        StyleBox[
        "\"\\!\\(\\*FractionBox[SqrtBox[\\(s\\)], SubscriptBox[\\(m\\), \
\\(e\\)]]\\)=100,  \\!\\(\\*SubscriptBox[\\(\[Omega]\\), \
\\(0\\)]\\)=0.1\\!\\(\\*FractionBox[SqrtBox[\\(s\\)], \\(2\\)]\\)\"", 14, 
         StripOnInput -> False], Background -> GrayLevel[1], StripOnInput -> 
        False], TraditionalForm]], 
     Scaled[{0.76, 0.23}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log[
        Log[# + 1]]& , ConditionalExpression[-1 + E^(E^#), 
        And[
         Inequality[-Pi, Less, 
          Im[#], LessEqual, Pi], 
         Inequality[-Pi, Less, 
          Im[E^#], LessEqual, Pi]]]& }], 
     Charting`ScaledFrameTicks[{Log[
        Log[# + 1]]& , ConditionalExpression[-1 + E^(E^#), 
        And[
         Inequality[-Pi, Less, 
          Im[#], LessEqual, Pi], 
         Inequality[-Pi, Less, 
          Im[E^#], LessEqual, Pi]]]& }]}, {
     Charting`ScaledTicks[{Log[
        Log[# + 1]]& , ConditionalExpression[-1 + E^(E^#), 
        And[
         Inequality[-Pi, Less, 
          Im[#], LessEqual, Pi], 
         Inequality[-Pi, Less, 
          Im[E^#], LessEqual, Pi]]]& }], 
     Charting`ScaledFrameTicks[{Log[
        Log[# + 1]]& , ConditionalExpression[-1 + E^(E^#), 
        And[
         Inequality[-Pi, Less, 
          Im[#], LessEqual, Pi], 
         Inequality[-Pi, Less, 
          Im[E^#], LessEqual, Pi]]]& }]}},
  GridLines->{{-7.601152407474479, -5.300812173785459, -3.0202265403428346`, \
-0.90272045571788}, {-9.210390369893085, -8.517293183084014, \
-7.601152407474479, -6.908255070773826, -6.215607266087465}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->Directive[
    GrayLevel[0], Bold],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        ((ConditionalExpression[-1 + E^(E^#), 
         And[
          Inequality[-Pi, Less, 
           Im[#], LessEqual, Pi], 
          Inequality[-Pi, Less, 
           Im[E^#], LessEqual, Pi]]]& )[#]& )[
         Part[#, 1]], 
        ((ConditionalExpression[-1 + E^(E^#), 
         And[
          Inequality[-Pi, Less, 
           Im[#], LessEqual, Pi], 
          Inequality[-Pi, Less, 
           Im[E^#], LessEqual, Pi]]]& )[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        ((ConditionalExpression[-1 + E^(E^#), 
         And[
          Inequality[-Pi, Less, 
           Im[#], LessEqual, Pi], 
          Inequality[-Pi, Less, 
           Im[E^#], LessEqual, Pi]]]& )[#]& )[
         Part[#, 1]], 
        ((ConditionalExpression[-1 + E^(E^#), 
         And[
          Inequality[-Pi, Less, 
           Im[#], LessEqual, Pi], 
          Inequality[-Pi, Less, 
           Im[E^#], LessEqual, Pi]]]& )[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Log[
       Log[
        Rational[10001, 10000]]], 
      Log[
       Log[
        Rational[5, 3]]]}, {
      Log[
       Log[
        Rational[20001, 20000]]], 
      Log[
       Log[
        Rational[
        501, 500]]]}}, {{-9.210390369893085, -0.6717269920921219}, \
{-9.9035125520132, -6.215607266087465}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log[
        Log[1. + #]]& , 
       ConditionalExpression[-1. + 2.718281828459045^(2.718281828459045^#), 
        And[
         Inequality[-3.141592653589793, Less, 
          Im[#], LessEqual, 3.141592653589793], 
         Inequality[-3.141592653589793, Less, 
          Im[2.718281828459045^#], LessEqual, 3.141592653589793]]]& }], 
     Charting`ScaledTicks[{Log[
        Log[1. + #]]& , 
       ConditionalExpression[-1. + 2.718281828459045^(2.718281828459045^#), 
        And[
         Inequality[-3.141592653589793, Less, 
          Im[#], LessEqual, 3.141592653589793], 
         Inequality[-3.141592653589793, Less, 
          Im[2.718281828459045^#], LessEqual, 
          3.141592653589793]]]& }]}, {{{-7.601152407474479, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-5.300812173785459, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.005\"", ShowStringCharacters -> False], 0.005, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-3.0202265403428346`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.050\"", ShowStringCharacters -> False], 0.05, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-0.90272045571788, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.500\"", ShowStringCharacters -> False], 0.5, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-9.210390369893085, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.908255070773826, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.610149476789775, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3506186555132937`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.36651292058166435`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.5831980807826592, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.6657298105782764, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      0.7320993680864453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}, {{-9.210390369893085, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "1.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-8.517293183084014, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "2.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-7.601152407474479, 
       FormBox[
        TemplateBox[{"\[Times]", "\"\[Times]\"", "5.`", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowWithSeparators"], TraditionalForm], {0.01, 
       0.}}, {-6.908255070773826, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}}, {-6.215607266087465, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.002\"", ShowStringCharacters -> False], 0.002, 
          AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-10.819788284331501`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-10.414328176115472`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-10.126651103516012`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.9035125520132, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.721195994993051, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.567050314893917, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.433523921956123, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.31574588594745, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-8.80495025918031, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-8.111878064561557, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.824245977531067, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.418880827775227, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.2647801208805, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.131298697027088, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.013565625981141, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.503039702545369, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.81064111868202, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.523457592506668, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.300812173785459, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.1189883366416415`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.965334964260354, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.832300467614137, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.715013917202987, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.610149476789775, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{
  3.982991516992713*^9, 3.9829915882366657`*^9, {3.9829916264137497`*^9, 
   3.98299174327674*^9}, 3.982991779980721*^9, 3.982991818139805*^9, 
   3.9829918934410343`*^9, {3.982991937858595*^9, 3.982991971796887*^9}, 
   3.982992004028079*^9, 3.98299214206315*^9, 3.9829922274108067`*^9, 
   3.98299332797793*^9, {3.982993372079836*^9, 3.982993398143417*^9}, 
   3.982993435277994*^9, 3.982993583904882*^9, 3.982993699656666*^9, 
   3.9829937376655273`*^9, 3.9829937856353407`*^9, 3.9829938435598383`*^9, 
   3.9829941269535837`*^9, {3.9829942152406187`*^9, 3.982994267204708*^9}, {
   4.002921122307678*^9, 4.0029211438115673`*^9}, {4.0029212881924725`*^9, 
   4.002921307155506*^9}, 4.002921358666773*^9, 4.0029214432090664`*^9, {
   4.002921474508795*^9, 4.0029214907538776`*^9}, 4.0029215352999897`*^9, 
   4.0029215894624023`*^9, 4.002921649777691*^9, 4.00292169858988*^9, 
   4.0029217416947193`*^9, 4.0029218017321033`*^9, {4.0029218803336105`*^9, 
   4.002922049387089*^9}, 4.002924519025734*^9, 4.003017838198984*^9, 
   4.003218608422076*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"a423d1c8-fe9b-46de-83c3-85913e392600"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"plomega", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["anum", "2"], "*", "\[Delta]2trun"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"nf", "\[Rule]", "1"}], ",", 
                RowBox[{"Lbl", "\[Rule]", "1"}]}], "}"}]}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"log2\[Omega]0", "\[Rule]", 
                RowBox[{"Log", "[", "precision", "]"}]}], ",", 
               RowBox[{"lmm", "\[Rule]", 
                RowBox[{"Log", "[", 
                 SuperscriptBox["m", "2"], "]"}]}]}], "}"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{"m", "\[Rule]", 
              FractionBox["1", "x"]}], "}"}]}], "/.", 
           RowBox[{"x", "\[Rule]", "#"}]}], ")"}], "&"}], "/@", 
        RowBox[{"{", 
         RowBox[{"40", ",", "800", ",", "4000"}], "}"}]}], "/.", 
       RowBox[{"T", "\[Rule]", 
        FractionBox["3", "7"]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"precision", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", 
       RowBox[{"5", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "1"}]]}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"2", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "1"}]]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", "Dashed"}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Yellow", "]"}], ",", "DotDashed"}], "}"}], ",",
         "Black", ",", 
        RowBox[{"Dashing", "[", "0.02", "]"}]}], "}"}]}], ",", 
     RowBox[{"ScalingFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Log\>\"", ",", "None"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*FractionBox[\(2  \[Omega]0\), SqrtBox[\(s\)]]\)\>\
\"", ",", "Medium", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\>\"", ",", 
          "Large", ",", "Medium"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            
            RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\) with \
\[ScriptCapitalO](\!\(\*SuperscriptBox[\(m\), \(13\)]\)) at \
\!\(\*FractionBox[SqrtBox[\(s\)], SubscriptBox[\(m\), \(e\)]]\)=40\>\"", ",", 
             
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            
            RowBox[{"\"\<at \!\(\*FractionBox[SqrtBox[\(s\)], \
SubscriptBox[\(m\), \(e\)]]\)=800\>\"", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            
            RowBox[{"\"\<at \!\(\*FractionBox[SqrtBox[\(s\)], \
SubscriptBox[\(m\), \(e\)]]\)=4*\!\(\*SuperscriptBox[\(10\), \(3\)]\)\>\"", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], 
          "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.75", ",", "0.85"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plomega", ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<T=\!\(\*FractionBox[\(3\), \(7\)]\)\>\"", ",", "14"}], 
          "]"}], ",", 
         RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
       RowBox[{"Scaled", "[", 
        RowBox[{"{", 
         RowBox[{"0.75", ",", " ", "0.53"}], "}"}], "]"}]}], "]"}], "}"}]}]}],
   "]"}]}], "Input",
 CellChangeTimes->{{3.983335526486493*^9, 3.983335612476119*^9}, 
   3.983335647080553*^9, {3.98333569759107*^9, 3.983335715611855*^9}, {
   3.983335748731122*^9, 3.9833358708226*^9}, {3.983335925385211*^9, 
   3.983336042400363*^9}, {3.983336073839376*^9, 3.983336292665703*^9}, {
   3.983336345476091*^9, 3.983336371388103*^9}, {3.983336402426108*^9, 
   3.983336452576927*^9}, {3.983336495784068*^9, 3.98333661327077*^9}, {
   3.983336809847087*^9, 3.9833368355976133`*^9}, {3.9833388730545588`*^9, 
   3.9833388949289017`*^9}, {3.983338937398288*^9, 3.9833390427249527`*^9}, {
   3.983339159111597*^9, 3.983339170212023*^9}, {3.9833395166836033`*^9, 
   3.9833395348664*^9}, {3.983339630773842*^9, 3.983339645773378*^9}, {
   3.983420559522653*^9, 3.9834205949931173`*^9}, {3.9834227281999617`*^9, 
   3.9834227967265797`*^9}, {3.983503200163446*^9, 3.983503201315062*^9}, {
   3.9835033121490192`*^9, 3.9835033173945923`*^9}, {3.983508075471055*^9, 
   3.983508096475026*^9}, {3.983508258473153*^9, 3.983508286690419*^9}, {
   3.983508345262208*^9, 3.983508365593948*^9}, {3.9835086738728857`*^9, 
   3.983508710795582*^9}, {3.9835088243025227`*^9, 3.9835088809061317`*^9}, {
   3.983509263216126*^9, 3.983509266701289*^9}, {3.9835114918114157`*^9, 
   3.983511509768538*^9}, {3.9835129264660873`*^9, 3.9835129803307943`*^9}, {
   3.983513094153002*^9, 3.983513112056045*^9}, {3.983513158385366*^9, 
   3.9835132329575043`*^9}, {3.9835132836523952`*^9, 
   3.9835133056356916`*^9}, {3.983513340591411*^9, 3.983513374614587*^9}, {
   3.98351347000287*^9, 3.983513470465617*^9}, {3.983515481131824*^9, 
   3.983515556539886*^9}, {3.98351559908255*^9, 3.98351563632862*^9}, {
   3.9835160202760057`*^9, 3.9835160446547422`*^9}, {3.983516106690732*^9, 
   3.9835161808670177`*^9}, {3.9835162119143963`*^9, 3.983516213307555*^9}, {
   3.983516601620512*^9, 3.983516656800395*^9}, {3.983516717873015*^9, 
   3.983516737406945*^9}, {3.983516778752689*^9, 3.983516783112418*^9}, 
   3.983517376000399*^9, 4.002922088830925*^9, {4.0029221294709682`*^9, 
   4.002922150011997*^9}, {4.0029222814221573`*^9, 4.0029223884211273`*^9}, {
   4.0029243930220346`*^9, 4.002924393415245*^9}, {4.002924469218729*^9, 
   4.0029244873072653`*^9}, {4.002924599061818*^9, 4.002924954567668*^9}, {
   4.002925075253395*^9, 4.0029251034543047`*^9}, 4.0029251484087877`*^9, {
   4.0029251792073812`*^9, 4.0029253348017883`*^9}, {4.0029253775928087`*^9, 
   4.002925377939081*^9}, {4.002925435745234*^9, 4.002925437313426*^9}, {
   4.0029255120329657`*^9, 4.002925522134798*^9}, {4.002925579080999*^9, 
   4.002925660012724*^9}, {4.002925729081262*^9, 4.002925729546331*^9}, {
   4.002925776800358*^9, 4.002925891817752*^9}, {4.002925923383597*^9, 
   4.0029259681494007`*^9}, {4.00292602868322*^9, 4.002926059523432*^9}, 
   4.002926130975153*^9, {4.002926291907881*^9, 4.002926318405471*^9}, {
   4.002926538100356*^9, 4.002926565258308*^9}, 4.0029266002623577`*^9, {
   4.002926653172509*^9, 4.0029266974695053`*^9}, {4.002926782171568*^9, 
   4.002926800268084*^9}, {4.0029272036901407`*^9, 4.002927220194181*^9}, {
   4.0030178508212843`*^9, 4.003017880949436*^9}, 4.003218633476478*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"980c44c7-7b03-4ace-b9f9-e5b7082382ea"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwtxQk0FGofgHFZIlvTMLaxlERSllQq9f5FIqksl9JQmRLtWizlkiWJrFfJ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         "]], LineBox[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAm4z9hQOr7L8AAAAAAAAAAMgpca9r
gey/hWdnYTT7jT5UaOWcxHHsvwmKdhZlK5U+4aZZih1i7L//uOsDOpCbPvoj
QmXPQuy/hkX2+oB/pD4sHhMbMwTsv6Qpko1CnLE+uFyHCIz0679xSGdWyZWz
PkWb+/Xk5Ou/7vQooRKdtT5eGOTQlsXrv431cbzs1Lk+kBK1hvqG679uRg2F
33TBPhxRKXRTd+u/VAgq8ayowj6pj51hrGfrv8YRPZ5b48M+wgyGPF5I679e
9kW7XG3GPvQGV/LBCeu/AQzjAO7Tyz5X+/hdiYzqv9QwJV2m9dM+KF2NRRB7
6r8+V+4DHd/UPvi+IS2Xaeq/qtXxCd3M1T6Ygkr8pEbqv5repzM5tdc+2Amc
msAA6r+pHdD9YbnbPloYP9f3dOm/SqqItrpH4j4qetO+fmPpv2gGwAPB3uI+
+ttnpgVS6b/3jpQA7HfjPpufkHUTL+m/3iUVCbCw5D7cJuITL+nov59qdFXw
O+c+XjWFUGZd6L/oT6vbUbnsPi6XGTjtS+i/MXW1IqNy7T7++K0fdDrovwTH
XBkZLu4+n7zW7oEX6L+H8IIVc6vvPuBDKI2d0ee/QK2WpO9f8T5iUsvJ1EXn
v/xE/U7Mp/Q+MrRfsVs0579CvGtvmhX1PgIW9JjiIue/zMmo53qE9T6j2Rxo
8P/mv9ynjt9yZfY+5GBuBgy65r9IbwntPjT4PrTCAu6SqOa/35jsy5+q+D6E
JJfVGZfmv7pYngITIvk+Jei/pCd05r9sm213MBT6PvZJVIyuYua/Kx6LtdqO
+j7Gq+hzNVHmvy83d0uXCvs+lg19W7w/5r+O5jE5Zof7PmZvEUNDLua/MSy7
fkcF/D7n7GIM
         "]]},
       Annotation[#, "Charting`Private`Tag$28016#1"]& ], 
      TagBox[
       {RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[{0, Small, Small, Small}], 
        LineBox[CompressedData["
1:eJwBsQRO+yFib1JlAgAAAEoAAAACAAAA8RgNkYqhG8Crt3MWvMSuP041O+uW
nxvAxNxzQ7+/rj+qUWlFo50bwMm1ftfCuq4/YorF+buZG8Cjg7Q0y7CuP9L7
fWLtkRvAm46gw+Ccrj+z3u4zUIIbwJphejMfda4/daTQ1hVjG8DN+zRb6SWu
P/kvlByhJBvAAAHGyrKIrT9f89jiNZ0awEItlrJaOaw/dS+5/8MeGsCJLUzx
EAerPyCglRTNohnA2G9fRjHhqT8pvS9kVBwZwM/eQzCVqag/4VJlCtWeGMDL
NIZegI2nP/eUWOvTFhjALvFv2/lgpj+iC0jETZEXwDPDL8JbQaU//frS88AU
F8CDAaxstDukP7aWG16yjRbAbNTt0TYnoz8fq/8enQ8WwOVUZd3jK6I/HPTf
1wKUFcCGbaUX4TuhP3fpfcvmDRXAVyj+S5k+oD+CV7cVxJAUwHdAMlzssZ4/
63Gumh8JFMAvOtqwr86cP+nAoRf2gxPAIfvzVQ8Dmz+XiDDrxQcTwNg5eImZ
Y5k/o/x8+ROBEsCRZqrhYa+XP17pZF5bAxLANjGUsL0llj94ggr+IHsRwPn6
MjvuiZQ/JlCslWH1EMBs4rKehQSTP4SW6YObeBDAo+f7Go6mkT9/EslZp+IP
wG5CrJGjOZA/Vun1WArmDsB+Wg5kIuWNP1YpG0hj7g3AfTQMmmd9iz8Swrus
uOEMwEPkEI8O/og/LUyTvgDnC8Cf3EU8S8SGPwUv5kVF1wrAInG4JxN4hD8G
ezG9f8wJwH9Sx8w9VII/Zriz4azTCMArbnvWvW+AP4JOsXvWxQfAx8ShJ2r+
fD/+1eXC8skGwFJhhzyklXk/o8YS+gTTBcCSFoZm5XB2PwQQu6YTxwTABfE1
fJtAcz/FSpoAFc0DwM60esZwfHA/Qt70zxK+AsC/5V46DW5rPx9jhkwDwQHA
NUR1N6quZj8lURC56cgAwBMMGGK+bWI/zy8rNpl3/7+3h1YE/IZcPxOgo1RE
gf2/cFT3P3OYVT/PwRJe6GD7v68bsis/AU4/3bVyR3hK+b+zZh28DutCPzjt
gRyuQvm/fBIyGS3FQj+UJJHx4zr5v/xSyxtln0I/SpOvm08r+b/ykYsRIlRC
P7Zw7O8mDPm/AghDv8++QT+QK2aY1c34v8HUjSP6mEA/RKFZ6TJR+L+Q4CUf
FsE8P6uMQIvtV/e/TF+26jp5ND/MnvtDe0/3vzGekXH+NDQ/7rC2/AhH97+M
zbNG/vAzPzDVLG4kNve/wf3M27JpMz+0HRlRWxT3v4CjUrHvXTI/vK7xFsnQ
9r8bBasJuFEwP87QoqKkSfa/NkEg3wbNKD/v4l1bMkH2v2vckn6hUyg/EPUY
FMA49r+VWJO6tNonP1IZj4XbJ/a/xPM9CEXqJj/XYXtoEgb2vwO1OfoMDyU/
4PJTLoDC9b+xY8s4Om8hP/EUBbpbO/W/7eKuQBQUFT+e3ikIeTP1vxIbHuWH
TRQ/SqhOVpYr9b8rPqvJzYcTP6I7mPLQG/W/hEUfU9D+ET9SYisrRvz0v+Gw
3M5g7Q0/sq9RnDC99L+4IFEruRsCP1fTb8s4V/S/AAAAAAAAAADK7UWH
         "]]},
       Annotation[#, "Charting`Private`Tag$28016#2"]& ], 
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwBUQSu+yFib1JlAgAAAEQAAAACAAAA8RgNkYqhG8AqthIvLZC4P041O+uW
nxvAmLafcjOMuD+qUWlFo50bwHbf/wc6iLg/YorF+buZG8CLqjkoSIC4P9L7
fWLtkRvAIiaTPmhwuD+z3u4zUIIbwO6y3cK3ULg/daTQ1hVjG8ANI9EplBG4
P/kvlByhJBvAZV0xcUKUtz9f89jiNZ0awLRHzxnuiLY/dS+5/8MeGsAomokN
vpS1PyCglRTNohnAVndVjm6qtD8pvS9kVBwZwJA9q/z0sbM/4VJlCtWeGMBU
l88pac+yP/eUWOvTFhjAaU8W5bnfsT+iC0jETZEXwCWO/31P+rA//frS88AU
F8ArJGTMlCmwP7aWG16yjRbA31o+vPqZrj8fq/8enQ8WwHWJSh7nCK0/HPTf
1wKUFcBGoNri1ImrP3fpfcvmDRXAHIeZb4b1qT+CV7cVxJAUwIXRUeLnhqg/
63Gumh8JFMCctA/oGAWnP+nAoRf2gxPANBZ2YhOWpT+XiDDrxQcTwJtTLnBD
SqQ/o/x8+ROBEsAk8cCuzu2iP17pZF5bAxLAMZihO0yzoT94ggr+IHsRwCVK
6iEzaqA/JlCslWH1EMB6k95722WeP4SW6YObeBDAEdp2ATs2nD9/EslZp+IP
wO8U/UeK7pk/Vun1WArmDsDxrlVlOuOXP1YpG0hj7g3AvBOvAH/2lT8Swrus
uOEMwLrKRxmw9pM/LUyTvgDnC8AklbgtaS6SPwUv5kVF1wrAlcPPIyhXkD8G
ezG9f8wJwFFN39kYQI0/Zriz4azTCMDgZa/FAzeKP4JOsXvWxQfA0Xm6Xi0a
hz/+1eXC8skGwLMQUQFqXYQ/o8YS+gTTBcDlce+p0taBPwQQu6YTxwTAFgE8
jNiMfj/FSpoAFc0DwFZ7vmvcGHo/Qt70zxK+AsAHiSwRnKF1Px9jhkwDwQHA
6UXlCgLNcT8lURC56cgAwJ+61yZFumw/zy8rNpl3/78LVrNw9ftlPxOgo1RE
gf2/SRxLPRpcYD/PwRJe6GD7v8fDa7cP/VU/3bVyR3hK+b9SV8YX29tJPzjt
gRyuQvm/vsEkx8mdST+UJJHx4zr5vyaHyDHhX0k/SpOvm08r+b/JIuA4iuRI
P7Zw7O8mDPm/aZ1PDsXvRz+QK2aY1c34v36gL9bdDUY/RKFZ6TJR+L+k3fPZ
m2hCP6uMQIvtV/e/bGcaY5MwNz/MnvtDe0/3v8Ga6acSwDY/7rC2/AhH978V
PJiz8U82PzDVLG4kNve/gsiTH89wNT+0HRlRWxT3vxIJBEoHtzM/vK7xFsnQ
9r+ZKMnobFUwP87QoqKkSfa//cLLmxq0Iz/v4l1bMkH2v6unRd0K6yI/EPUY
FMA49r/2Z36suiIiP1IZj4XbJ/a/4Xws9FiUID/XYXtoEgb2v1zr9VAgARs/
4PJTLoDC9b8UkYSTpPMNP64f+mxBavW/AAAAAAAAAADu1Bld
         "]]},
       Annotation[#, "Charting`Private`Tag$28016#3"]& ]}, {}}, InsetBox[
     TemplateBox[{
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\) with \
\[ScriptCapitalO](\\!\\(\\*SuperscriptBox[\\(m\\), \\(13\\)]\\)) at \
\\!\\(\\*FractionBox[SqrtBox[\\(s\\)], SubscriptBox[\\(m\\), \
\\(e\\)]]\\)=40\"", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
       "\"at \\!\\(\\*FractionBox[SqrtBox[\\(s\\)], SubscriptBox[\\(m\\), \
\\(e\\)]]\\)=800\"", FontFamily -> "Times", StripOnInput -> False], 
       StyleBox[
       "\"at \\!\\(\\*FractionBox[SqrtBox[\\(s\\)], SubscriptBox[\\(m\\), \
\\(e\\)]]\\)=4*\\!\\(\\*SuperscriptBox[\\(10\\), \\(3\\)]\\)\"", FontFamily -> 
        "Times", StripOnInput -> False]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[
           GrayLevel[0], Bold], FontFamily -> "Arial"}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[
                    Rational[2, 3], 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.4444444444444444, 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    FractionBox["2", "3"], ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[
                    Rational[2, 3], 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[
                    Rational[2, 3], 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 "Bold"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.75, 0.85}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[
     Rational[3, 4], 0.75],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*FractionBox[\\(2  \[Omega]0\\), SqrtBox[\\(s\\)]]\\)\"", 
       Medium, Bold, StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"", Large, Medium, 
       StripOnInput -> False], TraditionalForm]},
   AxesOrigin->{-6.9077551521534, 0},
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        FrameBox[
         StyleBox[
         "\"T=\\!\\(\\*FractionBox[\\(3\\), \\(7\\)]\\)\"", 14, StripOnInput -> 
          False], Background -> GrayLevel[1], StripOnInput -> False], 
        TraditionalForm]], 
      Scaled[{0.75, 0.53}]]},
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}},
   GridLines->{{-6.907755278982137, -5.298317366548036, -4.605170185988091, \
-2.995732273553991, -2.3025850929940455`}, Automatic},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   LabelStyle->Directive[
     GrayLevel[0], Bold],
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Exp[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Exp[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->
    NCache[{{-6.9077551521534, -Log[5]}, {
      0, 0.1}}, {{-6.9077551521534, -1.6094379124341003`}, {0, 0.1}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 0}, {0, 0}},
   Ticks->FrontEndValueCache[{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Automatic}, {{{-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}}, {-5.298317366548036, 
        
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.005\"", ShowStringCharacters -> False], 0.005, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.010\"", ShowStringCharacters -> False], 0.01, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
        0.}}, {-2.995732273553991, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.050\"", ShowStringCharacters -> False], 0.05, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.100\"", ShowStringCharacters -> False], 0.1, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
        0.}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, 
      Automatic}]],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwtxQk0FGofgHFZIlvTMLaxlERSllQq9f5FIqksl9JQmRLtWizlkiWJrFfJ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           "]], 
          Line[CompressedData["
1:eJwBoQJe/SFib1JlAgAAACkAAAACAAAAm4z9hQOr7L8AAAAAAAAAAMgpca9r
gey/hWdnYTT7jT5UaOWcxHHsvwmKdhZlK5U+4aZZih1i7L//uOsDOpCbPvoj
QmXPQuy/hkX2+oB/pD4sHhMbMwTsv6Qpko1CnLE+uFyHCIz0679xSGdWyZWz
PkWb+/Xk5Ou/7vQooRKdtT5eGOTQlsXrv431cbzs1Lk+kBK1hvqG679uRg2F
33TBPhxRKXRTd+u/VAgq8ayowj6pj51hrGfrv8YRPZ5b48M+wgyGPF5I679e
9kW7XG3GPvQGV/LBCeu/AQzjAO7Tyz5X+/hdiYzqv9QwJV2m9dM+KF2NRRB7
6r8+V+4DHd/UPvi+IS2Xaeq/qtXxCd3M1T6Ygkr8pEbqv5repzM5tdc+2Amc
msAA6r+pHdD9YbnbPloYP9f3dOm/SqqItrpH4j4qetO+fmPpv2gGwAPB3uI+
+ttnpgVS6b/3jpQA7HfjPpufkHUTL+m/3iUVCbCw5D7cJuITL+nov59qdFXw
O+c+XjWFUGZd6L/oT6vbUbnsPi6XGTjtS+i/MXW1IqNy7T7++K0fdDrovwTH
XBkZLu4+n7zW7oEX6L+H8IIVc6vvPuBDKI2d0ee/QK2WpO9f8T5iUsvJ1EXn
v/xE/U7Mp/Q+MrRfsVs0579CvGtvmhX1PgIW9JjiIue/zMmo53qE9T6j2Rxo
8P/mv9ynjt9yZfY+5GBuBgy65r9IbwntPjT4PrTCAu6SqOa/35jsy5+q+D6E
JJfVGZfmv7pYngITIvk+Jei/pCd05r9sm213MBT6PvZJVIyuYua/Kx6LtdqO
+j7Gq+hzNVHmvy83d0uXCvs+lg19W7w/5r+O5jE5Zof7PmZvEUNDLua/MSy7
fkcF/D7n7GIM
           "]]}, "Charting`Private`Tag$28016#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[
            Rational[2, 3], 
            Rational[2, 3], 0], 
           Dashing[{0, Small, Small, Small}]], 
          Line[CompressedData["
1:eJwBsQRO+yFib1JlAgAAAEoAAAACAAAA8RgNkYqhG8Crt3MWvMSuP041O+uW
nxvAxNxzQ7+/rj+qUWlFo50bwMm1ftfCuq4/YorF+buZG8Cjg7Q0y7CuP9L7
fWLtkRvAm46gw+Ccrj+z3u4zUIIbwJphejMfda4/daTQ1hVjG8DN+zRb6SWu
P/kvlByhJBvAAAHGyrKIrT9f89jiNZ0awEItlrJaOaw/dS+5/8MeGsCJLUzx
EAerPyCglRTNohnA2G9fRjHhqT8pvS9kVBwZwM/eQzCVqag/4VJlCtWeGMDL
NIZegI2nP/eUWOvTFhjALvFv2/lgpj+iC0jETZEXwDPDL8JbQaU//frS88AU
F8CDAaxstDukP7aWG16yjRbAbNTt0TYnoz8fq/8enQ8WwOVUZd3jK6I/HPTf
1wKUFcCGbaUX4TuhP3fpfcvmDRXAVyj+S5k+oD+CV7cVxJAUwHdAMlzssZ4/
63Gumh8JFMAvOtqwr86cP+nAoRf2gxPAIfvzVQ8Dmz+XiDDrxQcTwNg5eImZ
Y5k/o/x8+ROBEsCRZqrhYa+XP17pZF5bAxLANjGUsL0llj94ggr+IHsRwPn6
MjvuiZQ/JlCslWH1EMBs4rKehQSTP4SW6YObeBDAo+f7Go6mkT9/EslZp+IP
wG5CrJGjOZA/Vun1WArmDsB+Wg5kIuWNP1YpG0hj7g3AfTQMmmd9iz8Swrus
uOEMwEPkEI8O/og/LUyTvgDnC8Cf3EU8S8SGPwUv5kVF1wrAInG4JxN4hD8G
ezG9f8wJwH9Sx8w9VII/Zriz4azTCMArbnvWvW+AP4JOsXvWxQfAx8ShJ2r+
fD/+1eXC8skGwFJhhzyklXk/o8YS+gTTBcCSFoZm5XB2PwQQu6YTxwTABfE1
fJtAcz/FSpoAFc0DwM60esZwfHA/Qt70zxK+AsC/5V46DW5rPx9jhkwDwQHA
NUR1N6quZj8lURC56cgAwBMMGGK+bWI/zy8rNpl3/7+3h1YE/IZcPxOgo1RE
gf2/cFT3P3OYVT/PwRJe6GD7v68bsis/AU4/3bVyR3hK+b+zZh28DutCPzjt
gRyuQvm/fBIyGS3FQj+UJJHx4zr5v/xSyxtln0I/SpOvm08r+b/ykYsRIlRC
P7Zw7O8mDPm/AghDv8++QT+QK2aY1c34v8HUjSP6mEA/RKFZ6TJR+L+Q4CUf
FsE8P6uMQIvtV/e/TF+26jp5ND/MnvtDe0/3vzGekXH+NDQ/7rC2/AhH97+M
zbNG/vAzPzDVLG4kNve/wf3M27JpMz+0HRlRWxT3v4CjUrHvXTI/vK7xFsnQ
9r8bBasJuFEwP87QoqKkSfa/NkEg3wbNKD/v4l1bMkH2v2vckn6hUyg/EPUY
FMA49r+VWJO6tNonP1IZj4XbJ/a/xPM9CEXqJj/XYXtoEgb2vwO1OfoMDyU/
4PJTLoDC9b+xY8s4Om8hP/EUBbpbO/W/7eKuQBQUFT+e3ikIeTP1vxIbHuWH
TRQ/SqhOVpYr9b8rPqvJzYcTP6I7mPLQG/W/hEUfU9D+ET9SYisrRvz0v+Gw
3M5g7Q0/sq9RnDC99L+4IFEruRsCP1fTb8s4V/S/AAAAAAAAAADK7UWH
           "]]}, "Charting`Private`Tag$28016#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwBUQSu+yFib1JlAgAAAEQAAAACAAAA8RgNkYqhG8AqthIvLZC4P041O+uW
nxvAmLafcjOMuD+qUWlFo50bwHbf/wc6iLg/YorF+buZG8CLqjkoSIC4P9L7
fWLtkRvAIiaTPmhwuD+z3u4zUIIbwO6y3cK3ULg/daTQ1hVjG8ANI9EplBG4
P/kvlByhJBvAZV0xcUKUtz9f89jiNZ0awLRHzxnuiLY/dS+5/8MeGsAomokN
vpS1PyCglRTNohnAVndVjm6qtD8pvS9kVBwZwJA9q/z0sbM/4VJlCtWeGMBU
l88pac+yP/eUWOvTFhjAaU8W5bnfsT+iC0jETZEXwCWO/31P+rA//frS88AU
F8ArJGTMlCmwP7aWG16yjRbA31o+vPqZrj8fq/8enQ8WwHWJSh7nCK0/HPTf
1wKUFcBGoNri1ImrP3fpfcvmDRXAHIeZb4b1qT+CV7cVxJAUwIXRUeLnhqg/
63Gumh8JFMCctA/oGAWnP+nAoRf2gxPANBZ2YhOWpT+XiDDrxQcTwJtTLnBD
SqQ/o/x8+ROBEsAk8cCuzu2iP17pZF5bAxLAMZihO0yzoT94ggr+IHsRwCVK
6iEzaqA/JlCslWH1EMB6k95722WeP4SW6YObeBDAEdp2ATs2nD9/EslZp+IP
wO8U/UeK7pk/Vun1WArmDsDxrlVlOuOXP1YpG0hj7g3AvBOvAH/2lT8Swrus
uOEMwLrKRxmw9pM/LUyTvgDnC8AklbgtaS6SPwUv5kVF1wrAlcPPIyhXkD8G
ezG9f8wJwFFN39kYQI0/Zriz4azTCMDgZa/FAzeKP4JOsXvWxQfA0Xm6Xi0a
hz/+1eXC8skGwLMQUQFqXYQ/o8YS+gTTBcDlce+p0taBPwQQu6YTxwTAFgE8
jNiMfj/FSpoAFc0DwFZ7vmvcGHo/Qt70zxK+AsAHiSwRnKF1Px9jhkwDwQHA
6UXlCgLNcT8lURC56cgAwJ+61yZFumw/zy8rNpl3/78LVrNw9ftlPxOgo1RE
gf2/SRxLPRpcYD/PwRJe6GD7v8fDa7cP/VU/3bVyR3hK+b9SV8YX29tJPzjt
gRyuQvm/vsEkx8mdST+UJJHx4zr5vyaHyDHhX0k/SpOvm08r+b/JIuA4iuRI
P7Zw7O8mDPm/aZ1PDsXvRz+QK2aY1c34v36gL9bdDUY/RKFZ6TJR+L+k3fPZ
m2hCP6uMQIvtV/e/bGcaY5MwNz/MnvtDe0/3v8Ga6acSwDY/7rC2/AhH978V
PJiz8U82PzDVLG4kNve/gsiTH89wNT+0HRlRWxT3vxIJBEoHtzM/vK7xFsnQ
9r+ZKMnobFUwP87QoqKkSfa//cLLmxq0Iz/v4l1bMkH2v6unRd0K6yI/EPUY
FMA49r/2Z36suiIiP1IZj4XbJ/a/4Xws9FiUID/XYXtoEgb2v1zr9VAgARs/
4PJTLoDC9b8UkYSTpPMNP64f+mxBavW/AAAAAAAAAADu1Bld
           "]]}, "Charting`Private`Tag$28016#3"]}}, {}}, {Epilog -> {
        Inset[
         Framed[
          Style["T=\!\(\*FractionBox[\(3\), \(7\)]\)", 14], Background -> 
          GrayLevel[1]], 
         Scaled[{0.75, 0.53}]]}, DisplayFunction -> Identity, 
      Ticks -> {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Automatic}, 
      AxesOrigin -> {-6.9077551521534, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, 
      GridLines -> {{-6.907755278982137, -5.298317366548036, \
-4.605170185988091, -2.995732273553991, -2.3025850929940455`}, Automatic}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 0}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
      All, DisplayFunction -> Identity, AspectRatio -> Rational[3, 4], 
      Axes -> {True, True}, AxesLabel -> {
        Style[
        "\!\(\*FractionBox[\(2  \[Omega]0\), SqrtBox[\(s\)]]\)", Medium, 
         Bold], 
        Style["\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)", Large, Medium]}, 
      AxesOrigin -> {-6.9077551521534, 0}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, LabelStyle -> Directive[
        GrayLevel[0], Bold], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Exp[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Exp[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{-6.9077551521534, -Log[5]}, {0, 0.1}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 
          Rational[2, 3], 0], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[
          Rational[2, 3], 
          Rational[2, 3], 0], 
         Dashing[{0, Small, Small, Small}]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]]}, {
        Style[
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\) with \
\[ScriptCapitalO](\!\(\*SuperscriptBox[\(m\), \(13\)]\)) at \
\!\(\*FractionBox[SqrtBox[\(s\)], SubscriptBox[\(m\), \(e\)]]\)=40", 
         FontFamily -> "Times"], 
        Style[
        "at \!\(\*FractionBox[SqrtBox[\(s\)], SubscriptBox[\(m\), \
\(e\)]]\)=800", FontFamily -> "Times"], 
        Style[
        "at \!\(\*FractionBox[SqrtBox[\(s\)], SubscriptBox[\(m\), \
\(e\)]]\)=4*\!\(\*SuperscriptBox[\(10\), \(3\)]\)", FontFamily -> "Times"]}, 
       LegendMarkers -> None, LabelStyle -> Directive[
         GrayLevel[0], Bold], LegendLayout -> "Column"]], {0.75, 0.85}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.9833355325215473`*^9, 3.983335615857318*^9}, 
   3.983335650881545*^9, {3.983335699505457*^9, 3.983335717989944*^9}, 
   3.983335751710265*^9, {3.9833357944069967`*^9, 3.983335873675126*^9}, {
   3.983335928145863*^9, 3.983336044825355*^9}, {3.983336075989778*^9, 
   3.983336128436412*^9}, {3.983336170583541*^9, 3.983336294705476*^9}, {
   3.983336347675902*^9, 3.98333637386689*^9}, {3.983336407585812*^9, 
   3.983336455534536*^9}, {3.983336500597899*^9, 3.983336563485668*^9}, {
   3.983336596233293*^9, 3.9833366179087877`*^9}, {3.983336814156455*^9, 
   3.983336842281144*^9}, 3.983338900304036*^9, {3.983338940122909*^9, 
   3.983339044756939*^9}, {3.9833391613468447`*^9, 3.983339172737195*^9}, {
   3.983339520752799*^9, 3.983339537080491*^9}, {3.983339632921414*^9, 
   3.983339648135084*^9}, {3.9834205627256203`*^9, 3.9834205970928288`*^9}, {
   3.9834227323309*^9, 3.9834227985213118`*^9}, 3.983503213345819*^9, {
   3.983503314232389*^9, 3.983503319354928*^9}, 3.98350454775655*^9, {
   3.983508077393433*^9, 3.983508098296755*^9}, {3.983508265335189*^9, 
   3.983508287586894*^9}, 3.983508366506032*^9, {3.983508682264703*^9, 
   3.983508711665538*^9}, {3.9835088257757874`*^9, 3.983508881863844*^9}, 
   3.983509269298019*^9, {3.983511494869142*^9, 3.983511510951189*^9}, {
   3.983512958630332*^9, 3.9835129818076363`*^9}, {3.983513100515842*^9, 
   3.9835131129424143`*^9}, {3.9835131621130877`*^9, 3.983513233975505*^9}, {
   3.983513285044015*^9, 3.983513307374861*^9}, {3.983513347402048*^9, 
   3.98351337600287*^9}, 3.983513471302483*^9, 3.983515490323427*^9, 
   3.983515558888628*^9, {3.98351561196938*^9, 3.98351563720278*^9}, {
   3.983516108475987*^9, 3.983516163364089*^9}, {3.983516616655756*^9, 
   3.983516621764875*^9}, 3.983516657823574*^9, {3.983516721361951*^9, 
   3.983516738338608*^9}, 3.983516785253134*^9, 3.983517377429028*^9, {
   4.002924772170355*^9, 4.0029247945340357`*^9}, 4.002924854219757*^9, {
   4.002924886304446*^9, 4.002924959374839*^9}, 4.0029251124761047`*^9, 
   4.002925185944232*^9, {4.0029252647030354`*^9, 4.002925294884974*^9}, 
   4.0029253397713137`*^9, 4.002925666471015*^9, 4.0029257982263737`*^9, 
   4.002925916206482*^9, 4.002925973008263*^9, 4.0029261462335567`*^9, 
   4.0029265742855597`*^9, 4.002926702896368*^9, 4.002926805131495*^9, {
   4.00292721632553*^9, 4.002927224951679*^9}, {4.0030178764888563`*^9, 
   4.003017885593738*^9}, 4.003218649410042*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"a5f35b38-f561-4c07-9e7d-2e77a3eddc31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ncalc", "=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["delta1exact", "anum"], ",", "\[Delta]2trun", ",", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"\[Delta]2trun", ",", "nf"}], "]"}], "/.", 
           RowBox[{"Lbl", "\[Rule]", "0"}]}], ",", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"\[Delta]2trun", ",", "Lbl"}], "]"}], ",", 
          RowBox[{"\[Delta]2trun", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"nf", "\[Rule]", "0"}], ",", 
             RowBox[{"Lbl", "\[Rule]", "0"}]}], "}"}]}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"nf", "\[Rule]", "1"}], ",", 
          RowBox[{"Lbl", "\[Rule]", "1"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"log2\[Omega]0", "\[Rule]", 
          RowBox[{"Log", "[", 
           FractionBox["1", "10"], "]"}]}], ",", 
         RowBox[{"lmm", "\[Rule]", 
          RowBox[{"Log", "[", 
           FractionBox["1", 
            SuperscriptBox["x", "2"]], "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"m", "\[Rule]", 
       FractionBox["1", "x"]}]}], "/.", 
     RowBox[{"T", "\[Rule]", 
      FractionBox["2", "3"]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pl6", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"ncalc", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "10", ",", 
       SuperscriptBox["10", "5"]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", 
          SuperscriptBox["10", "5"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["10", "4"]}], ",", 
          SuperscriptBox["10", "5"]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ScalingFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Log\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sign", "[", "#", "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              RowBox[{"Abs", "[", "#", "]"}]}], "]"}]}], "&"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Sign", "[", "#", "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"Abs", "[", "#", "]"}], "]"}], "-", "1"}], ")"}]}], 
           "&"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.004", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Dashing", "[", "0.02", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.004", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Blue", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Orange", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*FractionBox[SqrtBox[\(s\)], SubscriptBox[\(m\), \
\(e\)]]\)\>\"", ",", "Medium", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \
\(2\)]\)/\!\(\*SuperscriptBox[\(a\), \(2\)]\), \
\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)/a\>\"", ",", "Large", ",", 
          "Medium"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)/a\>\"", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            
            RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \
\(2\)]\)/\!\(\*SuperscriptBox[\(a\), \(2\)]\)\>\"", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            
            RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \
\(VP\)]\)/\!\(\*SuperscriptBox[\(a\), \(2\)]\)\>\"", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            
            RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \
\(LBL\)]\)/\!\(\*SuperscriptBox[\(a\), \(2\)]\)\>\"", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            
            RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \
\(PH\)]\)/\!\(\*SuperscriptBox[\(a\), \(2\)]\)\>\"", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], 
          "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.90", ",", "0.75"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"Join", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", "q", "]"}], "\[GreaterEqual]", "3"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"w", " ", 
                SuperscriptBox["10", "q"]}], ",", 
               RowBox[{"\"\<\\!\\(\\*SuperscriptBox[\\(\>\"", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"w", "*", "10"}], "]"}], "<>", "\"\<\\), \\(\>\"", "<>", 
                RowBox[{"ToString", "[", "q", "]"}], 
                "<>", "\"\<\\)]\\)\>\""}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"w", " ", 
                SuperscriptBox["10", "q"]}], ",", 
               RowBox[{"ToString", "[", 
                RowBox[{"w", " ", 
                 SuperscriptBox["10", "q"]}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "1", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}]}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"pl6", ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          
          RowBox[{"\"\<T=\!\(\*FractionBox[\(2\), \(3\)]\), \
\!\(\*SubscriptBox[\(\[Omega]\), \
\(0\)]\)=0.1\!\(\*FractionBox[SqrtBox[\(s\)], \(2\)]\)\>\"", ",", "14"}], 
          "]"}], ",", 
         RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
       RowBox[{"Scaled", "[", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", " ", "0.7"}], "}"}], "]"}]}], "]"}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  4.002927174847683*^9, {4.002927259300675*^9, 4.002927444904503*^9}, {
   4.002927479019294*^9, 4.002927556177515*^9}, 4.002927625775406*^9, {
   4.002927668322626*^9, 4.002927668728841*^9}, {4.002927800678454*^9, 
   4.002927811234734*^9}, 4.00292796660256*^9, {4.002928003122959*^9, 
   4.0029280059123793`*^9}, {4.00292811241466*^9, 4.002928145824259*^9}, {
   4.00292820010271*^9, 4.0029282146764812`*^9}, {4.00292830669974*^9, 
   4.002928345384801*^9}, 4.0029285184636307`*^9, {4.002928760304377*^9, 
   4.002928776513215*^9}, {4.002928808927856*^9, 4.002928848233962*^9}, {
   4.002928967269795*^9, 4.0029291274778223`*^9}, {4.0029291693618517`*^9, 
   4.002929170489973*^9}, 4.00292926150493*^9, {4.002929329604867*^9, 
   4.002929346790586*^9}, 4.002929415411294*^9, {4.002929480245308*^9, 
   4.002929517067504*^9}, 4.002929554976769*^9, {4.002929604611911*^9, 
   4.0029296798754168`*^9}, {4.0029298700509567`*^9, 4.002929877200111*^9}, {
   4.0029302589433317`*^9, 4.0029302650985937`*^9}, {4.002930312508026*^9, 
   4.002930367453804*^9}, 4.002930424973385*^9, {4.002930820392448*^9, 
   4.0029308315796337`*^9}, {4.002932658882473*^9, 4.002932676074986*^9}, 
   4.002932815297105*^9, {4.002933072242321*^9, 4.002933130250923*^9}, {
   4.002933197961193*^9, 4.002933204812323*^9}, 4.002933293083124*^9, {
   4.002933324200301*^9, 4.002933335753772*^9}, {4.002933623272393*^9, 
   4.0029336325139627`*^9}, 4.002933768998747*^9, {4.002933865193676*^9, 
   4.002933865357901*^9}, {4.00293415854418*^9, 4.0029341590313473`*^9}, {
   4.0029342019181767`*^9, 4.002934218125483*^9}, {4.002934275241068*^9, 
   4.002934287141622*^9}, {4.0029343215788727`*^9, 4.0029343589429607`*^9}, 
   4.0029344700795116`*^9, {4.00293455281791*^9, 4.002934561795744*^9}, {
   4.0029346859408627`*^9, 4.002934691160162*^9}, {4.00293476768911*^9, 
   4.002934768280945*^9}, {4.002934829816916*^9, 4.00293483126895*^9}, {
   4.002934872595106*^9, 4.002934873228149*^9}, 4.002934940333901*^9, {
   4.002941105124264*^9, 4.002941111815177*^9}, 4.002941145324164*^9, {
   4.003017893768509*^9, 4.003017923870298*^9}, {4.003017984774194*^9, 
   4.003017986503224*^9}, {4.0030180824871607`*^9, 4.003018083902771*^9}, {
   4.0032186536697483`*^9, 4.003218669494001*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"4f16ce96-3138-4a57-b1e3-91db09529305"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[1, 0, 0], Thickness[0.004], Opacity[1.], Dashing[0.01], 
        LineBox[CompressedData["
1:eJwVyXdQkwccxnESELGQkPG+L1DUBBLeqBVZbQ9Mqj+NLAFTQUVrBZWhlnVa
IcghUBBOD2UoVkGLVFGaRsQBlbOIP8VSGWELBSrBUYpHy4iAIKvpH89973OP
zf4Y/zCmgYGBn37/t6RxpONOBBP62x5EvPJiYehw0fOEw0zoTppm+/uyUMjx
75QrmTAXLit+pGBhQUB51/NUJngm5N/L28HCrJ74nul8JkyLghvoUBbGDTL6
NzxjwjtJxti/SSx0NyKGWsWGsE39gC+4x8LXUleG7oUhdBR61JdSbOQ09A/u
iFkEySITlfkLNvqNab1tB4yh0yM2wDHDHHOcsrLPbTeBkEsfCgM4HKzJvZyz
8s0SqJr/+cB4EAeNTzFM6Z2msJBGWzgUc3BtUS14DpnBgFNdmsMQB4+2rt3N
VrLBmUy67GDPxer8RSPSQXNQP204fu8AF2fBUuBZxYEjvkGevGIu/miwK02k
5EL+6l7Nw24uevuNdfuv4UFwXru9oRkP36rcsogJHkxeKNUtAx5y/e2TT93i
QwWjTHQpmodOH7VqcpQE8CqZMX8U8nCbopE9JCMhsT42aE0jDxe0R05PjZPg
6KK1qBvn4bWUugMXqyi4kW9kLRTwsSmyIXkozgI2LY1wX+HOR93B4xMtYAm6
V9UdvZF8tNJl7Fmy2AoGpG9fHDrLx2e1UubEIysIbSqv3ljOxxh1kdG3Jz+G
5wVRk9VdfCzsvS0vlluD7hvL5c3v+dhy0TJ2xYw1cKOnJH4UgR/CHI3WP1kK
F1aH54Z8TuDNpHfNJonLoOv89eCjAQQGloRPh7ovhx0v8RfWEQKN9jiRhKkA
tqTLnaTZBLoFlUTF1Qjgmsjx/H0VgeX3B3Ir3IWQntjeWPYbgebhiswl14Qg
2N3ZK9ASONTzei5jXghzt3fFx70n8Gngl1c0+2ygc/P8iJRL4r4Enjaq2gZC
kvN8KlaQ+KH4pl+XrS3c113ty95AYmDs5a8KUmwh9/G5NtlOEj8zq+zP+NMW
Rj8t65uLItFcrT4vAxFYGFvU8dNJLB0ZH/T5QQQVQa6vVhaQ6CWjIsRMMSRp
TRpO3iYxVBESToeJYWdVib1JLYmbTIwNUh+LYTykvqWsm0RhXcqzG3Z2UK8+
+lPeMInosNXBLs0ODop7blUwKHz5tZ+5ps8OggeT5AKCwoVcm+XrNtJw4qGM
/lWi/yN9Gkyu0LDFvll6143CvdllwpIiGlzHXMoZaynsu8OPc79Kw6Upp0+2
6t0z2StMvU5DubPKelTvjpTIuBk1DQpVf469jMLavDM2w5U0HPpbHlqyjsKb
Vc3K9jYa/BVPUr+XU7hK66I53EHDk8PvN/6lt4px0ZbTSQP1aEDnsonCGx57
Nb7dNBxTrVG06n2lZdS2VksDR+n12NSDwrNvuE2V/9DQ5uuTmexFIWdxnChw
mIZ5qz2jGr2zVvbET4zQYJy2znWpN4WZ0VdFzu9ouNvl1l+p94kp52PqaRoe
3JloH9tMIdP6QpP3DA0TKu/Z9T4UfvfFjGhwlgahmz+dpXdSak2T2EACk+zY
sFW+FM4WS8Q1DAmc0W1PjNc74ffMY/sMJdC3rDShVu+ptyNNC0YSmI5vySL8
KFSabRMXGksg2rLs9H69/wN9TjCh
         "]]},
       Annotation[#, "Charting`Private`Tag$28422#1"]& ], 
      TagBox[
       {GrayLevel[0], Thickness[0.004], Opacity[1.], Dashing[0.02], 
        LineBox[CompressedData["
1:eJwVz3s0lAkYBvAxLglnjGvuZr7vm2+oldUeZxusnlxDs5WtnS6r3JIautHM
kKTJajs2l26qlUtstsbabIquKhGHEdENoVTLcsym2FzKfvvHe57zO+8f7/Py
I3eEbmazWCwxM/9nWYums1LKxo8pWbFJ3TaIHi16nLyLDbucdE51rw143NAn
vnI2zFUbjMde2uDMd1VPHyvZWOBiLQoftEFWl6Jr8jQb6x4UqO3HbSAb1Opf
2sgG1ZfdQXBs4a9jPtxOaePdxJl4hbctBjwXa4290IbVp1xCfNoW3Ob+we93
6GJ+eHRNcbAdxO/6goi3erhVfz8goN8OOW5Z2cfW6CNonupu4lZ71OXm5zi/
notryrC15RP20DusZUivNcQ9vqXqeqIDPIoaEDhshJ0nXPbV/+uAxHaPDRw5
B+6zC2+YJDji9mldjeegMS6LUr/d+tIRM7ByDLzJheUBhZP+fB6KWesOknIT
sHoqlEvDeAgSv3seutAUlZknV0Ud4WHogijLfNwUR5sfXAyr5cEk1GX/4Qoz
dPWY+MwM8+Bm0K7OkZtj0SGDYj8bPlavaOEMe1mg4lZF5VV/Pmb7dv/88YMF
Arad7c6K46MkrWnLqZuWGGzZu2zyOB+tcc37h2XzoPXKfaHrNT7GYveNt8EK
h9PebO/v5cN6LCNs7hxrVJ1QuUvZBBobPNnjtdbYsP/Wn+sIAjtURToJP9lg
n2B1erUvgYLuS76lvrb4xSBXXBdBoO2U1R6naVtI1gzpeacSmNr8pc6Se3Zo
8zhy0jafQHnq+4f6KfZ44fGsmltNQFIWMxnt7wAS9lOSDgI6YW4W5oaOiOT7
RLmPEhBtLIuX1Tki+NCIgVKPRFX129wr/jz81RgmN+ORMI5ZkTm3hIedmZbn
vb8mMdw18CnjMw+JvHPH1ohJ3JesLFRH8HFyuexiSTSJiGTTvvjbfNgLIt80
JZGYKi0XP2X+UhzNm7LKISHZk7/+TBoBi8XVTzaVknA3qunP6CGgp3mVf7ea
uadSnfBi2r6XmtFLWkj8rvkwGHKWRKwi4fNAL4llXpZSik3hEOt6e94YiegV
UTH0ZgpXKkrtE3Qp+OnrsZR3KXiuSggutKTAa0prPC8QwLRKZ1LtROGO6ypX
wUEBpMrlbpEiCi9/EBurewUINBiKDAyiMJvLd/D2oSF6Gywm1zP7uJBm/UIa
V0M0I+lbKYRn/8ErK6LhoivsbmTcW2km8z9Hg9rUc89oG4WuiW6e8lca9Y/q
Uo8z7kyLk02raAhqi34rkVJoOH6EP1pD44bdtvo78RTKbz6UdzyiwQr/23li
F4X5fV+pd3XSeLa9Mki0m8IFrVME9wmNkkLzqBTG5wPC1cuf0+A6XVayEygU
tv1DNPTRuMyR7uEkUjj62qS1ZoSGKiTPWSCjwJ0jIyWjNGKLcwa2MM5y7lKM
a2j4abvnXWScuf0cueg9jQUFymFXOYX0j4uSVJM0+PohyzwUFNi2ea1B0zTa
864+TGF84JtpcnCGRvaxzpW1jFOVda0USwjO3gXwS6IwUyqk6rSE+MIrpiKD
cfKDzKQIbSGszCWWTYw/DmlaZ3WEGB/5LDdMpiA3Wk0V6AlReWljh5jxf/yS
Ass=
         "]]},
       Annotation[#, "Charting`Private`Tag$28422#2"]& ], 
      TagBox[
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], Thickness[0.002], Opacity[
        1.], LineBox[CompressedData["
1:eJwVyXtUkwUcxvFdEIbQGFcZG+x92XgRT6YQmAwvPwVEjw2JVLwnOsAaippu
ahaEeeHITVNDQAREpm4CFiqZB34IgQSDGbfDNJFEZWfEEFiAQ2j98Zzv+ZyH
3JUUHceg0WgSy/6vssXYcUfGADEV5teylY7SocLOYwcY8Mt9duWIlI4EJ7or
VMEAynjvsvM+OuZ+XtndmcqAtpzF7WEpdMzUHdFNXmZAQp40OaGEjvIB+osV
jxmwY/CpHg10DLdyMTwRMcHYfHc8SsHAlyGL6SN/MaFIzMX8k0zkNL8Y2Jg0
C2x2VofV1cxCydveNd6vrWG5IVAl6bLBbP/MrB83sCCvxdm8Qm+Ldefys/36
bUGZzE5/4GeP1ml0O2qTHTQGvEmpELNRXNgAEQZ7SF8mSssN4OChJ+KtbAUb
ak5viji5yBGrL88yhgw4wK7lJrmG74RT4C6IeMgBrVP76ATLGYtom08IFY5g
WOX+mtPjjGskb3uiP3KChdToJDvXBfU3gzNdTE4gS65VjX3hio7R85PTypwh
0SPmfRHbDf1nP9FkK1yARkzwaI/ccP26FrZhiSvYflKZr9szB2d6D6ZPjLlC
9nGmcXBqDl5LaUrIeegGSfsvcmiX3LE1sTnZIJ8Dm1dWlUm9uDiy51uTFtyh
fHpaXaniInfk1HZbGy5EKsaXyhZ64OOGEIaphguxE8ZNYUoPTFIVWn19xgP6
XhF9AiEPC55WhJaE8qAzQ3voy/M81Oa4H55r5sENWZKwyszDd3ELrZY/4sOW
iuIs2ld8VH832sY67gljR34dPqDhY4wyflIa7gU2gb/llAd5otV2f1cXOwHw
5Y0h6hxPDN6h3CuvE4B7bGCQ/4gnVt5/fe5uOAEDSqct0igvdIhfd9b2GgGF
2+/VNFz3QoPu5ftT0wQwj7o0LR73wvqYqKuaWBIi2wswUCLA2GNOvXurSbhm
oz8pyRPguxK1pNvbG/p6dfT6fwQYczh/S26KN3xwnjk/gU9gkH3Vi1PPvCHu
Ypk4Cgh0UKkuLgEhzCbNazfEE3jbODaw9ooQSrfdyzOfIXD1EjeZiCGCtPyf
nW/dJlC6bnc8FSeC6NoxZreWwDCWNS21VgTdpm1+w8MEEk0pj0t9fKAqoJU/
40QiLvhsgc8JHzAtClstCCCxb5vEQfPcB7iavGhWFIkz50ivZSsp2F3kX9mZ
ZPkT1zazrlIQIybaBtNJ3JlVTigLKUjR2h3am0Hi8zvO8vBiCsaXidhDFuv+
fUqkXqeAPfo3acwksSMlUW5WUVBR+0fjcDaJDRcyyKEqCg7W69gjF0hUP2xT
tP9JQXZ97qXBfBLn9X6sOdBhcVFxv+wKiTfpOd6cLgr69Zy5BotLV+3UfNpD
wQOtb5a+gMSr2mHvhl4K1LL9z18Vkni+37G1apCCjazx1GclJHJs5MKYIQok
7OC5W6+TmOmnO2IyUhB85f2jHovP7isWBoxSMC1x7ekqJfGHiYCjqkkKvlGV
n9beIJHB+6l1jZmC9epFPZE3Sfx+qVk4MEUBkxdJaCz+LrWuVUTzBY8Pg7Ka
bpE4VeIrqqP7QsZK1v0IFYnHGs8ejWX6gr7sYMfvFk/oja0zVr4gnCd/E6om
UWG/XlRg7QvViS7DtRb/B0kuPCs=
         "]]},
       Annotation[#, "Charting`Private`Tag$28422#3"]& ], 
      TagBox[
       {RGBColor[0, 0, 
         NCache[
          Rational[2, 3], 0.6666666666666666]], Thickness[0.002], Opacity[1.],
         LineBox[CompressedData["
1:eJwd2Hk8VF8bAHD7MjMYzAzKMrslEaUF5UkLZQstUnZJqChLKVtJRUnWVCiU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         "]]},
       Annotation[#, "Charting`Private`Tag$28422#4"]& ], 
      TagBox[
       {RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0.33333333333333337`, 0], 
        Thickness[0.002], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs01HkABfAxpmnkLVnMDDO/33d+qiMt7SNlc1PCKY3Rw+62KUKdkC0x
cXqgciry2mx6zdgenNZjl2SrdardsVKMsl6Z1EyFSMeUECE7+8c993zO/e+K
w+OCI9ksFivQkP+7uFHfWhHNRrePP7/6rSMiBgvbknezsax80Vr2sCNEVsHt
K+RsFE/vbFn9wRFn11V1tKWxIf3YO9A+5YgszT7N+Bk2NHrXYfUsPhL7jHTL
69mYEhS5rSR8+HJsB5qJMW7bLhcmbODj5dLFRkNPjXG084rgZQUfVg26vo1x
M5AnVSxbGCVA4DttANXLhVNbeKnwkwA57lnZP23gYdXK2Bz/40Kocs/nzOs2
QXqg78xceydwjxuZMt+aQvPwUM+5AicsKayD34AZLlVzPcaEztjbvGSThdwC
fj7HKlXnnHH7zAz90j5LeOVL/dZxRZiEvbNfjRX2hDbmSZaL8Avru8O03Bq+
5udTniWIEBD4rjPYzQavbnGasopF6L/qmWU7YoNrYTIq6IkI1sELDh0vnw3J
a5nbryZiuM9qVufIbeF0RJna4ynGemmjxYDXHPRLXOtl28WY1u7JHBueg6jJ
EjPLHDEupdzfXlBjB7PFoUGnbonRFNNwaCDxM8xf1drToBNjaMeBkUewx0ZF
RmgVj4LDUPpmk5kOaBwbbE5wo1Bft5Q9cscBqhSjqf1BFOJKCjnxxxwRl3zk
3ty9FBRPfl9xeQUfr9I+HAw/ReFRgX3C3Ak+nj6QxXGvUfgY+TnH+28BhsMz
7/i0UCg9+P4hb78QrtWy8fi3FEKKo8YjfJ1wMz42bIElDc5m9zm2ps5AyKZo
uSsNz9Di2ESVM5Je2HHN/GhU/dGbe91XhDLji5aCbTQso6QZJpdEqD6bgML9
NAY0L6fSP4lwt7uygZdPozYkSKkOM/yke6HTltMIS7bRxt4W47rivf2OOhof
L5cGdlAUNKpoT5mWRkjC+e/PplBwX/vFj7NGaXxpdkOX3kXh9Hzvre2mBJYl
JfleoDG3eWh4lCIo0w/3rb5Ao7VzHc9uMYG/l100YRPEdo1VHlhLECHdFsVE
Ejy2UDVyIghW8ristL8IvF1dX1fKCUT3U+qLJBKcSG+3VmQS3F0oWyg5LIFN
ntW2WiXB8x8CLdXPJCD+mRc8Kgmmc8VOy3wYSM2zTVr+Mewxqxt4SgZVqbou
dQfB1uzfRMWFDNJL1uwSPiZ4VjE70fciA+2Mo+MxBmtGn4jSrjAQLAidMu0k
aE2JSZwoYfDzFvWtAA1B3amT4sEbDFQRcvPaLoLSmofyln8ZXFCW21c9J5iv
XaTe3cog78SBHvYLgqtGBZRVO4MK769LZQYXrdqqXtPJ4M/GXS56g5WP3lJ1
WgZ9Kl7bvG6CvG7rphtvGCR+ummu6CWwmplIhwwyOOZQlPTG4Kx5mn0jegbV
oxnaJa8IMnZdpD3eM6gv8z/TYfCRMY+kknEG+dPKWqt+Ajb/dFPABIMHwr2s
LQanfjNB900y2BAZ8FWZwQfTVE2E5YIPzhPZAa8JJi+7EJWRC9bs7Lx22uDk
exlJYcYuiM+sae4xeKxf3zTNccHh3Vf6Fw0QyM3WEwXXBZs5+ROpBv8HaEYY
4w==
         "]]},
       Annotation[#, "Charting`Private`Tag$28422#5"]& ]}, {}}, InsetBox[
     TemplateBox[{
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(1\\)]\\)/a\"", FontFamily -> 
        "Times", StripOnInput -> False], 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)/\\!\\(\\*SuperscriptBox[\\(a\\), \\(2\\)]\\)\"", FontFamily -> 
        "Times", StripOnInput -> False], 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(VP\\)]\\)/\\!\\(\\*SuperscriptBox[\\(a\\), \\(2\\)]\\)\"", FontFamily -> 
        "Times", StripOnInput -> False], 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(LBL\\)]\\)/\\!\\(\\*SuperscriptBox[\\(a\\), \\(2\\)]\\)\"", FontFamily -> 
        "Times", StripOnInput -> False], 
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(PH\\)]\\)/\\!\\(\\*SuperscriptBox[\\(a\\), \\(2\\)]\\)\"", FontFamily -> 
        "Times", StripOnInput -> False]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[0.09], 
                    Thickness[0.036000000000000004`]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[0.09], 
                    Thickness[0.036000000000000004`]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[0.18], 
                    Thickness[0.036000000000000004`]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Dashing[0.18], 
                    Thickness[0.036000000000000004`]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Thickness[0.018000000000000002`]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0], 
                    Thickness[0.018000000000000002`]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666]], 
                    Thickness[0.018000000000000002`]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 
                    NCache[
                    Rational[2, 3], 0.6666666666666666]], 
                    Thickness[0.018000000000000002`]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0.33333333333333337`,
                     0], 
                    Thickness[0.018000000000000002`]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    NCache[
                    Rational[2, 3], 0.6666666666666666], 0.33333333333333337`,
                     0], 
                    Thickness[0.018000000000000002`]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[
           GrayLevel[0], Bold], FontFamily -> "Arial"}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.004`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Dashing", "[", "0.02`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.004`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 
                    Rational[2, 3], 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4444444444444444, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", 
                    FractionBox["2", "3"], ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 
                    Rational[2, 3], 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 
                    Rational[2, 3], 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 
                    Rational[2, 3]], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.4444444444444444], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", 
                    FractionBox["2", "3"]}], "]"}], NumberMarks -> False]], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 
                    Rational[2, 3]]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 
                    Rational[2, 3]], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[
                    Rational[2, 3], 0.33333333333333337`, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.4444444444444444, 0.22222222222222227`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    FractionBox["2", "3"], ",", "0.33333333333333337`", ",", 
                    "0"}], "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[
                    Rational[2, 3], 0.33333333333333337`, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[
                    Rational[2, 3], 0.33333333333333337`, 0], Editable -> 
                    False, Selectable -> False], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                   BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                   ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 "Bold"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.9, 0.75}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[
     Rational[3, 4], 0.75],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*FractionBox[SqrtBox[\\(s\\)], SubscriptBox[\\(m\\), \
\\(e\\)]]\\)\"", Medium, Bold, StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)/\\!\\(\\*SuperscriptBox[\\(a\\), \\(2\\)]\\), \
\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(1\\)]\\)/a\"", Large, Medium, 
       StripOnInput -> False], TraditionalForm]},
   AxesOrigin->{2.302585092994046, 0},
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      BoxData[
       FormBox[
        FrameBox[
         StyleBox[
         "\"T=\\!\\(\\*FractionBox[\\(2\\), \\(3\\)]\\), \
\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \
\\(0\\)]\\)=0.1\\!\\(\\*FractionBox[SqrtBox[\\(s\\)], \\(2\\)]\\)\"", 14, 
          StripOnInput -> False], Background -> GrayLevel[1], StripOnInput -> 
         False], TraditionalForm]], 
      Scaled[{0.7, 0.7}]]},
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{
      Charting`ScaledTicks[{Sign[#] Log[1 + Abs[#]]& , Sign[#] (Exp[
           Abs[#]] - 1)& }], 
      Charting`ScaledFrameTicks[{Sign[#] Log[1 + Abs[#]]& , Sign[#] (Exp[
           Abs[#]] - 1)& }]}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}},
   GridLines->
    NCache[{{2.302585092994046, 4.605170185988092, 6.907755278982137, 
      9.210340371976184, 11.512925464970229`}, {
       Log[11], -Log[11], 
       Log[101], -Log[101], 
       Log[1001], -Log[1001], 
       Log[10001], -Log[10001], 
       Log[100001], -Log[100001]}}, {{2.302585092994046, 4.605170185988092, 
      6.907755278982137, 9.210340371976184, 11.512925464970229`}, {
      2.3978952727983707`, -2.3978952727983707`, 
      4.61512051684126, -4.61512051684126, 
      6.90875477931522, -6.90875477931522, 
      9.210440366976517, -9.210440366976517, 
      11.51293546492023, -11.51293546492023}}],
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   LabelStyle->Directive[
     GrayLevel[0], Bold],
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Exp[#]& )[
          Part[#, 1]], 
         ((Sign[#] (Exp[
            Abs[#]] - 1)& )[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Exp[#]& )[
          Part[#, 1]], 
         ((Sign[#] (Exp[
            Abs[#]] - 1)& )[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->NCache[{{
       Log[10], 
       Log[100000]}, {-Log[20001], 
       Log[100001]}}, {{2.302585092994046, 
     11.512925464970229`}, {-9.90353755128617, 11.51293546492023}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->FrontEndValueCache[{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , {{
       2.3978952727983707`, 
        FormBox["\"10\"", TraditionalForm]}, {-2.3978952727983707`, 
        FormBox["\"-10\"", TraditionalForm]}, {4.61512051684126, 
        FormBox["\"100\"", TraditionalForm]}, {-4.61512051684126, 
        FormBox["\"-100\"", TraditionalForm]}, {6.90875477931522, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(3\\)]\\)\"", 
         TraditionalForm]}, {-6.90875477931522, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(-10\\), \\(3\\)]\\)\"", 
         TraditionalForm]}, {9.210440366976517, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(4\\)]\\)\"", 
         TraditionalForm]}, {-9.210440366976517, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(-10\\), \\(4\\)]\\)\"", 
         TraditionalForm]}, {11.51293546492023, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(5\\)]\\)\"", 
         TraditionalForm]}, {-11.51293546492023, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(-10\\), \\(5\\)]\\)\"", 
         TraditionalForm]}}}, {{{2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {
       11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.308952660644293`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.596634733096073`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.002099841204238`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.156250521031495`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.289781913656018`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.407564949312402`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       12.206072645530174`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       12.611537753638338`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       12.89921982609012, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       13.122363377404328`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       13.304684934198283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       13.458835614025542`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       13.592367006650065`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       13.710150042306449`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, {{
       2.3978952727983707`, 
        FormBox["\"10\"", TraditionalForm]}, {-2.3978952727983707`, 
        FormBox["\"-10\"", TraditionalForm]}, {4.61512051684126, 
        FormBox["\"100\"", TraditionalForm]}, {-4.61512051684126, 
        FormBox["\"-100\"", TraditionalForm]}, {6.90875477931522, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(3\\)]\\)\"", 
         TraditionalForm]}, {-6.90875477931522, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(-10\\), \\(3\\)]\\)\"", 
         TraditionalForm]}, {9.210440366976517, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(4\\)]\\)\"", 
         TraditionalForm]}, {-9.210440366976517, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(-10\\), \\(4\\)]\\)\"", 
         TraditionalForm]}, {11.51293546492023, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(5\\)]\\)\"", 
         TraditionalForm]}, {-11.51293546492023, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(-10\\), \\(5\\)]\\)\"", 
         TraditionalForm]}}}]],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[0.01], 
           Thickness[0.004]], 
          Line[CompressedData["
1:eJwVyXdQkwccxnESELGQkPG+L1DUBBLeqBVZbQ9Mqj+NLAFTQUVrBZWhlnVa
IcghUBBOD2UoVkGLVFGaRsQBlbOIP8VSGWELBSrBUYpHy4iAIKvpH89973OP
zf4Y/zCmgYGBn37/t6RxpONOBBP62x5EvPJiYehw0fOEw0zoTppm+/uyUMjx
75QrmTAXLit+pGBhQUB51/NUJngm5N/L28HCrJ74nul8JkyLghvoUBbGDTL6
NzxjwjtJxti/SSx0NyKGWsWGsE39gC+4x8LXUleG7oUhdBR61JdSbOQ09A/u
iFkEySITlfkLNvqNab1tB4yh0yM2wDHDHHOcsrLPbTeBkEsfCgM4HKzJvZyz
8s0SqJr/+cB4EAeNTzFM6Z2msJBGWzgUc3BtUS14DpnBgFNdmsMQB4+2rt3N
VrLBmUy67GDPxer8RSPSQXNQP204fu8AF2fBUuBZxYEjvkGevGIu/miwK02k
5EL+6l7Nw24uevuNdfuv4UFwXru9oRkP36rcsogJHkxeKNUtAx5y/e2TT93i
QwWjTHQpmodOH7VqcpQE8CqZMX8U8nCbopE9JCMhsT42aE0jDxe0R05PjZPg
6KK1qBvn4bWUugMXqyi4kW9kLRTwsSmyIXkozgI2LY1wX+HOR93B4xMtYAm6
V9UdvZF8tNJl7Fmy2AoGpG9fHDrLx2e1UubEIysIbSqv3ljOxxh1kdG3Jz+G
5wVRk9VdfCzsvS0vlluD7hvL5c3v+dhy0TJ2xYw1cKOnJH4UgR/CHI3WP1kK
F1aH54Z8TuDNpHfNJonLoOv89eCjAQQGloRPh7ovhx0v8RfWEQKN9jiRhKkA
tqTLnaTZBLoFlUTF1Qjgmsjx/H0VgeX3B3Ir3IWQntjeWPYbgebhiswl14Qg
2N3ZK9ASONTzei5jXghzt3fFx70n8Gngl1c0+2ygc/P8iJRL4r4Enjaq2gZC
kvN8KlaQ+KH4pl+XrS3c113ty95AYmDs5a8KUmwh9/G5NtlOEj8zq+zP+NMW
Rj8t65uLItFcrT4vAxFYGFvU8dNJLB0ZH/T5QQQVQa6vVhaQ6CWjIsRMMSRp
TRpO3iYxVBESToeJYWdVib1JLYmbTIwNUh+LYTykvqWsm0RhXcqzG3Z2UK8+
+lPeMInosNXBLs0ODop7blUwKHz5tZ+5ps8OggeT5AKCwoVcm+XrNtJw4qGM
/lWi/yN9Gkyu0LDFvll6143CvdllwpIiGlzHXMoZaynsu8OPc79Kw6Upp0+2
6t0z2StMvU5DubPKelTvjpTIuBk1DQpVf469jMLavDM2w5U0HPpbHlqyjsKb
Vc3K9jYa/BVPUr+XU7hK66I53EHDk8PvN/6lt4px0ZbTSQP1aEDnsonCGx57
Nb7dNBxTrVG06n2lZdS2VksDR+n12NSDwrNvuE2V/9DQ5uuTmexFIWdxnChw
mIZ5qz2jGr2zVvbET4zQYJy2znWpN4WZ0VdFzu9ouNvl1l+p94kp52PqaRoe
3JloH9tMIdP6QpP3DA0TKu/Z9T4UfvfFjGhwlgahmz+dpXdSak2T2EACk+zY
sFW+FM4WS8Q1DAmc0W1PjNc74ffMY/sMJdC3rDShVu+ptyNNC0YSmI5vySL8
KFSabRMXGksg2rLs9H69/wN9TjCh
           "]]}, "Charting`Private`Tag$28422#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0], 
           Dashing[0.02], 
           Thickness[0.004]], 
          Line[CompressedData["
1:eJwVz3s0lAkYBvAxLglnjGvuZr7vm2+oldUeZxusnlxDs5WtnS6r3JIautHM
kKTJajs2l26qlUtstsbabIquKhGHEdENoVTLcsym2FzKfvvHe57zO+8f7/Py
I3eEbmazWCwxM/9nWYums1LKxo8pWbFJ3TaIHi16nLyLDbucdE51rw143NAn
vnI2zFUbjMde2uDMd1VPHyvZWOBiLQoftEFWl6Jr8jQb6x4UqO3HbSAb1Opf
2sgG1ZfdQXBs4a9jPtxOaePdxJl4hbctBjwXa4290IbVp1xCfNoW3Ob+we93
6GJ+eHRNcbAdxO/6goi3erhVfz8goN8OOW5Z2cfW6CNonupu4lZ71OXm5zi/
notryrC15RP20DusZUivNcQ9vqXqeqIDPIoaEDhshJ0nXPbV/+uAxHaPDRw5
B+6zC2+YJDji9mldjeegMS6LUr/d+tIRM7ByDLzJheUBhZP+fB6KWesOknIT
sHoqlEvDeAgSv3seutAUlZknV0Ud4WHogijLfNwUR5sfXAyr5cEk1GX/4Qoz
dPWY+MwM8+Bm0K7OkZtj0SGDYj8bPlavaOEMe1mg4lZF5VV/Pmb7dv/88YMF
Arad7c6K46MkrWnLqZuWGGzZu2zyOB+tcc37h2XzoPXKfaHrNT7GYveNt8EK
h9PebO/v5cN6LCNs7hxrVJ1QuUvZBBobPNnjtdbYsP/Wn+sIAjtURToJP9lg
n2B1erUvgYLuS76lvrb4xSBXXBdBoO2U1R6naVtI1gzpeacSmNr8pc6Se3Zo
8zhy0jafQHnq+4f6KfZ44fGsmltNQFIWMxnt7wAS9lOSDgI6YW4W5oaOiOT7
RLmPEhBtLIuX1Tki+NCIgVKPRFX129wr/jz81RgmN+ORMI5ZkTm3hIedmZbn
vb8mMdw18CnjMw+JvHPH1ohJ3JesLFRH8HFyuexiSTSJiGTTvvjbfNgLIt80
JZGYKi0XP2X+UhzNm7LKISHZk7/+TBoBi8XVTzaVknA3qunP6CGgp3mVf7ea
uadSnfBi2r6XmtFLWkj8rvkwGHKWRKwi4fNAL4llXpZSik3hEOt6e94YiegV
UTH0ZgpXKkrtE3Qp+OnrsZR3KXiuSggutKTAa0prPC8QwLRKZ1LtROGO6ypX
wUEBpMrlbpEiCi9/EBurewUINBiKDAyiMJvLd/D2oSF6Gywm1zP7uJBm/UIa
V0M0I+lbKYRn/8ErK6LhoivsbmTcW2km8z9Hg9rUc89oG4WuiW6e8lca9Y/q
Uo8z7kyLk02raAhqi34rkVJoOH6EP1pD44bdtvo78RTKbz6UdzyiwQr/23li
F4X5fV+pd3XSeLa9Mki0m8IFrVME9wmNkkLzqBTG5wPC1cuf0+A6XVayEygU
tv1DNPTRuMyR7uEkUjj62qS1ZoSGKiTPWSCjwJ0jIyWjNGKLcwa2MM5y7lKM
a2j4abvnXWScuf0cueg9jQUFymFXOYX0j4uSVJM0+PohyzwUFNi2ea1B0zTa
864+TGF84JtpcnCGRvaxzpW1jFOVda0USwjO3gXwS6IwUyqk6rSE+MIrpiKD
cfKDzKQIbSGszCWWTYw/DmlaZ3WEGB/5LDdMpiA3Wk0V6AlReWljh5jxf/yS
Ass=
           "]]}, "Charting`Private`Tag$28422#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 
            Rational[2, 3], 0], 
           Thickness[0.002]], 
          Line[CompressedData["
1:eJwVyXtUkwUcxvFdEIbQGFcZG+x92XgRT6YQmAwvPwVEjw2JVLwnOsAaippu
ahaEeeHITVNDQAREpm4CFiqZB34IgQSDGbfDNJFEZWfEEFiAQ2j98Zzv+ZyH
3JUUHceg0WgSy/6vssXYcUfGADEV5teylY7SocLOYwcY8Mt9duWIlI4EJ7or
VMEAynjvsvM+OuZ+XtndmcqAtpzF7WEpdMzUHdFNXmZAQp40OaGEjvIB+osV
jxmwY/CpHg10DLdyMTwRMcHYfHc8SsHAlyGL6SN/MaFIzMX8k0zkNL8Y2Jg0
C2x2VofV1cxCydveNd6vrWG5IVAl6bLBbP/MrB83sCCvxdm8Qm+Ldefys/36
bUGZzE5/4GeP1ml0O2qTHTQGvEmpELNRXNgAEQZ7SF8mSssN4OChJ+KtbAUb
ak5viji5yBGrL88yhgw4wK7lJrmG74RT4C6IeMgBrVP76ATLGYtom08IFY5g
WOX+mtPjjGskb3uiP3KChdToJDvXBfU3gzNdTE4gS65VjX3hio7R85PTypwh
0SPmfRHbDf1nP9FkK1yARkzwaI/ccP26FrZhiSvYflKZr9szB2d6D6ZPjLlC
9nGmcXBqDl5LaUrIeegGSfsvcmiX3LE1sTnZIJ8Dm1dWlUm9uDiy51uTFtyh
fHpaXaniInfk1HZbGy5EKsaXyhZ64OOGEIaphguxE8ZNYUoPTFIVWn19xgP6
XhF9AiEPC55WhJaE8qAzQ3voy/M81Oa4H55r5sENWZKwyszDd3ELrZY/4sOW
iuIs2ld8VH832sY67gljR34dPqDhY4wyflIa7gU2gb/llAd5otV2f1cXOwHw
5Y0h6hxPDN6h3CuvE4B7bGCQ/4gnVt5/fe5uOAEDSqct0igvdIhfd9b2GgGF
2+/VNFz3QoPu5ftT0wQwj7o0LR73wvqYqKuaWBIi2wswUCLA2GNOvXurSbhm
oz8pyRPguxK1pNvbG/p6dfT6fwQYczh/S26KN3xwnjk/gU9gkH3Vi1PPvCHu
Ypk4Cgh0UKkuLgEhzCbNazfEE3jbODaw9ooQSrfdyzOfIXD1EjeZiCGCtPyf
nW/dJlC6bnc8FSeC6NoxZreWwDCWNS21VgTdpm1+w8MEEk0pj0t9fKAqoJU/
40QiLvhsgc8JHzAtClstCCCxb5vEQfPcB7iavGhWFIkz50ivZSsp2F3kX9mZ
ZPkT1zazrlIQIybaBtNJ3JlVTigLKUjR2h3am0Hi8zvO8vBiCsaXidhDFuv+
fUqkXqeAPfo3acwksSMlUW5WUVBR+0fjcDaJDRcyyKEqCg7W69gjF0hUP2xT
tP9JQXZ97qXBfBLn9X6sOdBhcVFxv+wKiTfpOd6cLgr69Zy5BotLV+3UfNpD
wQOtb5a+gMSr2mHvhl4K1LL9z18Vkni+37G1apCCjazx1GclJHJs5MKYIQok
7OC5W6+TmOmnO2IyUhB85f2jHovP7isWBoxSMC1x7ekqJfGHiYCjqkkKvlGV
n9beIJHB+6l1jZmC9epFPZE3Sfx+qVk4MEUBkxdJaCz+LrWuVUTzBY8Pg7Ka
bpE4VeIrqqP7QsZK1v0IFYnHGs8ejWX6gr7sYMfvFk/oja0zVr4gnCd/E6om
UWG/XlRg7QvViS7DtRb/B0kuPCs=
           "]]}, "Charting`Private`Tag$28422#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 
            Rational[2, 3]], 
           Thickness[0.002]], 
          Line[CompressedData["
1:eJwd2Hk8VF8bAHD7MjMYzAzKMrslEaUF5UkLZQstUnZJqChLKVtJRUnWVCiU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           "]]}, "Charting`Private`Tag$28422#4"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[
            Rational[2, 3], 0.33333333333333337`, 0], 
           Thickness[0.002]], 
          Line[CompressedData["
1:eJwV0Hs01HkABfAxpmnkLVnMDDO/33d+qiMt7SNlc1PCKY3Rw+62KUKdkC0x
cXqgciry2mx6zdgenNZjl2SrdardsVKMsl6Z1EyFSMeUECE7+8c993zO/e+K
w+OCI9ksFivQkP+7uFHfWhHNRrePP7/6rSMiBgvbknezsax80Vr2sCNEVsHt
K+RsFE/vbFn9wRFn11V1tKWxIf3YO9A+5YgszT7N+Bk2NHrXYfUsPhL7jHTL
69mYEhS5rSR8+HJsB5qJMW7bLhcmbODj5dLFRkNPjXG084rgZQUfVg26vo1x
M5AnVSxbGCVA4DttANXLhVNbeKnwkwA57lnZP23gYdXK2Bz/40Kocs/nzOs2
QXqg78xceydwjxuZMt+aQvPwUM+5AicsKayD34AZLlVzPcaEztjbvGSThdwC
fj7HKlXnnHH7zAz90j5LeOVL/dZxRZiEvbNfjRX2hDbmSZaL8Avru8O03Bq+
5udTniWIEBD4rjPYzQavbnGasopF6L/qmWU7YoNrYTIq6IkI1sELDh0vnw3J
a5nbryZiuM9qVufIbeF0RJna4ynGemmjxYDXHPRLXOtl28WY1u7JHBueg6jJ
EjPLHDEupdzfXlBjB7PFoUGnbonRFNNwaCDxM8xf1drToBNjaMeBkUewx0ZF
RmgVj4LDUPpmk5kOaBwbbE5wo1Bft5Q9cscBqhSjqf1BFOJKCjnxxxwRl3zk
3ty9FBRPfl9xeQUfr9I+HAw/ReFRgX3C3Ak+nj6QxXGvUfgY+TnH+28BhsMz
7/i0UCg9+P4hb78QrtWy8fi3FEKKo8YjfJ1wMz42bIElDc5m9zm2ps5AyKZo
uSsNz9Di2ESVM5Je2HHN/GhU/dGbe91XhDLji5aCbTQso6QZJpdEqD6bgML9
NAY0L6fSP4lwt7uygZdPozYkSKkOM/yke6HTltMIS7bRxt4W47rivf2OOhof
L5cGdlAUNKpoT5mWRkjC+e/PplBwX/vFj7NGaXxpdkOX3kXh9Hzvre2mBJYl
JfleoDG3eWh4lCIo0w/3rb5Ao7VzHc9uMYG/l100YRPEdo1VHlhLECHdFsVE
Ejy2UDVyIghW8ristL8IvF1dX1fKCUT3U+qLJBKcSG+3VmQS3F0oWyg5LIFN
ntW2WiXB8x8CLdXPJCD+mRc8Kgmmc8VOy3wYSM2zTVr+Mewxqxt4SgZVqbou
dQfB1uzfRMWFDNJL1uwSPiZ4VjE70fciA+2Mo+MxBmtGn4jSrjAQLAidMu0k
aE2JSZwoYfDzFvWtAA1B3amT4sEbDFQRcvPaLoLSmofyln8ZXFCW21c9J5iv
XaTe3cog78SBHvYLgqtGBZRVO4MK769LZQYXrdqqXtPJ4M/GXS56g5WP3lJ1
WgZ9Kl7bvG6CvG7rphtvGCR+ummu6CWwmplIhwwyOOZQlPTG4Kx5mn0jegbV
oxnaJa8IMnZdpD3eM6gv8z/TYfCRMY+kknEG+dPKWqt+Ajb/dFPABIMHwr2s
LQanfjNB900y2BAZ8FWZwQfTVE2E5YIPzhPZAa8JJi+7EJWRC9bs7Lx22uDk
exlJYcYuiM+sae4xeKxf3zTNccHh3Vf6Fw0QyM3WEwXXBZs5+ROpBv8HaEYY
4w==
           "]]}, "Charting`Private`Tag$28422#5"]}}, {}}, {Epilog -> {
        Inset[
         Framed[
          Style[
          "T=\!\(\*FractionBox[\(2\), \(3\)]\), \!\(\*SubscriptBox[\(\[Omega]\
\), \(0\)]\)=0.1\!\(\*FractionBox[SqrtBox[\(s\)], \(2\)]\)", 14], Background -> 
          GrayLevel[1]], 
         Scaled[{0.7, 0.7}]]}, DisplayFunction -> Identity, Ticks -> {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , {{
          Log[11], "10"}, {-Log[11], "-10"}, {
          Log[101], "100"}, {-Log[101], "-100"}, {
          Log[1001], "\!\(\*SuperscriptBox[\(10\), \(3\)]\)"}, {-Log[1001], 
          "\!\(\*SuperscriptBox[\(-10\), \(3\)]\)"}, {
          Log[10001], "\!\(\*SuperscriptBox[\(10\), \(4\)]\)"}, {-Log[10001], 
          "\!\(\*SuperscriptBox[\(-10\), \(4\)]\)"}, {
          Log[100001], "\!\(\*SuperscriptBox[\(10\), \(5\)]\)"}, {-
          Log[100001], "\!\(\*SuperscriptBox[\(-10\), \(5\)]\)"}}}, 
      AxesOrigin -> {2.302585092994046, 0}, FrameTicks -> {{
         Charting`ScaledTicks[{Sign[#] Log[1 + Abs[#]]& , Sign[#] (Exp[
              Abs[#]] - 1)& }], 
         Charting`ScaledFrameTicks[{Sign[#] Log[1 + Abs[#]]& , Sign[#] (Exp[
              Abs[#]] - 1)& }]}, {Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, 
      GridLines -> {{2.302585092994046, 4.605170185988092, 6.907755278982137, 
        9.210340371976184, 11.512925464970229`}, {
         Log[11], -Log[11], 
         Log[101], -Log[101], 
         Log[1001], -Log[1001], 
         Log[10001], -Log[10001], 
         Log[100001], -Log[100001]}}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      Rational[3, 4], Axes -> {True, True}, AxesLabel -> {
        Style[
        "\!\(\*FractionBox[SqrtBox[\(s\)], SubscriptBox[\(m\), \(e\)]]\)", 
         Medium, Bold], 
        Style[
        "\!\(\*SubscriptBox[\(\[Delta]\), \
\(2\)]\)/\!\(\*SuperscriptBox[\(a\), \(2\)]\), \
\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)/a", Large, Medium]}, 
      AxesOrigin -> {2.302585092994046, 0}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, LabelStyle -> Directive[
        GrayLevel[0], Bold], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Exp[#]& )[
             Part[#, 1]], 
            ((Sign[#] (Exp[
               Abs[#]] - 1)& )[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Exp[#]& )[
             Part[#, 1]], 
            ((Sign[#] (Exp[
               Abs[#]] - 1)& )[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{
         Log[10], 
         Log[100000]}, {-Log[20001], 
         Log[100001]}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {
       Automatic, {{10, "10"}, {-10, "-10"}, {100, "100"}, {-100, "-100"}, {
         1000, "\!\(\*SuperscriptBox[\(10\), \(3\)]\)"}, {-1000, 
          "\!\(\*SuperscriptBox[\(-10\), \(3\)]\)"}, {
         10000, "\!\(\*SuperscriptBox[\(10\), \(4\)]\)"}, {-10000, 
          "\!\(\*SuperscriptBox[\(-10\), \(4\)]\)"}, {
         100000, "\!\(\*SuperscriptBox[\(10\), \(5\)]\)"}, {-100000, 
          "\!\(\*SuperscriptBox[\(-10\), \(5\)]\)"}}}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0], 
         Dashing[0.01], 
         Thickness[0.004]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0], 
         Dashing[0.02], 
         Thickness[0.004]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 
          Rational[2, 3], 0], 
         Thickness[0.002]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 
          Rational[2, 3]], 
         Thickness[0.002]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[
          Rational[2, 3], 0.33333333333333337`, 0], 
         Thickness[0.002]]}, {
        Style[
        "\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)/a", FontFamily -> "Times"], 
        Style[
        "\!\(\*SubscriptBox[\(\[Delta]\), \
\(2\)]\)/\!\(\*SuperscriptBox[\(a\), \(2\)]\)", FontFamily -> "Times"], 
        Style[
        "\!\(\*SubscriptBox[\(\[Delta]\), \
\(VP\)]\)/\!\(\*SuperscriptBox[\(a\), \(2\)]\)", FontFamily -> "Times"], 
        Style[
        "\!\(\*SubscriptBox[\(\[Delta]\), \(LBL\)]\)/\!\(\*SuperscriptBox[\(a\
\), \(2\)]\)", FontFamily -> "Times"], 
        Style[
        "\!\(\*SubscriptBox[\(\[Delta]\), \
\(PH\)]\)/\!\(\*SuperscriptBox[\(a\), \(2\)]\)", FontFamily -> "Times"]}, 
       LegendMarkers -> None, LabelStyle -> Directive[
         GrayLevel[0], Bold], LegendLayout -> "Column"]], {0.9, 0.75}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  4.0029274550172033`*^9, 4.002927516819106*^9, 4.002928012958131*^9, {
   4.002928127269513*^9, 4.0029281487652807`*^9}, 4.002928234132737*^9, 
   4.0029283334444923`*^9, 4.002928468586897*^9, 4.002928754208433*^9, 
   4.002928930231132*^9, 4.002929137919203*^9, 4.002929176520164*^9, 
   4.0029292828409367`*^9, 4.00292936538358*^9, {4.002929489794312*^9, 
   4.002929517840788*^9}, 4.0029295564211197`*^9, {4.002929614454501*^9, 
   4.002929642752748*^9}, 4.00292968048216*^9, 4.0029298862278748`*^9, {
   4.002930294635354*^9, 4.002930328484818*^9}, 4.002930427064807*^9, 
   4.002930457937058*^9, {4.002930832209606*^9, 4.002930836621894*^9}, 
   4.002932697432444*^9, 4.002932836196416*^9, 4.002933174457308*^9, 
   4.002933314156742*^9, 4.0029333678280363`*^9, 4.0029336517294893`*^9, 
   4.002933788387505*^9, 4.0029341804815063`*^9, 4.0029342379035788`*^9, 
   4.002934307038128*^9, {4.002934456483161*^9, 4.0029344863184853`*^9}, 
   4.002934611233532*^9, 4.002934710242962*^9, 4.0029347875221367`*^9, 
   4.00293496157314*^9, 4.003017958527938*^9, 4.0030180077605543`*^9, 
   4.0030181023616037`*^9, 4.003218709841449*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"b62cdf2b-0b94-4dfb-bf22-65842ff81c56"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Numerical comparison with  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"ee", "->", 
    SuperscriptBox["\[Gamma]\[Gamma]", "*"]}], TraditionalForm]],
  ExpressionUUID->"b71483e1-dc77-4ecd-8d2f-72865a23762f"],
 " https://arxiv.org/abs/2308.09479"
}], "Section",
 CellChangeTimes->{{3.959399319036742*^9, 3.959399335568733*^9}, {
  3.959732583014769*^9, 3.959732591297276*^9}, {4.002954614145172*^9, 
  4.0029546392299433`*^9}, {4.0029548572124243`*^9, 
  4.002954906703455*^9}},ExpressionUUID->"b8c10868-e809-427b-9ede-\
f313c617b116"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Here", " ", "we", " ", "perform", " ", "a", " ", "comparison", " ", "by", 
    " ", "projecting", " ", "both", " ", "amplitudes", " ", "onto", " ", "a", 
    " ", "test", " ", "set", " ", "of", " ", "tensor", " ", 
    RowBox[{"structures", ".", " ", "To"}], " ", "perform", " ", "this", " ", 
    "comparison", " ", "we", " ", "use", " ", "LiteRed2"}], ",", 
   RowBox[{
   "as", " ", "well", " ", "as", " ", "packages", " ", "that", " ", "allow", " ",
     "to", " ", "calculate", " ", "traces", " ", "of", " ", "gamma", " ", 
    "matrices", " ", "and", " ", "the", " ", "numerical", " ", "calculation", 
    " ", "of", " ", 
    RowBox[{"Goncharov", "'"}], "s", " ", "polylogarythms"}], ",", " ", 
   RowBox[{"we", " ", "use", " ", "GMatrices", " ", "and", " ", "REPLica"}]}],
   "*)"}]], "Input",
 CellChangeTimes->{{4.002954908505548*^9, 4.002954947743342*^9}, {
  4.002955021001367*^9, 4.0029550874631*^9}, {4.003218732856145*^9, 
  4.003218768715314*^9}, {4.003218800699212*^9, 
  4.003218850516494*^9}},ExpressionUUID->"01cbd937-2642-4e2b-a827-\
15f7cc12895c"],

Cell[CellGroupData[{

Cell["Load packages", "Subsubsection",
 CellChangeTimes->{{4.002956531464715*^9, 
  4.002956535744321*^9}},ExpressionUUID->"88b60dac-8387-4b13-a643-\
be9ec631a78b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "LiteRed2`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "RNL`GMatrices`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"<<", "REPLica`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetDim", "[", "d", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Declare", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l1", ",", "l2", ",", "p1", ",", "p2", ",", "k1", ",", "k2"}], 
     "}"}], ",", "Vector", ",", 
    RowBox[{"{", 
     RowBox[{
     "mm", ",", "t", ",", "m", ",", "u", ",", "lmm", ",", "T", ",", "U", ",", 
      "log2\[Omega]0"}], "}"}], ",", "Number", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Alpha]", ",", "\[Beta]", ",", "\[Mu]", ",", "\[Nu]", ",", "\[Sigma]", 
      ",", "\[Lambda]"}], "}"}], ",", "VectorIndex"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k2rule", "=", 
   RowBox[{"k2", ":>", 
    RowBox[{"p1", "+", "p2", "-", "k1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetConstraints", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p1", ",", "p2", ",", "k1", ",", "k2"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"sp", "[", "p1", "]"}], "=", 
      RowBox[{
       RowBox[{"sp", "[", "p2", "]"}], "=", 
       SuperscriptBox["m", "2"]}]}], ";", 
     RowBox[{
      RowBox[{"sp", "[", "k1", "]"}], "=", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"p1", "+", "p2", "-", "k1"}], "]"}], "=", "0"}]}], ";", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"p1", "+", "p2"}], "]"}], "=", "1"}], ";", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"p1", "-", "k1"}], "]"}], "=", 
      RowBox[{
       SuperscriptBox["m", "2"], "-", "T"}]}], ";", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"k2", ",", "k2"}], "]"}], "=", "0"}], ";", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"k1", ",", "k2"}], "]"}], "=", 
      FractionBox["1", "2"]}], ";", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"k2", ",", "p2"}], "]"}], "=", 
      FractionBox["T", "2"]}], ";", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{"k2", ",", "p1"}], "]"}], "=", 
      FractionBox[
       RowBox[{"1", "-", "T"}], "2"]}], ";"}]}], "\n", "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{4.002955242681274*^9, 4.002955261564522*^9}, {
   4.002956209887965*^9, 4.002956211284484*^9}, {4.0029562449591637`*^9, 
   4.002956248360011*^9}, 4.002956487378641*^9, {4.00295675156315*^9, 
   4.002956752149109*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"705057b1-638e-4cbc-aaab-a9b032f449af"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"**************** \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"LiteRed v2.025\[Beta]\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FrontFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    BackFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    GraphicsColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FontWeight->Bold,
    FontColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]], 
   "\[InvisibleSpace]", "\<\" ********************\\nAuthor: Roman N. Lee, \
Budker Institute of Nuclear Physics, Novosibirsk.\\nRelease Date: \
????-??-??\\nTimestamp: Wed 23 Apr 2025 16:49:08\\nRead \
from:/home/slava/.Mathematica/Applications/LiteRed2/Source/LiteRed2025.m \
(CRC32:2902354241,{2340977437, 3317197336, 1063727846})\\n\\nLiteRed stands \
for \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"L\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FrontFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    BackFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    GraphicsColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FontColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]], "\[InvisibleSpace]", "\<\"oop \"\>", 
   "\[InvisibleSpace]", 
   StyleBox["\<\"i\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FrontFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    BackFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    GraphicsColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FontColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]], "\[InvisibleSpace]", "\<\"n\"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"te\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FrontFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    BackFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    GraphicsColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FontColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]], "\[InvisibleSpace]", "\<\"grals \"\>", 
   "\[InvisibleSpace]", 
   StyleBox["\<\"Red\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FrontFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    BackFaceColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    GraphicsColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]],
    FontColor->RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]], 
   "\[InvisibleSpace]", "\<\"uction.\\nThe package is designed for the search \
and application of the Integration-By-Part reduction rules. It also contains \
some other useful tools.\\n\\nSee ?LiteRed`* for a list of functions. \"\>"}],
  
  SequenceForm["**************** ", 
   Style["LiteRed v2.025\[Beta]", {Bold, 
     RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]}], 
   " ********************\nAuthor: Roman N. Lee, Budker Institute of Nuclear \
Physics, Novosibirsk.\nRelease Date: ????-??-??\nTimestamp: Wed 23 Apr 2025 \
16:49:08\nRead \
from:/home/slava/.Mathematica/Applications/LiteRed2/Source/LiteRed2025.m \
(CRC32:2902354241,{2340977437, 3317197336, 1063727846})\n\nLiteRed stands for \
", 
   Style["L", {
     RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]}], "oop ", 
   Style["i", {
     RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]}], "n", 
   Style["te", {
     RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]}], "grals ", 
   Style["Red", {
     RGBColor[1, 
      Rational[1, 3], 
      Rational[1, 3]]}], 
   "uction.\nThe package is designed for the search and application of the \
Integration-By-Part reduction rules. It also contains some other useful \
tools.\n\nSee ?LiteRed`* for a list of functions. "],
  Editable->False]], "Print",
 CellChangeTimes->{4.002956259780485*^9, 4.002956488387271*^9, 
  4.002958285763275*^9, 4.0030052714751263`*^9, 4.0030070225394278`*^9, 
  4.0034088669064827`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"5545be07-32c3-483b-ac21-eb568eb050bb"],

Cell[BoxData["\<\"RNL/GMatrices.wl\"\>"], "Print",
 CellChangeTimes->{4.002956259780485*^9, 4.002956488387271*^9, 
  4.002958285763275*^9, 4.0030052714751263`*^9, 4.0030070225394278`*^9, 
  4.003408867847077*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"04efec0f-6d45-4b50-b1c9-255596984614"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Input file hash: \"\>", "\[InvisibleSpace]", 
   StyleBox["203663465247136170399747680750698142610",
    StripOnInput->False,
    FontSize->Small]}],
  SequenceForm["Input file hash: ", 
   Style[203663465247136170399747680750698142610, Small]],
  Editable->False]], "Print",
 CellChangeTimes->{4.002956259780485*^9, 4.002956488387271*^9, 
  4.002958285763275*^9, 4.0030052714751263`*^9, 4.0030070225394278`*^9, 
  4.00340886784978*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"0572a06e-15a8-4930-835d-60da269b1784"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"****************\"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"GMatrices v1.\"\>",
    StripOnInput->False,
    FontWeight->Bold], 
   "\[InvisibleSpace]", "\<\"********************\\nAuthor:Roman N.Lee, \
Budker Institute of Nuclear Physics,Novosibirsk.\\nGMatrices package defines \
types for Dirac's gamma-matrices.\\nSee ?GMatrices`* for a list of functions.\
\"\>"}],
  SequenceForm["****************", 
   Style["GMatrices v1.", {Bold}], 
   "********************\nAuthor:Roman N.Lee, Budker Institute of Nuclear \
Physics,Novosibirsk.\nGMatrices package defines types for Dirac's \
gamma-matrices.\nSee ?GMatrices`* for a list of functions."],
  Editable->False]], "Print",
 CellChangeTimes->{4.002956259780485*^9, 4.002956488387271*^9, 
  4.002958285763275*^9, 4.0030052714751263`*^9, 4.0030070225394278`*^9, 
  4.003408867851179*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"893f2f34-aa38-4263-80f3-292b8a213ae6"],

Cell[BoxData["\<\"Interface to several REPL CAS.\\nWritten by Roman Lee in \
2020-- for private needs.\"\>"], "Print",
 CellChangeTimes->{4.002956259780485*^9, 4.002956488387271*^9, 
  4.002958285763275*^9, 4.0030052714751263`*^9, 4.0030070225394278`*^9, 
  4.003408867964497*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"a062b590-8193-41b1-a63e-41966cbcc6b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Executing\\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{"k1", "\[CenterDot]", "k1"}], "=", "0"}], ";", 
     RowBox[{
      RowBox[{"k1", "\[CenterDot]", "k2"}], "=", 
      FractionBox["1", "2"]}], ";", 
     RowBox[{
      RowBox[{"k1", "\[CenterDot]", "p1"}], "=", 
      FractionBox["T", "2"]}], ";", 
     RowBox[{
      RowBox[{"k1", "\[CenterDot]", "p2"}], "=", 
      FractionBox[
       RowBox[{"1", "-", "T"}], "2"]}], ";", 
     RowBox[{
      RowBox[{"k2", "\[CenterDot]", "k2"}], "=", "0"}], ";", 
     RowBox[{
      RowBox[{"k2", "\[CenterDot]", "p1"}], "=", 
      FractionBox[
       RowBox[{"1", "-", "T"}], "2"]}], ";", 
     RowBox[{
      RowBox[{"k2", "\[CenterDot]", "p2"}], "=", 
      FractionBox["T", "2"]}], ";", 
     RowBox[{
      RowBox[{"p1", "\[CenterDot]", "p1"}], "=", 
      SuperscriptBox["m", "2"]}], ";", 
     RowBox[{
      RowBox[{"p1", "\[CenterDot]", "p2"}], "=", 
      RowBox[{
       FractionBox["1", "2"], "-", 
       SuperscriptBox["m", "2"]}]}], ";", 
     RowBox[{
      RowBox[{"p2", "\[CenterDot]", "p2"}], "=", 
      SuperscriptBox["m", "2"]}], ";"}],
    HoldForm]}],
  SequenceForm["Executing\n", 
   HoldForm[
   Vectors`sp[$CellContext`k1, $CellContext`k1] = 0; 
    Vectors`sp[$CellContext`k1, $CellContext`k2] = Rational[1, 2]; 
    Vectors`sp[$CellContext`k1, $CellContext`p1] = 
     Rational[1, 2] $CellContext`T; 
    Vectors`sp[$CellContext`k1, $CellContext`p2] = 
     Rational[1, 2] (1 - $CellContext`T); 
    Vectors`sp[$CellContext`k2, $CellContext`k2] = 0; 
    Vectors`sp[$CellContext`k2, $CellContext`p1] = 
     Rational[1, 2] (1 - $CellContext`T); 
    Vectors`sp[$CellContext`k2, $CellContext`p2] = 
     Rational[1, 2] $CellContext`T; 
    Vectors`sp[$CellContext`p1, $CellContext`p1] = $CellContext`m^2; 
    Vectors`sp[$CellContext`p1, $CellContext`p2] = 
     Rational[1, 2] - $CellContext`m^2; 
    Vectors`sp[$CellContext`p2, $CellContext`p2] = $CellContext`m^2; Null]],
  Editable->False]], "Print",
 CellChangeTimes->{4.002956259780485*^9, 4.002956488387271*^9, 
  4.002958285763275*^9, 4.0030052714751263`*^9, 4.0030070225394278`*^9, 
  4.0034088679949007`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"f4d24aa7-4e2f-495f-bcd3-0d071b414777"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Load hard amplitudes", "Subsubsection",
 CellChangeTimes->{{4.002958254250985*^9, 
  4.002958273923914*^9}},ExpressionUUID->"1b4bb99e-dfea-4ecc-b9b4-\
64d423fef596"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Load", " ", "Hard", " ", "amplitudes", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "2.35", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"H0", ",", "H1", ",", "H2"}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Get", "[", 
        RowBox[{"\"\<Hkn/Hkn.\>\"", "<>", 
         RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Load", " ", "Hard", " ", "amplitudes", " ", "from", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", "2308.09479"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Hnarxiv0", ",", "Hnarxiv1", ",", "Hnarxiv2"}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Get", "[", 
        RowBox[{"\"\<gammastar/Hn/Hn.smallqq.\>\"", "<>", 
         RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.959399337525869*^9, 3.959399378758863*^9}, {
   3.9593995032580976`*^9, 3.9593995381669416`*^9}, {3.959732268111294*^9, 
   3.959732285192766*^9}, {3.959732596415744*^9, 3.9597326174891253`*^9}, 
   3.959738951308516*^9, {3.96033816838833*^9, 3.9603382866954737`*^9}, {
   3.960339793696471*^9, 3.960339806724436*^9}, {3.960343506189393*^9, 
   3.960343507175946*^9}, {4.002954657358457*^9, 4.002954704585558*^9}, {
   4.002954758153696*^9, 4.0029548117760267`*^9}, {4.002956170131528*^9, 
   4.002956173741037*^9}, 4.003029870795332*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"7572b542-66fc-4e5f-9c44-9f585fb62617"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Born massive amplitudes.\\n Format - double array of \
invariant amplitude number and m-series coefficient.\\n Series starts from \
\\!\\(\\*SuperscriptBox[\\(m\\), \\(0\\)]\\).\\n Notations: \
T=\\!\\(\\*FractionBox[\\(\\*SuperscriptBox[SubscriptBox[\\(m\\), \\(e\\)], \
\\(2\\)] - t\\), \\(s\\)]\\), m=\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \
\\(e\\)], SqrtBox[\\(s\\)]]\\).\"\>"], "Print",
 CellChangeTimes->{{3.9603382647759047`*^9, 3.960338287575687*^9}, 
   3.960343507959282*^9, 3.9603438069116163`*^9, 3.9603438713824177`*^9, 
   3.9603449801563463`*^9, 3.960346542576235*^9, 3.9603467956362886`*^9, 
   3.9603478910559187`*^9, 3.960348555861668*^9, 3.960441216256283*^9, 
   3.977533995282424*^9, 3.977535634584794*^9, 3.977537011671309*^9, 
   4.002955191818791*^9, 4.00295617620431*^9, 4.00295625174925*^9, 
   4.002958279716077*^9, 4.003005284439419*^9, 4.0030070276367273`*^9, 
   4.003408871357098*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"16a79659-c022-4df3-a24c-d54e6e720873"],

Cell[BoxData["\<\"One-loop massive amplitudes.\\n Format - double array of \
invariant amplitude number and m-series coefficient.\\n Series starts from \
\\!\\(\\*SuperscriptBox[\\(m\\), \\(0\\)]\\).\\n Notations: \
T=\\!\\(\\*FractionBox[\\(\\*SuperscriptBox[SubscriptBox[\\(m\\), \\(e\\)], \
\\(2\\)] - t\\), \\(s\\)]\\), m=\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \
\\(e\\)], SqrtBox[\\(s\\)]]\\), lmm=Log[\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\
\\)]\\)], ipi=I*\[Pi].\"\>"], "Print",
 CellChangeTimes->{{3.9603382647759047`*^9, 3.960338287575687*^9}, 
   3.960343507959282*^9, 3.9603438069116163`*^9, 3.9603438713824177`*^9, 
   3.9603449801563463`*^9, 3.960346542576235*^9, 3.9603467956362886`*^9, 
   3.9603478910559187`*^9, 3.960348555861668*^9, 3.960441216256283*^9, 
   3.977533995282424*^9, 3.977535634584794*^9, 3.977537011671309*^9, 
   4.002955191818791*^9, 4.00295617620431*^9, 4.00295625174925*^9, 
   4.002958279716077*^9, 4.003005284439419*^9, 4.0030070276367273`*^9, 
   4.003408871360503*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"d7423e61-034c-4ccd-9704-6db2ca6e3e09"],

Cell[BoxData["\<\"Two-loop massive amplitudes.\\n Format - double array of \
invariant amplitude number and m-series coefficient.\\n Series starts from \
\\!\\(\\*SuperscriptBox[\\(m\\), \\(0\\)]\\).\\n Notations: \
T=\\!\\(\\*FractionBox[\\(\\*SuperscriptBox[SubscriptBox[\\(m\\), \\(e\\)], \
\\(2\\)] - t\\), \\(s\\)]\\), m=\\!\\(\\*FractionBox[SubscriptBox[\\(m\\), \
\\(e\\)], SqrtBox[\\(s\\)]]\\), lmm=Log[\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\
\\)]\\)], ipi=I*\[Pi].\\n nf=1 and Lbl=1 are flags.\"\>"], "Print",
 CellChangeTimes->{{3.9603382647759047`*^9, 3.960338287575687*^9}, 
   3.960343507959282*^9, 3.9603438069116163`*^9, 3.9603438713824177`*^9, 
   3.9603449801563463`*^9, 3.960346542576235*^9, 3.9603467956362886`*^9, 
   3.9603478910559187`*^9, 3.960348555861668*^9, 3.960441216256283*^9, 
   3.977533995282424*^9, 3.977535634584794*^9, 3.977537011671309*^9, 
   4.002955191818791*^9, 4.00295617620431*^9, 4.00295625174925*^9, 
   4.002958279716077*^9, 4.003005284439419*^9, 4.0030070276367273`*^9, 
   4.00340887141626*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"a6a909d6-68e2-4431-a4fa-2d475d13fff9"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Defining set of basis tensors", "Subsubsection",
 CellChangeTimes->{{4.0029565663613157`*^9, 4.00295658680155*^9}, {
  4.003005352099435*^9, 
  4.003005356809724*^9}},ExpressionUUID->"bdc17ab1-d38f-4ed4-840a-\
9ab7933a4e63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pm", "=", 
   RowBox[{"p1", "-", "p2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Km", "=", 
   RowBox[{"k1", "-", "k2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ks", "=", 
   RowBox[{"{", 
    RowBox[{"k1", ",", "k2"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     SubscriptBox["g", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}]], ")"}], 
    RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ":=", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["g", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k1", "\[Mu]"], " ", 
       SubscriptBox["k2", "\[Nu]"]}], 
      RowBox[{"k1", "\[CenterDot]", "k2"}]]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"SubIndex", "[", 
      RowBox[{
       RowBox[{"p", ":", 
        RowBox[{"Alternatives", "@@", "ks"}]}], ",", "ind_"}], "]"}], ")"}], 
    RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ":=", 
   RowBox[{
    SubscriptBox["p", "ind"], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"SubIndex", "[", 
       RowBox[{"Pm", ",", "ind"}], "]"}], 
      RowBox[{"k1", "\[CenterDot]", "k2"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Complement", "[", 
         RowBox[{"ks", ",", 
          RowBox[{"{", "p", "}"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ")"}], "\[CenterDot]", "Pm"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"SubIndex", "[", 
      RowBox[{"GMatrix", ",", "ind_"}], "]"}], ")"}], 
    RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ":=", 
   RowBox[{
    RowBox[{"SubIndex", "[", 
     RowBox[{"GMatrix", ",", "ind"}], "]"}], "-", 
    FractionBox[
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ind", "===", "\[Nu]"}], ",", 
       RowBox[{
        RowBox[{"GHat", "[", "k1", "]"}], 
        RowBox[{"SubIndex", "[", 
         RowBox[{"k2", ",", "ind"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"GHat", "[", "k2", "]"}], 
        RowBox[{"SubIndex", "[", 
         RowBox[{"k1", ",", "ind"}], "]"}]}]}], "]"}], 
     RowBox[{"k1", "\[CenterDot]", "k2"}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tensors", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"GIdentity", "*", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox[
          RowBox[{"(", 
           SubscriptBox["g", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}]], ")"}], 
          RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ",", 
         RowBox[{
          SubscriptBox[
           RowBox[{"(", 
            SubscriptBox["k2", "\[Nu]"], ")"}], 
           RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], 
          SubscriptBox[
           RowBox[{"(", 
            SubscriptBox["k1", "\[Mu]"], ")"}], 
           RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}]}], "}"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["\[Gamma]", "\[Nu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["k1", "\[Mu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}], "-", 
           RowBox[{
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["\[Gamma]", "\[Mu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["k2", "\[Nu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}]}], ")"}], 
         RowBox[{"sp", "[", 
          RowBox[{"p1", ",", 
           RowBox[{"k1", "-", "k2"}]}], "]"}]}], ",", 
        RowBox[{
         OverscriptBox["Km", "^"], 
         SubscriptBox[
          RowBox[{"(", 
           SubscriptBox["g", 
            RowBox[{"\[Mu]", ",", "\[Nu]"}]], ")"}], 
          RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], 
         RowBox[{"sp", "[", 
          RowBox[{"p1", ",", 
           RowBox[{"k1", "-", "k2"}]}], "]"}]}], ",", 
        RowBox[{
         OverscriptBox["Km", "^"], 
         SubscriptBox[
          RowBox[{"(", 
           SubscriptBox["k2", "\[Nu]"], ")"}], 
          RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], 
         SubscriptBox[
          RowBox[{"(", 
           SubscriptBox["k1", "\[Mu]"], ")"}], 
          RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], 
         RowBox[{"sp", "[", 
          RowBox[{"p1", ",", 
           RowBox[{"k1", "-", "k2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["\[Gamma]", "\[Nu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ".", 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["\[Gamma]", "\[Mu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}], "-", 
           RowBox[{
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["\[Gamma]", "\[Mu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ".", 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["\[Gamma]", "\[Nu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}]}], ")"}], 
         RowBox[{"sp", "[", 
          RowBox[{"p1", ",", 
           RowBox[{"k1", "-", "k2"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"sp", "[", 
          RowBox[{"p1", ",", 
           RowBox[{"k1", "-", "k2"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               OverscriptBox["Km", "^"], ".", 
               SubscriptBox[
                RowBox[{"(", 
                 SubscriptBox["\[Gamma]", "\[Nu]"], ")"}], 
                RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}], "-", 
              RowBox[{
               SubscriptBox[
                RowBox[{"(", 
                 SubscriptBox["\[Gamma]", "\[Nu]"], ")"}], 
                RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ".", 
               OverscriptBox["Km", "^"]}]}], ")"}], 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["k1", "\[Mu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               OverscriptBox["Km", "^"], ".", 
               SubscriptBox[
                RowBox[{"(", 
                 SubscriptBox["\[Gamma]", "\[Mu]"], ")"}], 
                RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}], "-", 
              RowBox[{
               SubscriptBox[
                RowBox[{"(", 
                 SubscriptBox["\[Gamma]", "\[Mu]"], ")"}], 
                RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ".", 
               OverscriptBox["Km", "^"]}]}], ")"}], 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["k2", "\[Nu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "-", "T", "+", 
                SuperscriptBox["T", "2"]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "T"}]}], ")"}], "2"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox[
                RowBox[{"(", 
                 SubscriptBox["\[Gamma]", "\[Nu]"], ")"}], 
                RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ".", 
               SubscriptBox[
                RowBox[{"(", 
                 SubscriptBox["\[Gamma]", "\[Mu]"], ")"}], 
                RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}], "-", 
              RowBox[{
               SubscriptBox[
                RowBox[{"(", 
                 SubscriptBox["\[Gamma]", "\[Mu]"], ")"}], 
                RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ".", 
               SubscriptBox[
                RowBox[{"(", 
                 SubscriptBox["\[Gamma]", "\[Nu]"], ")"}], 
                RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}]}], 
             ")"}]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox[
            RowBox[{"(", 
             SubscriptBox["\[Gamma]", "\[Mu]"], ")"}], 
            RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ".", 
           OverscriptBox["Km", "^"], ".", 
           SubscriptBox[
            RowBox[{"(", 
             SubscriptBox["\[Gamma]", "\[Nu]"], ")"}], 
            RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}], "-", 
          RowBox[{
           SubscriptBox[
            RowBox[{"(", 
             SubscriptBox["\[Gamma]", "\[Nu]"], ")"}], 
            RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ".", 
           OverscriptBox["Km", "^"], ".", 
           SubscriptBox[
            RowBox[{"(", 
             SubscriptBox["\[Gamma]", "\[Mu]"], ")"}], 
            RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}]}], ")"}], 
        "+", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", "m"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "T"}]}], ")"}], "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["\[Gamma]", "\[Nu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ".", 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["\[Gamma]", "\[Mu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}], "-", 
           RowBox[{
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["\[Gamma]", "\[Mu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]], ".", 
            SubscriptBox[
             RowBox[{"(", 
              SubscriptBox["\[Gamma]", "\[Nu]"], ")"}], 
             RowBox[{"\[Null]", "\[Perpendicular]", "\[Null]"}]]}]}], ")"}], 
         RowBox[{"sp", "[", 
          RowBox[{"p1", ",", 
           RowBox[{"k1", "-", "k2"}]}], "]"}]}]}], "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Subscript", "[", "q__", "]"}], "\[RuleDelayed]", 
     RowBox[{"SubIndex", "[", "q", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pr1", "=", 
   RowBox[{
    SuperscriptBox["g", 
     RowBox[{"\[Nu]", ",", "\[Beta]"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["k1", "\[Nu]"], "*", 
       SuperscriptBox["k2", "\[Beta]"]}], "+", 
      RowBox[{
       SuperscriptBox["k2", "\[Nu]"], "*", 
       SuperscriptBox["k1", "\[Beta]"]}]}], 
     RowBox[{"k1", "\[CenterDot]", "k2"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pr2", "=", 
   RowBox[{
    SuperscriptBox["g", 
     RowBox[{"\[Mu]", ",", "\[Alpha]"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["k1", "\[Mu]"], "*", 
       SuperscriptBox["k2", "\[Alpha]"]}], "+", 
      RowBox[{
       SuperscriptBox["k2", "\[Mu]"], "*", 
       SuperscriptBox["k1", "\[Alpha]"]}]}], 
     RowBox[{"k1", "\[CenterDot]", "k2"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953869318865479*^9, 3.9538693328035583`*^9}, 
   3.9538694734817543`*^9, {3.953952555942644*^9, 3.953952564383315*^9}, {
   3.9542198421769953`*^9, 3.954219852889923*^9}, {3.9603405315254908`*^9, 
   3.960340531725766*^9}, {3.9603434660657263`*^9, 3.9603434694981623`*^9}, 
   4.002958299160789*^9, {4.002960301673017*^9, 4.00296033978498*^9}, {
   4.002960396187084*^9, 4.002960407215343*^9}, {4.00300698549081*^9, 
   4.003006986354525*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"9e6b3512-3b3a-4d6f-b220-78d7a6b51be2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Projection onto test tensor set", "Subsubsection",
 CellChangeTimes->{{4.0029565902571363`*^9, 
  4.002956620287237*^9}},ExpressionUUID->"bfc6f5bb-f941-4343-a00c-\
33bacdc11a45"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Some", " ", "test", " ", "tensor", " ", "structures", " ", "to", " ", 
   "compare"}], "*)"}]], "Input",
 CellChangeTimes->{{3.960343550441704*^9, 3.960343566299135*^9}, {
  4.002955201800296*^9, 
  4.002955211429386*^9}},ExpressionUUID->"91777546-5e35-4935-ad54-\
7c06646cfba9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tensorstest", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"GIdentity", "*", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{
           SubscriptBox["p1", "\[Mu]"], "*", 
           SubscriptBox["p2", "\[Nu]"]}], "+", 
          RowBox[{
           SubscriptBox["p1", "\[Nu]"], "*", 
           SubscriptBox["p2", "\[Mu]"]}]}], "2"], ",", 
        FractionBox[
         RowBox[{
          RowBox[{
           SubscriptBox["p1", "\[Mu]"], "*", 
           SubscriptBox["p2", "\[Nu]"]}], "-", 
          RowBox[{
           SubscriptBox["p1", "\[Nu]"], "*", 
           SubscriptBox["p2", "\[Mu]"]}]}], "2"], ",", 
        RowBox[{
         SubscriptBox["p2", "\[Mu]"], "*", 
         SubscriptBox["p2", "\[Nu]"]}], ",", 
        RowBox[{
         SubscriptBox["p1", "\[Mu]"], "*", 
         SubscriptBox["p1", "\[Nu]"]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          SubscriptBox["\[Gamma]", "\[Mu]"], " ", 
          SubscriptBox["p1", "\[Nu]"]}], "+", 
         RowBox[{
          SubscriptBox["\[Gamma]", "\[Nu]"], " ", 
          SubscriptBox["p1", "\[Mu]"]}]}], "2"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{
          SubscriptBox["\[Gamma]", "\[Mu]"], " ", 
          SubscriptBox["p1", "\[Nu]"]}], "-", 
         RowBox[{
          SubscriptBox["\[Gamma]", "\[Nu]"], " ", 
          SubscriptBox["p1", "\[Mu]"]}]}], "2"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{
          SubscriptBox["\[Gamma]", "\[Mu]"], " ", 
          SubscriptBox["p2", "\[Nu]"]}], "+", 
         RowBox[{
          SubscriptBox["\[Gamma]", "\[Nu]"], " ", 
          SubscriptBox["p2", "\[Mu]"]}]}], "2"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{
          SubscriptBox["\[Gamma]", "\[Mu]"], " ", 
          SubscriptBox["p2", "\[Nu]"]}], "-", 
         RowBox[{
          SubscriptBox["\[Gamma]", "\[Nu]"], " ", 
          SubscriptBox["p2", "\[Mu]"]}]}], "2"]}], "}"}], ",", 
     RowBox[{
      OverscriptBox["k1", "^"], 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["g", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{
           SubscriptBox["p1", "\[Mu]"], "*", 
           SubscriptBox["p2", "\[Nu]"]}], "+", 
          RowBox[{
           SubscriptBox["p1", "\[Nu]"], "*", 
           SubscriptBox["p2", "\[Mu]"]}]}], "2"], ",", 
        FractionBox[
         RowBox[{
          RowBox[{
           SubscriptBox["p1", "\[Mu]"], "*", 
           SubscriptBox["p2", "\[Nu]"]}], "-", 
          RowBox[{
           SubscriptBox["p1", "\[Nu]"], "*", 
           SubscriptBox["p2", "\[Mu]"]}]}], "2"], ",", 
        RowBox[{
         SubscriptBox["p2", "\[Mu]"], "*", 
         SubscriptBox["p2", "\[Nu]"]}], ",", 
        RowBox[{
         SubscriptBox["p1", "\[Mu]"], "*", 
         SubscriptBox["p1", "\[Nu]"]}]}], "}"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Gamma]", "\[Mu]"], ".", 
         SubscriptBox["\[Gamma]", "\[Nu]"]}], "-", 
        RowBox[{
         SubscriptBox["\[Gamma]", "\[Nu]"], ".", 
         SubscriptBox["\[Gamma]", "\[Mu]"]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            OverscriptBox["k1", "^"], ".", 
            SubscriptBox["\[Gamma]", "\[Mu]"]}], ")"}], "*", 
          SubscriptBox["p1", "\[Nu]"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            OverscriptBox["k1", "^"], ".", 
            SubscriptBox["\[Gamma]", "\[Nu]"]}], ")"}], "*", 
          SubscriptBox["p1", "\[Mu]"]}]}], "2"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            OverscriptBox["k1", "^"], ".", 
            SubscriptBox["\[Gamma]", "\[Mu]"]}], ")"}], "*", 
          SubscriptBox["p1", "\[Nu]"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            OverscriptBox["k1", "^"], ".", 
            SubscriptBox["\[Gamma]", "\[Nu]"]}], ")"}], "*", 
          SubscriptBox["p1", "\[Mu]"]}]}], "2"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            OverscriptBox["k1", "^"], ".", 
            SubscriptBox["\[Gamma]", "\[Mu]"]}], ")"}], "*", 
          SubscriptBox["p2", "\[Nu]"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            OverscriptBox["k1", "^"], ".", 
            SubscriptBox["\[Gamma]", "\[Nu]"]}], ")"}], "*", 
          SubscriptBox["p2", "\[Mu]"]}]}], "2"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            OverscriptBox["k1", "^"], ".", 
            SubscriptBox["\[Gamma]", "\[Mu]"]}], ")"}], "*", 
          SubscriptBox["p2", "\[Nu]"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            OverscriptBox["k1", "^"], ".", 
            SubscriptBox["\[Gamma]", "\[Nu]"]}], ")"}], "*", 
          SubscriptBox["p2", "\[Mu]"]}]}], "2"]}], "}"}], ",", 
     RowBox[{
      FractionBox["1", "6"], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Gamma]", "\[Mu]"], ".", 
         OverscriptBox["k1", "^"], ".", 
         SubscriptBox["\[Gamma]", "\[Nu]"]}], "-", 
        RowBox[{
         SubscriptBox["\[Gamma]", "\[Nu]"], ".", 
         OverscriptBox["k1", "^"], ".", 
         SubscriptBox["\[Gamma]", "\[Mu]"]}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dummyconst", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<c\>\"", "<>", 
       RowBox[{"ToString", "[", "q", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "1", ",", 
       RowBox[{"Length", "@", "tensorstest"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Declare", "[", 
   RowBox[{
    RowBox[{"Evaluate", "@", "dummyconst"}], ",", "Number"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.9775361987271547`*^9, {4.0029584887513657`*^9, 4.002958501270212*^9}, 
   4.003006389679789*^9, 4.00300700152862*^9, {4.0030070743346853`*^9, 
   4.003007075276305*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"53c7ae2e-02c9-4cd0-b26a-b8e75fd2b5de"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"tensor", " ", "structures", " ", "from", " ", 
    RowBox[{"https", ":"}]}], "//", 
   RowBox[{
    RowBox[{
     RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", "2308.09479"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.96034357897678*^9, 3.960343593287945*^9}, 
   4.0029562781896753`*^9},ExpressionUUID->"cb782ec7-33a9-4a7a-af20-\
db30df88902c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tensorsarxiv", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SubscriptBox["p1", "\[Mu]"], 
             RowBox[{"1", "-", "T"}]], "-", 
            FractionBox[
             SubscriptBox["k1", "\[Mu]"], 
             RowBox[{"T", "+", "U"}]]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Gamma]", "\[Sigma]"], "-", 
            FractionBox[
             RowBox[{"2", 
              RowBox[{"GHat", "[", "k1", "]"}], 
              SubscriptBox["p1", "\[Sigma]"]}], "T"]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SubscriptBox["p2", "\[Mu]"], 
             RowBox[{"1", "-", "U"}]], "-", 
            FractionBox[
             SubscriptBox["k1", "\[Mu]"], 
             RowBox[{"T", "+", "U"}]]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Gamma]", "\[Sigma]"], "-", 
            FractionBox[
             RowBox[{"2", 
              RowBox[{"GHat", "[", "k1", "]"}], 
              SubscriptBox["p2", "\[Sigma]"]}], "U"]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SubscriptBox["p2", "\[Mu]"], 
             RowBox[{"1", "-", "U"}]], "-", 
            FractionBox[
             SubscriptBox["k1", "\[Mu]"], 
             RowBox[{"T", "+", "U"}]]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Gamma]", "\[Sigma]"], "-", 
            FractionBox[
             RowBox[{"2", 
              RowBox[{"GHat", "[", "k1", "]"}], 
              SubscriptBox["p1", "\[Sigma]"]}], "T"]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SubscriptBox["p1", "\[Mu]"], 
             RowBox[{"1", "-", "T"}]], "-", 
            FractionBox[
             SubscriptBox["k1", "\[Mu]"], 
             RowBox[{"T", "+", "U"}]]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Gamma]", "\[Sigma]"], "-", 
            FractionBox[
             RowBox[{"2", 
              RowBox[{"GHat", "[", "k1", "]"}], 
              SubscriptBox["p2", "\[Sigma]"]}], "U"]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SubscriptBox["p2", "\[Mu]"], 
             RowBox[{"1", "-", "U"}]]}], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Gamma]", "\[Sigma]"], "-", 
             FractionBox[
              RowBox[{"2", 
               RowBox[{"GHat", "[", "k1", "]"}], 
               SubscriptBox["p1", "\[Sigma]"]}], "T"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox[
            SubscriptBox["p1", "\[Mu]"], 
            RowBox[{"1", "-", "T"}]], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Gamma]", "\[Sigma]"], "-", 
             FractionBox[
              RowBox[{"2", 
               RowBox[{"GHat", "[", "k1", "]"}], 
               SubscriptBox["p2", "\[Sigma]"]}], "U"]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["\[Gamma]", "\[Mu]"], 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              SubscriptBox["p1", "\[Sigma]"], "T"], "-", 
             FractionBox[
              SubscriptBox["p2", "\[Sigma]"], "U"]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"T", "*", "U"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"GHat", "[", "k1", "]"}], "*", 
              SubscriptBox["g", 
               RowBox[{"\[Mu]", ",", "\[Sigma]"}]]}], "-", 
             RowBox[{
              SubscriptBox["\[Gamma]", "\[Sigma]"], "*", 
              SubscriptBox["k1", "\[Mu]"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox[
            SubscriptBox["p2", "\[Mu]"], 
            RowBox[{"U", 
             RowBox[{"(", 
              RowBox[{"1", "-", "U"}], ")"}]}]], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Gamma]", "\[Sigma]"], "-", 
             FractionBox[
              RowBox[{"2", 
               RowBox[{"GHat", "[", "k1", "]"}], 
               SubscriptBox["p1", "\[Sigma]"]}], "T"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox[
            SubscriptBox["p1", "\[Mu]"], 
            RowBox[{"T", 
             RowBox[{"(", 
              RowBox[{"1", "-", "T"}], ")"}]}]], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Gamma]", "\[Sigma]"], "-", 
             FractionBox[
              RowBox[{"2", 
               RowBox[{"GHat", "[", "k1", "]"}], 
               SubscriptBox["p2", "\[Sigma]"]}], "U"]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             SubscriptBox["\[Gamma]", "\[Sigma]"], ".", 
             RowBox[{"GHat", "[", "k1", "]"}], ".", 
             SubscriptBox["\[Gamma]", "\[Mu]"]}], "-", 
            RowBox[{
             SubscriptBox["\[Gamma]", "\[Mu]"], ".", 
             RowBox[{"GHat", "[", "k1", "]"}], ".", 
             SubscriptBox["\[Gamma]", "\[Sigma]"]}]}], "2"], "+", 
          RowBox[{
           SubscriptBox["p2", "\[Mu]"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"T", "*", 
              SubscriptBox["\[Gamma]", "\[Sigma]"]}], "-", 
             RowBox[{"2", 
              RowBox[{"GHat", "[", "k1", "]"}], 
              SubscriptBox["p1", "\[Sigma]"]}]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["p1", "\[Mu]"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"U", "*", 
              SubscriptBox["\[Gamma]", "\[Sigma]"]}], "-", 
             RowBox[{"2", 
              RowBox[{"GHat", "[", "k1", "]"}], 
              SubscriptBox["p2", "\[Sigma]"]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["\[Gamma]", "\[Mu]"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"U", "*", 
              SubscriptBox["p1", "\[Sigma]"]}], "-", 
             RowBox[{"T", "*", 
              SubscriptBox["p2", "\[Sigma]"]}]}], ")"}]}]}]}], "}"}], "/.", 
       RowBox[{"U", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"1", "-", "T"}], ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", "\[Rule]", "\[Nu]"}], "}"}]}], "/.", 
     RowBox[{
      RowBox[{"SubIndex", "[", "q__", "]"}], "\[RuleDelayed]", 
      RowBox[{"SupIndex", "[", "q", "]"}]}]}], "/.", 
    StyleBox[
     RowBox[{
      RowBox[{"MetricTensor", "[", 
       RowBox[{
        RowBox[{"List", "[", "]"}], ",", "q__"}], "]"}], ":>", 
      RowBox[{"MetricTensor", "[", 
       RowBox[{"q", ",", 
        RowBox[{"List", "[", "]"}]}], "]"}]}],
     ShowSpecialCharacters->False,
     ShowStringCharacters->True,
     NumberMarks->True]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.959131703597829*^9, 3.959131713386897*^9}, 
   3.9597328078489227`*^9, {3.9597328763868017`*^9, 3.9597328766658363`*^9}, 
   3.9603435424738407`*^9, 3.960343601404133*^9, {3.960345848513155*^9, 
   3.9603458487772093`*^9}, {4.002957738390059*^9, 4.0029577492380323`*^9}, {
   4.0029577794975567`*^9, 4.002957794756586*^9}, {4.002961716379671*^9, 
   4.002961716898285*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"4d9f7d03-7fba-4a78-8c84-3dae49cb3a4f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Projection", " ", "structures", " ", "from", " ", 
    RowBox[{"https", ":"}]}], "//", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"arxiv", ".", "org"}], "/", "abs"}], "/", "2308.09479"}], " ", 
    "on", " ", "test", " ", "structures"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.96034360720754*^9, 3.960343611535531*^9}, {
  4.002958534055976*^9, 
  4.002958563487019*^9}},ExpressionUUID->"feb38c86-334f-44f6-a3bb-\
82effed0d1a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inprodarxiv", "=", 
   RowBox[{"LFDistribute", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"DummyEliminate", "[", "#", "]"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"FORMTraces", "[", 
          RowBox[{"gTrace", "[", 
           RowBox[{"pr1", "*", "pr2", "*", 
            RowBox[{"GReduce", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "GIdentity"}], "*", "m"}], "+", 
                    OverscriptBox["p2", "^"]}], ")"}]}], ")"}], ".", 
                RowBox[{"(", "#", ")"}], ".", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"GIdentity", "*", "m"}], "+", 
                    OverscriptBox["p1", "^"]}], ")"}]}], ")"}]}], ")"}], ".", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tensorstest", ".", "dummyconst"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"\[Mu]", "\[Rule]", "\[Alpha]"}], ",", 
                    RowBox[{"\[Nu]", "\[Rule]", "\[Beta]"}]}], "}"}]}], ")"}],
                 "/.", 
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"q_", ",", "w_"}], "]"}], "\[RuleDelayed]", 
                 RowBox[{"LFDistribute", "[", 
                  RowBox[{"sp", "[", 
                   RowBox[{"q", ",", "w"}], "]"}], "]"}]}]}], ")"}]}], 
             "]"}]}], "]"}], "]"}], "&"}], "/@", "tensorsarxiv"}], ")"}]}], 
     ")"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.959125784848867*^9, 3.959125786101266*^9}, {
   3.959125824178693*^9, 3.959125825638739*^9}, {3.959126060198155*^9, 
   3.959126062543993*^9}, {3.9597251868322906`*^9, 3.959725188640203*^9}, 
   3.960345844511342*^9, {3.960346330388479*^9, 3.960346332761307*^9}, {
   3.9775346077203083`*^9, 3.977534622897337*^9}, {3.977534657179373*^9, 
   3.977534659210537*^9}, {3.9775347924079933`*^9, 3.9775347936092987`*^9}, {
   3.977535141580118*^9, 3.9775351452860203`*^9}, {3.977535727075539*^9, 
   3.977535740450099*^9}, {4.002956649160716*^9, 4.002956650146944*^9}, 
   4.002958068418099*^9, {4.002958108339591*^9, 4.0029581194533787`*^9}, {
   4.0029583621370983`*^9, 4.0029583872933607`*^9}, {4.00295842971961*^9, 
   4.002958432260013*^9}, {4.00295868391958*^9, 4.0029586840723667`*^9}, 
   4.0029616968773203`*^9, {4.003005397488236*^9, 4.0030054020159063`*^9}, {
   4.0030063976481133`*^9, 4.003006398650744*^9}, 4.003007096545476*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"419c6c04-b21d-4bc5-9d6c-a4205ebe867d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"amparxiv", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], "Hnarxiv2"}], "+", 
            RowBox[{"a", " ", "Hnarxiv1"}], "+", "Hnarxiv0"}], ")"}], "/.", 
          RowBox[{
           RowBox[{"Log", "[", "mm", "]"}], "\[Rule]", "lmm"}]}], "/.", 
         RowBox[{
          RowBox[{"Log", "[", "qq", "]"}], "\[Rule]", "lqq"}]}], ")"}], ".", 
       "inprodarxiv"}], ")"}], "/.", 
     RowBox[{"d", "\[Rule]", "4"}]}], "/.", 
    RowBox[{"m", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.946958730179162*^9, 3.946958737951352*^9}, {
   3.946959005334736*^9, 3.946959084550942*^9}, {3.946959116433824*^9, 
   3.946959120752779*^9}, {3.946959203661866*^9, 3.946959217349401*^9}, {
   3.9470503755556507`*^9, 3.947050442693302*^9}, 3.947050795527729*^9, 
   3.947051913090077*^9, 3.9470520241938047`*^9, {3.947128154474443*^9, 
   3.947128191220943*^9}, {3.9471283002797613`*^9, 3.947128303853786*^9}, 
   3.947129130655964*^9, {3.947129451046908*^9, 3.947129461047159*^9}, {
   3.951356918066333*^9, 3.951356924774499*^9}, 3.951359132249699*^9, {
   3.952656893806271*^9, 3.952656894688195*^9}, {3.9526569658984947`*^9, 
   3.9526569689514723`*^9}, {3.952657203582506*^9, 3.9526572037093897`*^9}, 
   3.9526591014183483`*^9, {3.9526595089294653`*^9, 3.952659509320426*^9}, 
   3.952669245299762*^9, {3.952671433164461*^9, 3.952671434052677*^9}, {
   3.952671475091761*^9, 3.952671475504826*^9}, {3.952744555874167*^9, 
   3.95274455652979*^9}, {3.952745686173333*^9, 3.952745706844164*^9}, {
   3.95274578280346*^9, 3.952745813110703*^9}, 3.955516803177793*^9, {
   3.956805650915657*^9, 3.956805651096609*^9}, {3.959126225231408*^9, 
   3.9591262572532997`*^9}, 3.959133185603895*^9, 3.959133528981222*^9, 
   3.9592241270163803`*^9, 3.959224189093075*^9, 3.959398877790114*^9, 
   3.9597258760725393`*^9, 3.959739023175831*^9, 3.959744699511668*^9, 
   3.959760342389656*^9, {3.9597606012403193`*^9, 3.9597606222478857`*^9}, {
   3.959761142569212*^9, 3.959761142666356*^9}, {3.9603436443535767`*^9, 
   3.960343657505921*^9}, {3.96034377123657*^9, 3.960343773816763*^9}, {
   3.960343894757667*^9, 3.960343901573453*^9}, {4.002958144783888*^9, 
   4.0029581637103777`*^9}, {4.002958524496365*^9, 4.00295852718128*^9}, {
   4.0029609866847973`*^9, 4.00296099345965*^9}, {4.002961094922817*^9, 
   4.002961096067217*^9}, 4.003005416859367*^9, 4.003005447942577*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"07150dca-1ca8-4a5c-888b-10e2410ff69a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Projection", " ", "structures", " ", "from", " ", "this", " ", "work", " ",
    "on", " ", "test", " ", "structures"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{4.002958698468553*^9, 
  4.002958714966216*^9}},ExpressionUUID->"9c7047da-3257-4e90-aa41-\
dceef4e160aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inprod", "=", 
   RowBox[{"LFDistribute", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"DummyEliminate", "[", "#", "]"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"FORMTraces", "[", 
          RowBox[{"gTrace", "[", 
           RowBox[{"pr1", "*", "pr2", "*", 
            RowBox[{"GReduce", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "GIdentity"}], "*", "m"}], "+", 
                    OverscriptBox["p2", "^"]}], ")"}]}], ")"}], ".", 
                RowBox[{"(", "#", ")"}], ".", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"GIdentity", "*", "m"}], "+", 
                    OverscriptBox["p1", "^"]}], ")"}]}], ")"}]}], ")"}], ".", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tensorstest", ".", "dummyconst"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"\[Mu]", "\[Rule]", "\[Alpha]"}], ",", 
                    RowBox[{"\[Nu]", "\[Rule]", "\[Beta]"}]}], "}"}]}], ")"}],
                 "/.", 
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"q_", ",", "w_"}], "]"}], "\[RuleDelayed]", 
                 RowBox[{"LFDistribute", "[", 
                  RowBox[{"sp", "[", 
                   RowBox[{"q", ",", "w"}], "]"}], "]"}]}]}], ")"}]}], 
             "]"}]}], "]"}], "]"}], "&"}], "/@", "tensors"}], ")"}]}], ")"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.959125784848867*^9, 3.959125786101266*^9}, {
   3.959125824178693*^9, 3.959125825638739*^9}, {3.959126060198155*^9, 
   3.959126062543993*^9}, {3.959126344135026*^9, 3.9591263494618483`*^9}, {
   3.959725203784165*^9, 3.959725205569158*^9}, {3.959733032347046*^9, 
   3.959733035156768*^9}, {3.960344122416727*^9, 3.96034412331558*^9}, {
   3.960345016614911*^9, 3.9603450275321693`*^9}, 3.960345838193521*^9, {
   3.960345982713759*^9, 3.96034599743432*^9}, {3.9603460471061783`*^9, 
   3.9603460601925297`*^9}, {3.9603465184797487`*^9, 3.960346519886236*^9}, {
   3.960348538235067*^9, 3.960348542550558*^9}, {3.977535075906015*^9, 
   3.977535079157544*^9}, {3.977535774925612*^9, 3.9775357889114637`*^9}, {
   3.977536187191482*^9, 3.977536205625834*^9}, {4.00295865724621*^9, 
   4.0029586814735613`*^9}, {4.002959920188198*^9, 4.00295993888207*^9}, 
   4.0029604507189837`*^9, {4.003005457937456*^9, 4.003005460061139*^9}, {
   4.003006418268257*^9, 4.003006419142366*^9}, 4.003007103895562*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"9cf610a8-9b10-4ea7-96ad-f0ea3db472ba"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "To", " ", "get", " ", "true", " ", "hard", " ", "amplitudes", " ", 
   "\[ScriptCapitalH]", " ", "we", " ", "need", " ", "to", " ", "multiply", 
   " ", "on", " ", "inverse", " ", "matrix", " ", "D", " ", "from", " ", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", "2.30", ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{4.003219014392226*^9, 
  4.003219060357759*^9}},ExpressionUUID->"6d2bf19b-c384-4833-bb52-\
c57e580494d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"amp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], 
        RowBox[{"H2", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"H1", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "+", " ", 
       RowBox[{"H0", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ")"}], ".", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Inverse", "[", "matrixD", "]"}], ".", "inprod"}], "/.", 
        RowBox[{"m", "\[Rule]", "0"}]}], "/.", 
       RowBox[{"d", "\[Rule]", "4"}]}], "]"}]}], "/.", 
    RowBox[{"ipi", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{"I", "*", "\[Pi]"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.946958730179162*^9, 3.946958737951352*^9}, {
   3.946959005334736*^9, 3.946959084550942*^9}, {3.946959116433824*^9, 
   3.946959120752779*^9}, {3.946959203661866*^9, 3.946959217349401*^9}, {
   3.9470503755556507`*^9, 3.947050442693302*^9}, 3.947050795527729*^9, 
   3.947051913090077*^9, 3.9470520241938047`*^9, {3.947128154474443*^9, 
   3.947128191220943*^9}, {3.9471283002797613`*^9, 3.947128303853786*^9}, 
   3.947129130655964*^9, {3.947129451046908*^9, 3.947129461047159*^9}, {
   3.951356918066333*^9, 3.951356924774499*^9}, 3.951359132249699*^9, {
   3.952656893806271*^9, 3.952656894688195*^9}, {3.9526569658984947`*^9, 
   3.9526569689514723`*^9}, {3.952657203582506*^9, 3.9526572037093897`*^9}, 
   3.9526591014183483`*^9, {3.9526595089294653`*^9, 3.952659509320426*^9}, 
   3.952669245299762*^9, {3.952671433164461*^9, 3.952671434052677*^9}, {
   3.952671475091761*^9, 3.952671475504826*^9}, {3.952744555874167*^9, 
   3.95274455652979*^9}, {3.952745686173333*^9, 3.952745706844164*^9}, {
   3.95274578280346*^9, 3.952745813110703*^9}, 3.955516803177793*^9, {
   3.956805650915657*^9, 3.956805651096609*^9}, {3.959126225231408*^9, 
   3.9591262572532997`*^9}, {3.959126379479027*^9, 3.959126384664999*^9}, {
   3.9591280654264174`*^9, 3.959128096686706*^9}, 3.959133202450246*^9, {
   3.959133673106905*^9, 3.959133673419242*^9}, 3.9592241347779207`*^9, 
   3.95922420028021*^9, 3.959398891709889*^9, 3.959725881244382*^9, {
   3.959732941135541*^9, 3.959732941968919*^9}, {3.959732987466474*^9, 
   3.959732992790225*^9}, 3.959738977783607*^9, {3.95973902871481*^9, 
   3.9597390311919317`*^9}, 3.959744705929139*^9, 3.959760346798225*^9, {
   3.9597606062441063`*^9, 3.9597606267711906`*^9}, {3.959761148110969*^9, 
   3.959761148238689*^9}, {3.9603451647831*^9, 3.960345184241086*^9}, {
   3.960345299243103*^9, 3.960345318144045*^9}, {3.960345411411578*^9, 
   3.960345423163074*^9}, {3.960345503934352*^9, 3.960345506498823*^9}, {
   3.960345605933364*^9, 3.960345636886797*^9}, {3.960345715647694*^9, 
   3.960345720565508*^9}, {3.9603457610113363`*^9, 3.96034576566029*^9}, {
   3.9603485841713343`*^9, 3.960348589558519*^9}, {4.002960543119562*^9, 
   4.002960554485916*^9}, {4.002960868450355*^9, 4.002960870129612*^9}, {
   4.002960951767399*^9, 4.002960969750218*^9}, {4.0029612545737963`*^9, 
   4.002961273489265*^9}, 4.002961784894019*^9, {4.00296186001158*^9, 
   4.002961868693314*^9}, 4.003005473553741*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"9e170f5d-36f1-4e5f-80be-88ce2abff22e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical calculation of difference", "Subsubsection",
 CellChangeTimes->{{4.0029606351412697`*^9, 
  4.002960650918335*^9}},ExpressionUUID->"b454510d-56ac-4e98-95a6-\
be25cfaeb89e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Numerical", " ", "difference", " ", "an", " ", "any", " ", "point", " ", 
   "T", " ", "with", " ", "any", " ", "accuracy"}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{4.003007578417678*^9, 4.003007602964323*^9}, {
  4.003007639633676*^9, 4.003007641941424*^9}, {4.003009447845661*^9, 
  4.0030094579363003`*^9}, {4.0034089162467318`*^9, 4.003408921698758*^9}, {
  4.003409829880404*^9, 
  4.003409831439658*^9}},ExpressionUUID->"fda7fe8d-3388-4bfd-859f-\
4529ca1b59e9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"accuracy", "=", "300"}], ";", " ", 
  RowBox[{"Tpoint", "=", 
   FractionBox["3", "7"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ncalc", "=", 
  RowBox[{"Chop", "@", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"GinshN", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"amparxiv", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"LbL", "\[Rule]", "Lbl"}], ",", 
              RowBox[{"Nf", "\[Rule]", "nf"}]}], "}"}]}], "/.", 
           RowBox[{"T", "\[Rule]", "#"}]}], ",", "accuracy"}], "]"}], "+", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"amp", "/.", 
           RowBox[{"T", "\[Rule]", "#"}]}], ",", "accuracy"}], "]"}]}], ")"}],
       "&"}], "@", 
     RowBox[{"(", "Tpoint", ")"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{4.002960732499832*^9, 4.0029608382440653`*^9}, 
   4.002961357920815*^9, {4.002961848219335*^9, 4.002961852574863*^9}, {
   4.002961919798956*^9, 4.002961928903016*^9}, {4.003007138109488*^9, 
   4.003007160907192*^9}, {4.0030074056882677`*^9, 4.0030074230117493`*^9}, {
   4.003007496558887*^9, 4.003007584330823*^9}, {4.0034089007739153`*^9, 
   4.003408929572379*^9}, {4.0034089752949142`*^9, 4.0034089926674643`*^9}, {
   4.003409844883196*^9, 
   4.003409860588709*^9}},ExpressionUUID->"97b268ec-ba0f-483d-ba2b-\
9f69acdaf3a8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{4.003007562335436*^9, 4.003007585863845*^9}, {
  4.003408896840469*^9, 4.0034089136435423`*^9}, {4.003408974468645*^9, 
  4.00340900372892*^9}},
 CellLabel->"Out[35]=",ExpressionUUID->"8e334d61-ab36-4bc8-a1bd-6c215a7ec71e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 759},
WindowMargins->{{0, Automatic}, {Automatic, 21}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
InputAliases->{"intt" -> RowBox[{"\[Integral]", 
     RowBox[{"\[SelectionPlaceholder]", 
       RowBox[{"\[DifferentialD]", "\[Placeholder]"}]}]}], "dintt" -> 
  RowBox[{
     SubsuperscriptBox[
     "\[Integral]", "\[SelectionPlaceholder]", "\[Placeholder]"], 
     RowBox[{"\[Placeholder]", 
       RowBox[{"\[DifferentialD]", "\[Placeholder]"}]}]}], "rintt" -> 
  RowBox[{
     UnderscriptBox["\[Integral]", 
      RowBox[{"\[SelectionPlaceholder]", "\[Element]", "\[Placeholder]"}]], 
     "\[Placeholder]"}], "sumt" -> RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"\[SelectionPlaceholder]", "=", "\[Placeholder]"}], 
      "\[Placeholder]"], "\[Placeholder]"}], "prodt" -> RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"\[SelectionPlaceholder]", "=", "\[Placeholder]"}], 
      "\[Placeholder]"], "\[Placeholder]"}], "dt" -> RowBox[{
     SubscriptBox["\[PartialD]", "\[SelectionPlaceholder]"], 
     "\[Placeholder]"}], "cbrt" -> 
  RadicalBox[
   "\[SelectionPlaceholder]", "3", SurdForm -> True, MultilineFunction -> 
    None], "surd" -> 
  RadicalBox[
   "\[SelectionPlaceholder]", "\[Placeholder]", SurdForm -> True, 
    MultilineFunction -> None], "ket" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "Ket"], "bra" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "Bra"], "braket" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[Placeholder]"}, "BraKet"], 
  "delay" -> TemplateBox[{"\[SelectionPlaceholder]"}, "SystemsModelDelay"], 
  "grad" -> RowBox[{
     SubscriptBox["\[Del]", "\[SelectionPlaceholder]"], "\[Placeholder]"}], 
  "del." -> RowBox[{
     SubscriptBox["\[Del]", "\[SelectionPlaceholder]"], ".", 
     "\[Placeholder]"}], "delx" -> RowBox[{
     SubscriptBox["\[Del]", "\[SelectionPlaceholder]"], "\[Cross]", 
     "\[Placeholder]"}], "del2" -> RowBox[{
     SubsuperscriptBox["\[Del]", "\[SelectionPlaceholder]", 2], 
     "\[Placeholder]"}], "kd" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "KroneckerDeltaSeq"], "algs" -> 
  TemplateBox[{}, "Algebraics"], "bools" -> TemplateBox[{}, "Booleans"], 
  "comps" -> TemplateBox[{}, "Complexes"], "ints" -> 
  TemplateBox[{}, "Integers"], "pris" -> TemplateBox[{}, "Primes"], "rats" -> 
  TemplateBox[{}, "Rationals"], "reals" -> TemplateBox[{}, "Reals"], "pints" -> 
  TemplateBox[{}, "PositiveIntegers"], "npints" -> 
  TemplateBox[{}, "NonPositiveIntegers"], "nnints" -> 
  TemplateBox[{}, "NonNegativeIntegers"], "nints" -> 
  TemplateBox[{}, "NegativeIntegers"], "prats" -> 
  TemplateBox[{}, "PositiveRationals"], "nprats" -> 
  TemplateBox[{}, "NonPositiveRationals"], "nnrats" -> 
  TemplateBox[{}, "NonNegativeRationals"], "nrats" -> 
  TemplateBox[{}, "NegativeRationals"], "preals" -> 
  TemplateBox[{}, "PositiveReals"], "npreals" -> 
  TemplateBox[{}, "NonPositiveReals"], "nnreals" -> 
  TemplateBox[{}, "NonNegativeReals"], "nreals" -> 
  TemplateBox[{}, "NegativeReals"], "dlim" -> RowBox[{
     UnderscriptBox["\[Limit]", 
      RowBox[{"\[SelectionPlaceholder]", 
        UnderscriptBox["\[Rule]", 
         TemplateBox[{}, "Integers"]], "\[Infinity]"}]], "\[Placeholder]"}], 
  "dMlim" -> RowBox[{
     UnderscriptBox["\[MaxLimit]", 
      RowBox[{"\[SelectionPlaceholder]", 
        UnderscriptBox["\[Rule]", 
         TemplateBox[{}, "Integers"]], "\[Infinity]"}]], "\[Placeholder]"}], 
  "dmlim" -> RowBox[{
     UnderscriptBox["\[MinLimit]", 
      RowBox[{"\[SelectionPlaceholder]", 
        UnderscriptBox["\[Rule]", 
         TemplateBox[{}, "Integers"]], "\[Infinity]"}]], "\[Placeholder]"}], 
  "tue" -> OverscriptBox["\[UndirectedEdge]", "\[Placeholder]"], "tde" -> 
  OverscriptBox["\[DirectedEdge]", "\[Placeholder]"], "cB" -> 
  TemplateBox[{}, "CombinatorB"], "cC" -> TemplateBox[{}, "CombinatorC"], 
  "cI" -> TemplateBox[{}, "CombinatorI"], "cK" -> 
  TemplateBox[{}, "CombinatorK"], "cS" -> TemplateBox[{}, "CombinatorS"], 
  "cW" -> TemplateBox[{}, "CombinatorW"], "cY" -> 
  TemplateBox[{}, "CombinatorY"], "notation" -> RowBox[{"Notation", "[", 
     RowBox[{
       TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], " ", 
       "\[DoubleLongLeftRightArrow]", " ", 
       TemplateBox[{"\[Placeholder]"}, "NotationTemplateTag"]}], "]"}], 
  "notation>" -> RowBox[{"Notation", "[", 
     RowBox[{
       TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], " ", 
       "\[DoubleLongRightArrow]", " ", 
       TemplateBox[{"\[Placeholder]"}, "NotationTemplateTag"]}], "]"}], 
  "notation<" -> RowBox[{"Notation", "[", 
     RowBox[{
       TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], " ", 
       "\[DoubleLongLeftArrow]", " ", 
       TemplateBox[{"\[Placeholder]"}, "NotationTemplateTag"]}], "]"}], 
  "symb" -> RowBox[{"Symbolize", "[", 
     TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], "]"}], 
  "infixnotation" -> RowBox[{"InfixNotation", "[", 
     RowBox[{
       TemplateBox[{"\[SelectionPlaceholder]"}, "NotationTemplateTag"], ",", 
       "\[Placeholder]"}], "]"}], "addia" -> RowBox[{"AddInputAlias", "[", 
     RowBox[{"\"\[SelectionPlaceholder]\"", "\[Rule]", 
       TemplateBox[{"\[Placeholder]"}, "NotationTemplateTag"]}], "]"}], 
  "pattwraper" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "NotationPatternTag"], 
  "madeboxeswraper" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "NotationMadeBoxesTag"], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5], "ig" -> 
  InterpretationBox[
    SubscriptBox["I", "\[Gamma]"], GMatrices`GIdentity], "g5" -> 
  InterpretationBox[
    SubscriptBox["\[Gamma]", "5"], GMatrices`Gamma5]},
Magnification:>1. Inherited,
FrontEndVersion->"12.2 for Linux x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d5aa1265-46dd-48f9-a762-e2e7f5ec2336"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 325, 5, 98, "Title",ExpressionUUID->"0dce1ea5-7028-4d57-b685-864624ba51bb"],
Cell[CellGroupData[{
Cell[930, 31, 3682, 76, 143, "Code",ExpressionUUID->"7f96917c-efa7-415e-b9e3-cb042106656b"],
Cell[4615, 109, 329, 6, 23, "Print",ExpressionUUID->"d483fe12-e23c-4480-ae6d-d28fed646aed"]
}, Open  ]],
Cell[4959, 118, 1368, 37, 40, "Text",ExpressionUUID->"d0b23a7d-4d16-434c-bbb8-b2ff96dbe572"],
Cell[CellGroupData[{
Cell[6352, 159, 200, 3, 68, "Section",ExpressionUUID->"ae0cde40-fe36-406e-be91-baa86324f23f"],
Cell[6555, 164, 1754, 40, 133, "Input",ExpressionUUID->"f4a3f0ee-5fb5-46d4-b5aa-8bab62e031c5"],
Cell[8312, 206, 535, 10, 29, "Input",ExpressionUUID->"802da750-4f5b-43d9-9b0f-cb1d3457e2e9"],
Cell[8850, 218, 1096, 29, 29, "Input",ExpressionUUID->"129b9931-fd86-4f60-a044-e4555e438a13"],
Cell[9949, 249, 977, 24, 51, "Input",ExpressionUUID->"f7dd40d8-9f0c-4c41-bab8-340cb63168a4"],
Cell[10929, 275, 920, 25, 40, "Input",ExpressionUUID->"47df9803-5ebe-4dcf-ba14-ee97e4e45f05"],
Cell[11852, 302, 1510, 44, 54, "Input",ExpressionUUID->"25435d22-f0b9-43c1-a9c3-dd6b9b83b0e7"],
Cell[CellGroupData[{
Cell[13387, 350, 387, 9, 45, "Input",ExpressionUUID->"41af6c53-9084-4d9f-b313-72a4c44aa17b"],
Cell[13777, 361, 1245, 25, 33, "Output",ExpressionUUID->"5d71c5b2-e5e6-483c-ab63-7378f24455e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15059, 391, 498, 10, 45, "Input",ExpressionUUID->"4eb1a707-983f-4018-a107-42205c45e85d"],
Cell[15560, 403, 271, 4, 33, "Output",ExpressionUUID->"d543692a-6809-4b11-af81-a11c64b8c387"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15868, 412, 1110, 26, 32, "Input",ExpressionUUID->"4e95bc5e-555c-4d99-9bcb-711f51209f30"],
Cell[16981, 440, 14444, 257, 235, "Output",ExpressionUUID->"269c2dba-8e0d-46ee-93b6-4dd5dfd03349"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31474, 703, 385, 8, 68, "Section",ExpressionUUID->"b243d8b0-335b-43eb-9bea-d5d2e8e53333"],
Cell[31862, 713, 397, 8, 29, "Input",ExpressionUUID->"1b9558bd-cdf7-48df-83ee-4c6131556164"],
Cell[CellGroupData[{
Cell[32284, 725, 775, 18, 29, "Input",ExpressionUUID->"40e714bd-6629-4738-b53d-1bd631c6e223"],
Cell[CellGroupData[{
Cell[33084, 747, 1224, 19, 105, "Print",ExpressionUUID->"b5208585-6383-4532-8943-a3f0885d25f6"],
Cell[34311, 768, 1307, 21, 105, "Print",ExpressionUUID->"b990353e-c2ad-4259-a6c8-8fc4db13eff1"],
Cell[35621, 791, 1333, 21, 127, "Print",ExpressionUUID->"2058ad1f-1d89-4c80-b7bb-3007bf09daef"]
}, Open  ]]
}, Open  ]],
Cell[36981, 816, 460, 12, 29, "Input",ExpressionUUID->"a7d24aa3-b0f3-4508-91b4-fb3e499034f4"],
Cell[CellGroupData[{
Cell[37466, 832, 652, 16, 51, "Input",ExpressionUUID->"3bd48a47-9daf-4bf5-8309-537a7f499bad"],
Cell[CellGroupData[{
Cell[38143, 852, 466, 8, 23, "Print",ExpressionUUID->"1535711b-4af5-4ff2-a5a9-3ec63f20b188"],
Cell[38612, 862, 358, 6, 23, "Print",ExpressionUUID->"239e70f1-d995-4049-961d-bd9df15fefae"]
}, Open  ]]
}, Open  ]],
Cell[38997, 872, 350, 10, 29, "Input",ExpressionUUID->"cef8d859-d056-4edd-8dff-ca3edfbc4547"],
Cell[39350, 884, 664, 17, 29, "Input",ExpressionUUID->"cfccc16b-0c04-4046-9409-ffcdcb914554"],
Cell[CellGroupData[{
Cell[40039, 905, 238, 4, 45, "Subsubsection",ExpressionUUID->"faab625f-f541-41b0-82e2-07d111e8a871"],
Cell[40280, 911, 303, 7, 29, "Input",ExpressionUUID->"1459b417-be2b-4d35-83a0-5bd4879b6ae7"],
Cell[40586, 920, 897, 25, 29, "Input",ExpressionUUID->"b1b4c00b-d12b-4047-bd2e-637005055bf3"],
Cell[41486, 947, 559, 15, 29, "Input",ExpressionUUID->"ca26d2d7-2611-4226-83a6-4baa1a6c54f3"],
Cell[42048, 964, 830, 20, 51, "Input",ExpressionUUID->"57eedf34-9ba8-4de0-a626-9737504ccf0c"],
Cell[42881, 986, 942, 25, 32, "Input",ExpressionUUID->"b666f73b-4f4b-4616-ac13-722441cfbf4a"],
Cell[43826, 1013, 469, 11, 29, "Input",ExpressionUUID->"c4a087a3-37d9-4256-91df-546121d8166a"],
Cell[44298, 1026, 428, 11, 29, "Input",ExpressionUUID->"2de8bd94-bf40-47c0-8ce3-0826862cb281"],
Cell[44729, 1039, 732, 21, 32, "Input",ExpressionUUID->"dee0acaa-7c9f-468d-ae36-bbe423c5b1cb"],
Cell[45464, 1062, 356, 9, 29, "Input",ExpressionUUID->"59dd06c4-2544-4f4d-b36d-b74609cf5f69"],
Cell[45823, 1073, 346, 7, 29, "Input",ExpressionUUID->"ecfa305c-7286-40f6-9efe-ba33b6dde586"],
Cell[46172, 1082, 583, 15, 30, "Input",ExpressionUUID->"0ec7473a-2349-4abc-bc87-9c3650493277"]
}, Closed]],
Cell[CellGroupData[{
Cell[46792, 1102, 617, 16, 38, "Subsubsection",ExpressionUUID->"0580131a-9619-4511-ad09-fa3716805a1a"],
Cell[47412, 1120, 387, 8, 29, "Input",ExpressionUUID->"6e9c606e-bcfa-476f-b1dd-8af45c2bee0b"],
Cell[47802, 1130, 826, 21, 44, "Input",ExpressionUUID->"bdff1cc1-8e3a-4036-8bf7-fc95646ed4c6"],
Cell[48631, 1153, 288, 7, 29, "Input",ExpressionUUID->"10248ab5-0c85-4d31-b6e5-c1bfe7828d79"],
Cell[48922, 1162, 718, 18, 30, "Input",ExpressionUUID->"029cb099-6e2b-47cb-819d-71eb43d238e0"],
Cell[49643, 1182, 290, 7, 29, "Input",ExpressionUUID->"aadde195-c8ce-4f99-a4d8-6c9b2e98cdc4"],
Cell[49936, 1191, 619, 16, 30, "Input",ExpressionUUID->"9a330c8f-9891-486b-ac50-445644a7037a"]
}, Closed]],
Cell[CellGroupData[{
Cell[50592, 1212, 543, 15, 37, "Subsubsection",ExpressionUUID->"33dbcf70-a627-408b-8089-83d3de218135"],
Cell[51138, 1229, 736, 16, 29, "Input",ExpressionUUID->"fdde1a5a-9a00-4ca9-a537-2670233b0c7a"],
Cell[51877, 1247, 905, 20, 48, "Input",ExpressionUUID->"5db2ae7f-795b-42ea-ae00-a4575f8490cd"],
Cell[52785, 1269, 883, 20, 48, "Input",ExpressionUUID->"e4efa522-68dd-4ffb-9ea1-0c7c7301d2cf"],
Cell[CellGroupData[{
Cell[53693, 1293, 1240, 36, 54, "Input",ExpressionUUID->"d03eb558-9480-4531-91c9-83e4ec84a622"],
Cell[54936, 1331, 269, 4, 33, "Output",ExpressionUUID->"8c1c4cdd-0a9d-4711-bd13-6f985ec1fb0a"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[55266, 1342, 323, 5, 54, "Section",ExpressionUUID->"0707042a-524f-4435-8ae1-01d2ed4ede97"],
Cell[55592, 1349, 770, 16, 85, "Input",ExpressionUUID->"ff4f152a-6602-4739-92c3-731f620c0114"],
Cell[56365, 1367, 869, 19, 47, "Input",ExpressionUUID->"6556e912-21f4-4a65-a992-e66f3ba52df2"],
Cell[57237, 1388, 389, 11, 28, "Input",ExpressionUUID->"6343a2d8-71f4-46ec-b31a-9610499fec14"],
Cell[57629, 1401, 11564, 323, 258, "Input",ExpressionUUID->"486a0c1f-ac0e-4bac-a04f-1d13ebdfb2ec"],
Cell[69196, 1726, 545, 12, 43, "Input",ExpressionUUID->"bb0c69b1-43c6-4325-b3e4-d737dc123837"],
Cell[CellGroupData[{
Cell[69766, 1742, 7239, 180, 206, "Input",ExpressionUUID->"cc31ff9b-7ea8-4298-9e43-08f15167afe7"],
Cell[77008, 1924, 18892, 397, 427, "Output",ExpressionUUID->"16e2e65b-5b54-4085-940c-7e1c2a5bcb04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95937, 2326, 7734, 189, 217, "Input",ExpressionUUID->"7a2c38d5-aabd-4e46-88d4-4c092c8918ba"],
Cell[103674, 2517, 30578, 584, 441, "Output",ExpressionUUID->"78292c2a-605e-4b5e-9fa5-9af352ceb0df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134289, 3106, 7302, 193, 254, "Input",ExpressionUUID->"2f0515a8-310c-ea4d-9dca-6262579f3bf7"],
Cell[141594, 3301, 20521, 431, 434, "Output",ExpressionUUID->"ca9382bd-e8a4-4f47-aeb0-8c5bd467a45e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162152, 3737, 7965, 203, 254, "Input",ExpressionUUID->"98e7fbd9-bd13-4975-b846-e35b0f5a3a76"],
Cell[170120, 3942, 20302, 417, 434, "Output",ExpressionUUID->"398bd510-99f8-4aed-a121-0ca4fddfc5ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190459, 4364, 8564, 223, 238, "Input",ExpressionUUID->"2441daf9-cd6b-4f56-a04c-24fbf45d9fd6"],
Cell[199026, 4589, 56998, 1056, 445, "Output",ExpressionUUID->"a423d1c8-fe9b-46de-83c3-85913e392600"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256061, 5650, 7659, 161, 243, "Input",ExpressionUUID->"980c44c7-7b03-4ace-b9f9-e5b7082382ea"],
Cell[263723, 5813, 45496, 927, 454, "Output",ExpressionUUID->"a5f35b38-f561-4c07-9e7d-2e77a3eddc31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309256, 6745, 9864, 228, 385, "Input",ExpressionUUID->"4f16ce96-3138-4a57-b1e3-91db09529305"],
Cell[319123, 6975, 81405, 1607, 424, "Output",ExpressionUUID->"b62cdf2b-0b94-4dfb-bf22-65842ff81c56"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[400577, 8588, 548, 13, 54, "Section",ExpressionUUID->"b8c10868-e809-427b-9ede-f313c617b116"],
Cell[401128, 8603, 1131, 21, 71, "Input",ExpressionUUID->"01cbd937-2642-4e2b-a827-15f7cc12895c"],
Cell[CellGroupData[{
Cell[402284, 8628, 164, 3, 45, "Subsubsection",ExpressionUUID->"88b60dac-8387-4b13-a643-be9ec631a78b"],
Cell[CellGroupData[{
Cell[402473, 8635, 2546, 73, 224, "Input",ExpressionUUID->"705057b1-638e-4cbc-aaab-a9b032f449af"],
Cell[CellGroupData[{
Cell[405044, 8712, 4465, 137, 201, "Print",ExpressionUUID->"5545be07-32c3-483b-ac21-eb568eb050bb"],
Cell[409512, 8851, 316, 6, 23, "Print",ExpressionUUID->"04efec0f-6d45-4b50-b1c9-255596984614"],
Cell[409831, 8859, 589, 14, 23, "Print",ExpressionUUID->"0572a06e-15a8-4930-835d-60da269b1784"],
Cell[410423, 8875, 994, 21, 83, "Print",ExpressionUUID->"893f2f34-aa38-4263-80f3-292b8a213ae6"],
Cell[411420, 8898, 384, 7, 44, "Print",ExpressionUUID->"a062b590-8193-41b1-a63e-41966cbcc6b5"],
Cell[411807, 8907, 2337, 61, 58, "Print",ExpressionUUID->"f4d24aa7-4e2f-495f-bcd3-0d071b414777"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[414205, 8975, 171, 3, 37, "Subsubsection",ExpressionUUID->"1b4bb99e-dfea-4ecc-b9b4-64d423fef596"],
Cell[CellGroupData[{
Cell[414401, 8982, 1909, 45, 93, "Input",ExpressionUUID->"7572b542-66fc-4e5f-9c44-9f585fb62617"],
Cell[CellGroupData[{
Cell[416335, 9031, 1043, 16, 105, "Print",ExpressionUUID->"16a79659-c022-4df3-a24c-d54e6e720873"],
Cell[417381, 9049, 1117, 17, 105, "Print",ExpressionUUID->"d7423e61-034c-4ccd-9704-6db2ca6e3e09"],
Cell[418501, 9068, 1145, 17, 127, "Print",ExpressionUUID->"a6a909d6-68e2-4431-a4fa-2d475d13fff9"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[419707, 9092, 230, 4, 37, "Subsubsection",ExpressionUUID->"bdc17ab1-d38f-4ed4-840a-9ab7933a4e63"],
Cell[419940, 9098, 12590, 345, 388, "Input",ExpressionUUID->"9e6b3512-3b3a-4d6f-b220-78d7a6b51be2"]
}, Closed]],
Cell[CellGroupData[{
Cell[432567, 9448, 184, 3, 37, "Subsubsection",ExpressionUUID->"bfc6f5bb-f941-4343-a00c-33bacdc11a45"],
Cell[432754, 9453, 323, 8, 29, "Input",ExpressionUUID->"91777546-5e35-4935-ad54-7c06646cfba9"],
Cell[433080, 9463, 6562, 195, 181, "Input",ExpressionUUID->"53c7ae2e-02c9-4cd0-b26a-b8e75fd2b5de"],
Cell[439645, 9660, 415, 11, 31, "Input",ExpressionUUID->"cb782ec7-33a9-4a7a-af20-db30df88902c"],
Cell[440063, 9673, 7561, 206, 177, "Input",ExpressionUUID->"4d9f7d03-7fba-4a78-8c84-3dae49cb3a4f"],
Cell[447627, 9881, 500, 13, 31, "Input",ExpressionUUID->"feb38c86-334f-44f6-a3bb-82effed0d1a6"],
Cell[448130, 9896, 3020, 66, 194, "Input",ExpressionUUID->"419c6c04-b21d-4bc5-9d6c-a4205ebe867d"],
Cell[451153, 9964, 2672, 48, 32, "Input",ExpressionUUID->"07150dca-1ca8-4a5c-888b-10e2410ff69a"],
Cell[453828, 10014, 317, 7, 29, "Input",ExpressionUUID->"9c7047da-3257-4e90-aa41-dceef4e160aa"],
Cell[454148, 10023, 3073, 67, 194, "Input",ExpressionUUID->"9cf610a8-9b10-4ea7-96ad-f0ea3db472ba"],
Cell[457224, 10092, 470, 10, 29, "Input",ExpressionUUID->"6d2bf19b-c384-4833-bb52-c57e580494d2"],
Cell[457697, 10104, 3431, 63, 32, "Input",ExpressionUUID->"9e170f5d-36f1-4e5f-80be-88ce2abff22e"]
}, Closed]],
Cell[CellGroupData[{
Cell[461165, 10172, 188, 3, 37, "Subsubsection",ExpressionUUID->"b454510d-56ac-4e98-95a6-be25cfaeb89e"],
Cell[461356, 10177, 521, 10, 29, "Input",ExpressionUUID->"fda7fe8d-3388-4bfd-859f-4529ca1b59e9"],
Cell[CellGroupData[{
Cell[461902, 10191, 1435, 35, 67, "Input",ExpressionUUID->"97b268ec-ba0f-483d-ba2b-9f69acdaf3a8"],
Cell[463340, 10228, 272, 4, 33, "Output",ExpressionUUID->"8e334d61-ab36-4bc8-a1bd-6c215a7ec71e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Glk <==
Print[
 "This is Gram matrix in \
Eq.(2.30)"]
{{-((-1 + 2*m)*(1 + 2*m)), (2*(-1 + 2*m)*(1 + 2*m)*(m^2 - T + T^2))/
   (-1 + 2*T)^2, -4*m*(m^2 - T + T^2), -(m*(-1 + 2*T)^2), 
  2*m*(m^2 - T + T^2), 0, 0, 0}, {(2*(-1 + 2*m)*(1 + 2*m)*(m^2 - T + T^2))/
   (-1 + 2*T)^2, (-8*(-1 + 2*m)*(1 + 2*m)*(m^2 - T + T^2)^2)/(-1 + 2*T)^4, 
  (16*m*(m^2 - T + T^2)^2)/(-1 + 2*T)^2, 2*m*(m^2 - T + T^2), 
  (-8*m*(m^2 - T + T^2)^2)/(-1 + 2*T)^2, 0, 0, 0}, 
 {-4*m*(m^2 - T + T^2), (16*m*(m^2 - T + T^2)^2)/(-1 + 2*T)^2, 
  -((m^2 - T + T^2)*(3 + 8*m^2 - 8*T + 8*T^2)), 
  -((-1 + 2*T)^2*(m^2 - T + T^2)), 4*(m^2 - T + T^2)^2, 0, 0, 0}, 
 {-(m*(-1 + 2*T)^2), 2*m*(m^2 - T + T^2), -((-1 + 2*T)^2*(m^2 - T + T^2)), 
  -((-1 + T)*T*(-1 + 2*T)^2), 2*(-1 + T)*T*(m^2 - T + T^2), 0, 0, 0}, 
 {2*m*(m^2 - T + T^2), (-8*m*(m^2 - T + T^2)^2)/(-1 + 2*T)^2, 
  4*(m^2 - T + T^2)^2, 2*(-1 + T)*T*(m^2 - T + T^2), 
  (-8*(-1 + T)*T*(m^2 - T + T^2)^2)/(-1 + 2*T)^2, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-1 + 2*T)^4, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/Hkn/Hkn.0 <==
Print["Born massive amplitudes.\n Format - double array of \
invariant amplitude number and m-series coefficient.\n Series starts \
from \!\(\*SuperscriptBox[\(m\), \(0\)]\).\n Notations: \
T=\!\(\*FractionBox[\(\*SuperscriptBox[SubscriptBox[\(m\), \(e\)], \
\(2\)] - t\), \(s\)]\), m=\!\(\*FractionBox[SubscriptBox[\(m\), \
\(e\)], SqrtBox[\(s\)]]\)."]
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-1 + T)*T, 0, 2, 0, 1/((-1 + T)*T), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + T)*T), 0, -2, 0, -(1/((-1 + T)*T)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {((-1 + T)*T)/(-1 + 2*T)^2, 0, 
  2/(-1 + 2*T)^2, 0, 1/((-1 + T)*T*(-1 + 2*T)^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/4*((-1 + T)*T), 0, -1/2, 0, 
  -1/4*1/((-1 + T)*T), 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/Hkn/Hkn.1 <==
Print["One-loop massive amplitudes.\n Format - double array \
of invariant amplitude number and m-series coefficient.\n Series \
starts from \!\(\*SuperscriptBox[\(m\), \(0\)]\).\n Notations: T=\!\(\
\*FractionBox[\(\*SuperscriptBox[SubscriptBox[\(m\), \(e\)], \(2\)] - \
t\), \(s\)]\), m=\!\(\*FractionBox[SubscriptBox[\(m\), \(e\)], \
SqrtBox[\(s\)]]\), lmm=Log[\!\(\*SuperscriptBox[\(m\), \(2\)]\)], \
ipi=I*\[Pi]."]
{{(-1 + T)*T - 3*lmm^2*(-1 + T)*T - (Pi^2*(-1 + T)*T)/3 - 
   (-2 + T)*(-1 + T)*T*Log[1 - T] + (-1 + T)*(1 - 5*T + 3*T^2)*Log[1 - T]^2 + 
   (-1 + T)*T*(1 + T)*Log[T] - T*(-1 - T + 3*T^2)*Log[T]^2 + 
   lmm*((-1 + T)*T*(-1 - 8*T + 8*T^2) + 4*(-1 + T)*T^2*Log[1 - T] - 
     4*(-1 + T)^2*T*Log[T]) + ipi*(-2*lmm*(-1 + T)*T + 
     2*(-1 + T)*T*(-1 + 2*T)^2 + 2*(-1 + T)*(1 - 5*T + 5*T^2)*Log[1 - T] - 
     2*T*(1 - 5*T + 5*T^2)*Log[T]), 0, -1 - 4*T + 20*T^2 - 32*T^3 + 16*T^4 + 
   3*lmm^2*(-1 - 5*T + 5*T^2) + (Pi^2*(-1 - 5*T + 5*T^2))/3 + 
   4*(-1 + T)*T*(-4 + 5*T)*Log[1 - T] + T*(-11 + 10*T)*Log[1 - T]^2 - 
   4*(-1 + T)*T*(-1 + 5*T)*Log[T] + (-1 + T)*(1 + 10*T)*Log[T]^2 + 
   lmm*(2*(-1 + T)*T*(5 - 8*T + 8*T^2) - 4*T*(-2 - 2*T + 3*T^2)*Log[1 - T] + 
     4*(-1 + T)*(-1 - 4*T + 3*T^2)*Log[T]) + 
   ipi*(2*lmm*(-1 - 5*T + 5*T^2) + 2*(-1 + T)*T*(-1 - 8*T + 8*T^2) - 
     2*T*(7 - 14*T + 6*T^2)*Log[1 - T] + 2*(-1 + T)*(-1 + 2*T + 6*T^2)*
      Log[T]), 0, (Pi^2*(4 + 5*T - 5*T^2))/3 - 3*lmm^2*(-4 - 5*T + 5*T^2) + 
   (-3 - 36*T + 93*T^2 - 226*T^3 + 393*T^4 - 336*T^5 + 112*T^6)/
    (2*(-1 + T)*T) + ((8 - 35*T + 30*T^2 - 10*T^3 + 6*T^4)*Log[1 - T])/
    (-1 + T) + 6*Log[1 - T]^2 - ((-1 - 19*T + 36*T^2 - 14*T^3 + 6*T^4)*
     Log[T])/T + 6*Log[T]^2 + ipi*(-2*lmm*(-4 - 5*T + 5*T^2) + 
     (1 - T + T^2)*(-1 - 48*T + 48*T^2) - 4*(-2 + T)*(-1 + T)^2*Log[1 - T] + 
     4*T^2*(1 + T)*Log[T]) + 
   lmm*((1 + 11*T + 26*T^2 - 122*T^3 + 181*T^4 - 144*T^5 + 48*T^6)/
      ((-1 + T)*T) - 4*(1 + 5*T - 4*T^2 + T^3)*Log[1 - T] + 
     4*(-3 + T^2 + T^3)*Log[T]), 0, (Pi^2*(-3 + 10*T - 10*T^2))/3 - 
   3*lmm^2*(3 - 10*T + 10*T^2) + (5 - 149*T + 196*T^2 - 2384*T^3 + 
     10469*T^4 - 21078*T^5 + 23602*T^6 - 14208*T^7 + 3552*T^8)/
    (18*(-1 + T)^2*T^2) + ((-32 + 43*T - 56*T^2 + 166*T^3 - 188*T^4 + 68*T^5)*
     Log[1 - T])/(3*(-1 + T)^2) - 
   ((-1 + 17*T + 6*T^2 + 94*T^3 - 152*T^4 + 68*T^5)*Log[T])/(3*T^2) + 
   ipi*(-2*lmm*(3 - 10*T + 10*T^2) + (79 - 304*T + 784*T^2 - 960*T^3 + 
       480*T^4)/3 + 4*(2 - 5*T + 2*T^2 + 2*T^3)*Log[1 - T] - 
     4*(-1 + 5*T - 8*T^2 + 2*T^3)*Log[T]) + 
   lmm*((-1 + 19*T + 82*T^2 - 406*T^3 + 1193*T^4 - 2532*T^5 + 3084*T^6 - 
       1920*T^7 + 480*T^8)/(3*(-1 + T)^2*T^2) + 4*(2 - 5*T + 2*T^2 + 2*T^3)*
      Log[1 - T] - 4*(-1 + 5*T - 8*T^2 + 2*T^3)*Log[T]), 0, 
  (Pi^2*(-7 + 25*T - 25*T^2))/3 - 3*lmm^2*(7 - 25*T + 25*T^2) + 
   (-7 + 102*T - 59*T^2 - 4791*T^3 + 44795*T^4 - 187831*T^5 + 444367*T^6 - 
     634228*T^7 + 542317*T^8 - 255840*T^9 + 51168*T^10)/(72*(-1 + T)^3*T^3) + 
   ((9 - 75*T + 831*T^2 - 2652*T^3 + 3670*T^4 - 2378*T^5 + 594*T^6)*
     Log[1 - T])/(6*(-1 + T)^3) - 
   ((-1 + 15*T + 25*T^2 - 128*T^3 + 690*T^4 - 1186*T^5 + 594*T^6)*Log[T])/
    (6*T^3) + ipi*(-2*lmm*(7 - 25*T + 25*T^2) + 
     (311 - 1865*T + 5225*T^2 - 6720*T^3 + 3360*T^4)/6 + 
     4*(3 - 4*T - 10*T^2 + 15*T^3)*Log[1 - T] - 
     4*(-4 + 21*T - 35*T^2 + 15*T^3)*Log[T]) + 
   lmm*((1 - 18*T + 23*T^2 - 163*T^3 + 1739*T^4 - 8919*T^5 + 24603*T^6 - 
       38700*T^7 + 34875*T^8 - 16800*T^9 + 3360*T^10)/(6*(-1 + T)^3*T^3) + 
     4*(3 - 4*T - 10*T^2 + 15*T^3)*Log[1 - T] - 
     4*(-4 + 21*T - 35*T^2 + 15*T^3)*Log[T]), 0, 
  (Pi^2*(-19 + 70*T - 70*T^2))/3 - 3*lmm^2*(19 - 70*T + 70*T^2) + 
   (81 - 843*T - 1056*T^2 + 11034*T^3 + 367024*T^4 - 4202486*T^5 + 
     20330660*T^6 - 56293784*T^7 + 97293731*T^8 - 107023550*T^9 + 
     72948070*T^10 - 28114560*T^11 + 4685760*T^12)/(1800*(-1 + T)^4*T^4) + 
   ((-92 + 4135*T - 30114*T^2 + 92560*T^3 - 149600*T^4 + 134154*T^5 - 
      63380*T^6 + 12340*T^7)*Log[1 - T])/(30*(-1 + T)^4) - 
   ((-3 + 57*T + 54*T^2 - 2370*T^4 + 13014*T^5 - 23000*T^6 + 12340*T^7)*
     Log[T])/(30*T^4) + ipi*(-2*lmm*(19 - 70*T + 70*T^2) + 
     (1521 - 10612*T + 30772*T^2 - 40320*T^3 + 20160*T^4)/10 + 
     4*(4 + 11*T - 70*T^2 + 70*T^3)*Log[1 - T] - 
     4*(-15 + 81*T - 140*T^2 + 70*T^3)*Log[T]) + 
   lmm*((-3 + 69*T - 192*T^2 + 138*T^3 + 2378*T^4 - 31888*T^5 + 187930*T^6 - 
       600148*T^7 + 1137937*T^8 - 1323880*T^9 + 930056*T^10 - 362880*T^11 + 
       60480*T^12)/(30*(-1 + T)^4*T^4) + 4*(4 + 11*T - 70*T^2 + 70*T^3)*
      Log[1 - T] - 4*(-15 + 81*T - 140*T^2 + 70*T^3)*Log[T]), 0, 
  -42*lmm^2*(4 - 15*T + 15*T^2) - (14*Pi^2*(4 - 15*T + 15*T^2))/3 + 
   (-22 + 187*T + 865*T^2 - 6360*T^3 + 13820*T^4 - 684640*T^5 + 8137641*T^6 - 
     44054230*T^7 + 139168615*T^8 - 281358420*T^9 + 376479847*T^10 - 
     332841750*T^11 + 187292585*T^12 - 60839520*T^13 + 8691360*T^14)/
    (900*(-1 + T)^5*T^5) + ((725 - 14012*T + 89662*T^2 - 287898*T^3 + 
      535070*T^4 - 604230*T^5 + 410426*T^6 - 154622*T^7 + 24878*T^8)*
     Log[1 - T])/(15*(-1 + T)^5) - 
   ((-1 + 26*T - 4432*T^5 + 24656*T^6 - 44402*T^7 + 24878*T^8)*Log[T])/
    (15*T^5) + ipi*(-28*lmm*(4 - 15*T + 15*T^2) + 
     (14*(182 - 1355*T + 3995*T^2 - 5280*T^3 + 2640*T^4))/5 + 
     56*T*(7 - 24*T + 21*T^2)*Log[1 - T] - 56*(-1 + T)*(4 - 18*T + 21*T^2)*
      Log[T]) + lmm*((1 - 31*T + 140*T^2 - 270*T^3 + 265*T^4 - 4068*T^5 + 
       62352*T^6 - 406440*T^7 + 1456380*T^8 - 3202840*T^9 + 4525812*T^10 - 
       4137240*T^11 + 2371220*T^12 - 776160*T^13 + 110880*T^14)/
      (15*(-1 + T)^5*T^5) + 56*T*(7 - 24*T + 21*T^2)*Log[1 - T] - 
     56*(-1 + T)*(4 - 18*T + 21*T^2)*Log[T])}, 
 {(-1 + 2*T)^2 + lmm*(-1 + 2*T)^4 - (-1 + 2*T)^2*(-2 + 3*T)*Log[1 - T] + 
   ((-1 + T)^2*(-1 + 2*T)^2*Log[1 - T]^2)/T + (-1 + 2*T)^2*(-1 + 3*T)*
    Log[T] - (T^2*(-1 + 2*T)^2*Log[T]^2)/(-1 + T) + 
   ipi*(2*(-1 + 2*T)^2*(1 - 2*T + 2*T^2) + 
     (2*(-1 + T)^2*(-1 + 2*T)^2*Log[1 - T])/T - (2*T^2*(-1 + 2*T)^2*Log[T])/
      (-1 + T)), 0, 4*lmm*(-1 + 2*T)^2*(1 - 2*T + 2*T^2) + 
   ((-1 + 2*T)^2*(1 - 2*T + 10*T^2 - 16*T^3 + 8*T^4))/((-1 + T)*T) + 
   ((-1 + 2*T)^2*(2 - 7*T + 4*T^2)*Log[1 - T])/T + 
   ((-1 + T)*(-1 + 2*T)^2*(-1 + 3*T)*Log[1 - T]^2)/T^2 - 
   ((-1 + 2*T)^2*(-1 - T + 4*T^2)*Log[T])/(-1 + T) + 
   (T*(-1 + 2*T)^2*(-2 + 3*T)*Log[T]^2)/(-1 + T)^2 + 
   ipi*((2*(-1 + 2*T)^4*(-1 - T + T^2))/((-1 + T)*T) + 
     (2*(-1 + T)*(-1 + 2*T)^2*(-1 + 3*T)*Log[1 - T])/T^2 + 
     (2*T*(-1 + 2*T)^2*(-2 + 3*T)*Log[T])/(-1 + T)^2), 0, 
  (-3*lmm^2*(-1 + 2*T)^2*(1 - 3*T + 3*T^2))/((-1 + T)*T) - 
   (Pi^2*(-1 + 2*T)^2*(1 - 3*T + 3*T^2))/(3*(-1 + T)*T) + 
   ((-1 + 2*T)^2*(-2 - 15*T + 71*T^2 - 112*T^3 + 56*T^4))/(2*(-1 + T)*T) + 
   ((-1 + 2*T)^2*(-2 + 7*T - 4*T^2 - 6*T^3 + 6*T^4)*Log[1 - T])/
    ((-1 + T)*T^2) - ((-1 + 2*T)^4*Log[1 - T]^2)/((-1 + T)*T^3) - 
   ((-1 + 2*T)^2*(1 - 5*T + 14*T^2 - 18*T^3 + 6*T^4)*Log[T])/((-1 + T)^2*T) - 
   ((-1 + 2*T)^4*Log[T]^2)/((-1 + T)^3*T) + 
   lmm*(((-1 + 2*T)^2*(-1 - T + 25*T^2 - 48*T^3 + 24*T^4))/((-1 + T)*T) + 
     (4*T^2*(-1 + 2*T)^2*Log[1 - T])/(-1 + T) - 
     (4*(-1 + T)^2*(-1 + 2*T)^2*Log[T])/T) + 
   ipi*((-2*lmm*(-1 + 2*T)^2*(1 - 3*T + 3*T^2))/((-1 + T)*T) + 
     ((-1 + 2*T)^2*(2 - 9*T + 16*T^2 - 38*T^3 + 79*T^4 - 72*T^5 + 24*T^6))/
      ((-1 + T)^2*T^2) + (2*(-1 + 2*T)^2*(-1 + 4*T - 4*T^2 + 2*T^5)*
       Log[1 - T])/((-1 + T)*T^3) - 
     (2*(-1 + 2*T)^2*(-1 + 6*T - 16*T^2 + 20*T^3 - 10*T^4 + 2*T^5)*Log[T])/
      ((-1 + T)^3*T)), 0, 
  (-3*lmm^2*(-1 + 2*T)^2*(-1 + 2*T + 4*T^2 - 12*T^3 + 6*T^4))/
    ((-1 + T)^2*T^2) - (Pi^2*(-1 + 2*T)^2*(-1 + 2*T + 4*T^2 - 12*T^3 + 
      6*T^4))/(3*(-1 + T)^2*T^2) + 
   ((-1 + 2*T)^2*(-9 + 16*T + 251*T^2 - 1422*T^3 + 2931*T^4 - 2664*T^5 + 
      888*T^6))/(9*(-1 + T)^2*T^2) + 
   ((-1 + 2*T)^2*(6 - 21*T + 14*T^2 - 2*T^3 + 60*T^4 - 130*T^5 + 64*T^6)*
     Log[1 - T])/(3*(-1 + T)^2*T^3) + ((-1 + 2*T)^4*Log[1 - T]^2)/
    ((-1 + T)^2*T^4) - ((-1 + 2*T)^2*(-9 + 25*T + 28*T^2 - 218*T^3 + 
      370*T^4 - 254*T^5 + 64*T^6)*Log[T])/(3*(-1 + T)^3*T^2) + 
   ((-1 + 2*T)^4*Log[T]^2)/((-1 + T)^4*T^2) + 
   lmm*(((-1 + 2*T)^2*(9 - 10*T - 8*T^2 - 204*T^3 + 702*T^4 - 720*T^5 + 
        240*T^6))/(3*(-1 + T)^2*T^2) + (4*T*(-1 + 2*T)^2*(2 - 7*T + 4*T^2)*
       Log[1 - T])/(-1 + T)^2 - (4*(-1 + T)*(-1 + 2*T)^2*(-1 - T + 4*T^2)*
       Log[T])/T^2) + 
   ipi*((-2*lmm*(-1 + 2*T)^2*(-1 + 2*T + 4*T^2 - 12*T^3 + 6*T^4))/
      ((-1 + T)^2*T^2) + ((-1 + 2*T)^2*(-6 + 27*T - 41*T^2 - 14*T^3 + 
        352*T^4 - 1086*T^5 + 1482*T^6 - 960*T^7 + 240*T^8))/
      (3*(-1 + T)^3*T^3) + (2*(-1 + 2*T)^2*(1 - 4*T + 4*T^2 + 4*T^5 - 
        14*T^6 + 8*T^7)*Log[1 - T])/((-1 + T)^2*T^4) - 
     (2*(-1 + 2*T)^2*(1 - 4*T - 2*T^2 + 40*T^3 - 90*T^4 + 88*T^5 - 42*T^6 + 
        8*T^7)*Log[T])/((-1 + T)^4*T^2)), 0, 
  (-3*lmm^2*(-1 + 2*T)^2*(1 - 2*T - T^2 - 9*T^3 + 42*T^4 - 45*T^5 + 15*T^6))/
    ((-1 + T)^3*T^3) - (Pi^2*(-1 + 2*T)^2*(1 - 2*T - T^2 - 9*T^3 + 42*T^4 - 
      45*T^5 + 15*T^6))/(3*(-1 + T)^3*T^3) + 
   ((-1 + 2*T)^2*(108 - 239*T - 184*T^2 - 5973*T^3 + 45618*T^4 - 122793*T^5 + 
      160323*T^6 - 102336*T^7 + 25584*T^8))/(72*(-1 + T)^3*T^3) + 
   ((-1 + 2*T)^2*(-12 + 42*T - 28*T^2 - 11*T^3 + 57*T^4 - 580*T^5 + 
      1564*T^6 - 1482*T^7 + 474*T^8)*Log[1 - T])/(6*(-1 + T)^3*T^4) - 
   ((-1 + 2*T)^4*Log[1 - T]^2)/((-1 + T)^3*T^5) - 
   ((-1 + 2*T)^2*(24 - 83*T + 91*T^2 - 371*T^3 + 1927*T^4 - 4226*T^5 + 
      4462*T^6 - 2310*T^7 + 474*T^8)*Log[T])/(6*(-1 + T)^4*T^3) - 
   ((-1 + 2*T)^4*Log[T]^2)/((-1 + T)^5*T^3) + 
   lmm*(((-1 + 2*T)^2*(-24 + 47*T - 14*T^2 + 3*T^3 + 1506*T^4 - 6513*T^5 + 
        10011*T^6 - 6720*T^7 + 1680*T^8))/(6*(-1 + T)^3*T^3) + 
     (4*(-1 + 2*T)^2*(1 - 14*T + 44*T^2 - 45*T^3 + 15*T^4)*Log[1 - T])/
      (-1 + T)^3 - (4*(-1 + 2*T)^2*(1 + T - T^2 - 15*T^3 + 15*T^4)*Log[T])/
      T^3) + ipi*((-2*lmm*(-1 + 2*T)^2*(1 - 2*T - T^2 - 9*T^3 + 42*T^4 - 
        45*T^5 + 15*T^6))/((-1 + T)^3*T^3) + 
     ((-1 + 2*T)^2*(12 - 54*T + 82*T^2 - 47*T^3 + 286*T^4 - 2793*T^5 + 
        10101*T^6 - 17940*T^7 + 17085*T^8 - 8400*T^9 + 1680*T^10))/
      (6*(-1 + T)^4*T^4) + (2*(-1 + 2*T)^2*(-1 + 4*T - 4*T^2 + 2*T^5 - 
        28*T^6 + 88*T^7 - 90*T^8 + 30*T^9)*Log[1 - T])/((-1 + T)^3*T^5) - 
     (2*(-1 + 2*T)^2*(-1 + 4*T - 4*T^2 + 20*T^3 - 150*T^4 + 422*T^5 - 
        588*T^6 + 448*T^7 - 180*T^8 + 30*T^9)*Log[T])/((-1 + T)^5*T^3)), 0, 
  (-3*lmm^2*(-1 + 2*T)^2*(-1 + 2*T + T^2 + 27*T^4 - 150*T^5 + 246*T^6 - 
      168*T^7 + 42*T^8))/((-1 + T)^4*T^4) - 
   (Pi^2*(-1 + 2*T)^2*(-1 + 2*T + T^2 + 27*T^4 - 150*T^5 + 246*T^6 - 
      168*T^7 + 42*T^8))/(3*(-1 + T)^4*T^4) + 
   ((-1 + 2*T)^2*(-3100 + 7706*T + 1807*T^2 + 1068*T^3 + 533889*T^4 - 
      4621230*T^5 + 15202254*T^6 - 25767432*T^7 + 24013458*T^8 - 
      11714400*T^9 + 2342880*T^10))/(1800*(-1 + T)^4*T^4) + 
   ((-1 + 2*T)^2*(60 - 210*T + 140*T^2 + 55*T^3 + 32*T^4 - 1477*T^5 + 
      14080*T^6 - 44010*T^7 + 59520*T^8 - 37194*T^9 + 8864*T^10)*Log[1 - T])/
    (30*(-1 + T)^4*T^5) + ((-1 + 2*T)^4*Log[1 - T]^2)/((-1 + T)^4*T^6) - 
   ((-1 + 2*T)^2*(-140 + 558*T - 827*T^2 + 833*T^3 + 4893*T^4 - 39197*T^5 + 
      109714*T^6 - 156846*T^7 + 123654*T^8 - 51446*T^9 + 8864*T^10)*Log[T])/
    (30*(-1 + T)^5*T^4) + ((-1 + 2*T)^4*Log[T]^2)/((-1 + T)^6*T^4) + 
   lmm*(((-1 + 2*T)^2*(140 - 358*T + 319*T^2 - 524*T^3 + 1713*T^4 - 
        31830*T^5 + 151478*T^6 - 302184*T^7 + 302346*T^8 - 151200*T^9 + 
        30240*T^10))/(30*(-1 + T)^4*T^4) + 
     (4*(-1 + 2*T)^2*(-7 + 76*T - 255*T^2 + 360*T^3 - 231*T^4 + 56*T^5)*
       Log[1 - T])/(-1 + T)^4 - (4*(-1 + 2*T)^2*(1 + 2*T + T^2 - 4*T^3 - 
        49*T^4 + 56*T^5)*Log[T])/T^4) + 
   ipi*((-2*lmm*(-1 + 2*T)^2*(-1 + 2*T + T^2 + 27*T^4 - 150*T^5 + 246*T^6 - 
        168*T^7 + 42*T^8))/((-1 + T)^4*T^4) + 
     ((-1 + 2*T)^2*(-60 + 270*T - 410*T^2 + 235*T^3 + 33*T^4 - 5621*T^5 + 
        57183*T^6 - 234932*T^7 + 506978*T^8 - 631470*T^9 + 458934*T^10 - 
        181440*T^11 + 30240*T^12))/(30*(-1 + T)^5*T^5) + 
     (2*(-1 + 2*T)^2*(1 - 4*T + 4*T^2 - 14*T^6 + 152*T^7 - 510*T^8 + 
        720*T^9 - 462*T^10 + 112*T^11)*Log[1 - T])/((-1 + T)^4*T^6) - 
     (2*(-1 + 2*T)^2*(1 - 4*T + 4*T^2 - 70*T^4 + 588*T^5 - 1974*T^6 + 
        3512*T^7 - 3660*T^8 + 2260*T^9 - 770*T^10 + 112*T^11)*Log[T])/
      ((-1 + T)^6*T^4)), 0, 
  (-3*lmm^2*(-1 + 2*T)^2*(1 - 2*T - T^2 + T^4 - 88*T^5 + 552*T^6 - 1204*T^7 + 
      1246*T^8 - 630*T^9 + 126*T^10))/((-1 + T)^5*T^5) - 
   (Pi^2*(-1 + 2*T)^2*(1 - 2*T - T^2 + T^4 - 88*T^5 + 552*T^6 - 1204*T^7 + 
      1246*T^8 - 630*T^9 + 126*T^10))/(3*(-1 + T)^5*T^5) + 
   ((-1 + 2*T)^2*(3325 - 8938*T + 871*T^2 - 3960*T^3 + 13489*T^4 - 
      2003272*T^5 + 18968568*T^6 - 72972196*T^7 + 151310614*T^8 - 
      184316670*T^9 + 132468294*T^10 - 52148160*T^11 + 8691360*T^12))/
    (1800*(-1 + T)^5*T^5) + ((-1 + 2*T)^2*(-60 + 210*T - 140*T^2 - 55*T^3 - 
      32*T^4 - 22*T^5 + 6784*T^6 - 66210*T^7 + 235820*T^8 - 407096*T^9 + 
      372664*T^10 - 175088*T^11 + 33380*T^12)*Log[1 - T])/
    (30*(-1 + T)^5*T^6) - ((-1 + 2*T)^4*Log[1 - T]^2)/((-1 + T)^5*T^7) - 
   ((-1 + 2*T)^2*(155 - 689*T + 1257*T^2 - 1543*T^3 + 1072*T^4 - 19728*T^5 + 
      162114*T^6 - 542494*T^7 + 975416*T^8 - 1033304*T^9 + 649776*T^10 - 
      225472*T^11 + 33380*T^12)*Log[T])/(30*(-1 + T)^6*T^5) - 
   ((-1 + 2*T)^4*Log[T]^2)/((-1 + T)^7*T^5) + 
   lmm*(((-1 + 2*T)^2*(-155 + 474*T - 633*T^2 + 920*T^3 - 197*T^4 - 
        8674*T^5 + 137926*T^6 - 706432*T^7 + 1699048*T^8 - 2234640*T^9 + 
        1666608*T^10 - 665280*T^11 + 110880*T^12))/(30*(-1 + T)^5*T^5) + 
     (4*(-1 + 2*T)^2*(36 - 375*T + 1390*T^2 - 2464*T^3 + 2296*T^4 - 
        1092*T^5 + 210*T^6)*Log[1 - T])/(-1 + T)^5 - 
     (4*(-1 + 2*T)^2*(1 + 3*T + 4*T^2 - 14*T^4 - 168*T^5 + 210*T^6)*Log[T])/
      T^5) + ipi*((-2*lmm*(-1 + 2*T)^2*(1 - 2*T - T^2 + T^4 - 88*T^5 + 
        552*T^6 - 1204*T^7 + 1246*T^8 - 630*T^9 + 126*T^10))/
      ((-1 + T)^5*T^5) + ((-1 + 2*T)^2*(60 - 270*T + 410*T^2 - 235*T^3 - 
        33*T^4 + 35*T^5 + 21399*T^6 - 235720*T^7 + 1084822*T^8 - 
        2737980*T^9 + 4187232*T^10 - 4003272*T^11 + 2348892*T^12 - 
        776160*T^13 + 110880*T^14))/(30*(-1 + T)^6*T^6) + 
     (2*(-1 + 2*T)^2*(-1 + 4*T - 4*T^2 + 72*T^7 - 750*T^8 + 2780*T^9 - 
        4928*T^10 + 4592*T^11 - 2184*T^12 + 420*T^13)*Log[1 - T])/
      ((-1 + T)^5*T^7) - (2*(-1 + 2*T)^2*(-1 + 4*T - 4*T^2 + 252*T^5 - 
        2352*T^6 + 9144*T^7 - 19650*T^8 + 25880*T^9 - 21560*T^10 + 
        11144*T^11 - 3276*T^12 + 420*T^13)*Log[T])/((-1 + T)^7*T^5))}, 
 {-((-1 + T)*T) - 2*lmm*(-1 + T)*T + (-1 + T)*T*(2 + T)*Log[1 - T] - 
   (-1 + T)*(-1 - T + T^2)*Log[1 - T]^2 - (-3 + T)*(-1 + T)*T*Log[T] + 
   T*(-1 - T + T^2)*Log[T]^2 + 
   ipi*(3*(-1 + T)*T - 2*(-1 + T)*(-1 - T + T^2)*Log[1 - T] + 
     2*T*(-1 - T + T^2)*Log[T]), 0, 1 - 6*T + 6*T^2 + 
   (Pi^2*(-1 + 3*T - 3*T^2))/3 - 3*lmm^2*(1 - 3*T + 3*T^2) - 
   4*(-2 + T)*T*(1 + T)*Log[1 - T] + (6 - 3*T - 2*T^2)*Log[1 - T]^2 + 
   4*(-2 + T)*(-1 + T)*(1 + T)*Log[T] + (1 + 7*T - 2*T^2)*Log[T]^2 + 
   lmm*(-6 - 2*ipi*(1 - 3*T + 3*T^2) + 4*T^3*Log[1 - T] - 
     4*(-1 + T)^3*Log[T]) + ipi*(-2*(-1 - 2*T + 2*T^2) + 
     2*(6 - 3*T - 2*T^2 + 2*T^3)*Log[1 - T] - 2*(-3 - T - 4*T^2 + 2*T^3)*
      Log[T]), 0, (-3*lmm^2*(1 - T + T^2)*(1 - 3*T + 3*T^2))/((-1 + T)*T) - 
   (Pi^2*(1 - T + T^2)*(1 - 3*T + 3*T^2))/(3*(-1 + T)*T) + 
   (3*(1 + 3*T^2 - 6*T^3 + 3*T^4))/(2*(-1 + T)*T) + 
   ((-2 + 19*T - 16*T^2 + 2*T^3 + 2*T^4)*Log[1 - T])/(-1 + T) - 
   6*Log[1 - T]^2 - ((5 - T + 2*T^2 - 10*T^3 + 2*T^4)*Log[T])/T - 
   6*Log[T]^2 + lmm*(-((4 - 5*T + 30*T^2 - 50*T^3 + 25*T^4)/((-1 + T)*T)) + 
     (4*T^2*(1 - T + T^2)*Log[1 - T])/(-1 + T) - 
     (4*(-1 + T)^2*(1 - T + T^2)*Log[T])/T) + 
   ipi*((-2*lmm*(1 - T + T^2)*(1 - 3*T + 3*T^2))/((-1 + T)*T) - 
     (-1 + 3*T + 8*T^2 - 22*T^3 + 11*T^4)/((-1 + T)*T) + 
     (4*(3 - 3*T + T^2 - T^3 + T^4)*Log[1 - T])/(-1 + T) - 
     (4*(1 + 4*T^2 - 3*T^3 + T^4)*Log[T])/T), 0, 
  (Pi^2*(-3 + 10*T - 10*T^2))/3 - 3*lmm^2*(3 - 10*T + 10*T^2) + 
   (-5 + 59*T + 136*T^2 - 484*T^3 + 477*T^4 - 282*T^5 + 94*T^6)/
    (18*(-1 + T)^2*T^2) + ((10 - 53*T + 116*T^2 - 98*T^3 + 4*T^4 + 20*T^5)*
     Log[1 - T])/(3*(-1 + T)^2) - 
   ((1 + T - 46*T^2 + 118*T^3 - 104*T^4 + 20*T^5)*Log[T])/(3*T^2) + 
   ipi*(-2*lmm*(3 - 10*T + 10*T^2) - (6 - 53*T + 105*T^2 - 104*T^3 + 52*T^4)/
      (3*(-1 + T)*T) + 4*T*(-1 + 2*T + 2*T^2)*Log[1 - T] - 
     4*(-1 + T)*(3 - 6*T + 2*T^2)*Log[T]) + 
   lmm*(-1/3*(-1 - 5*T + 116*T^2 - 422*T^3 + 711*T^4 - 600*T^5 + 200*T^6)/
       ((-1 + T)^2*T^2) + 4*T*(-1 + 2*T + 2*T^2)*Log[1 - T] - 
     4*(-1 + T)*(3 - 6*T + 2*T^2)*Log[T]), 0, 
  (-3*lmm^2*(2 - 15*T + 50*T^2 - 70*T^3 + 35*T^4))/((-1 + T)*T) - 
   (Pi^2*(2 - 15*T + 50*T^2 - 70*T^3 + 35*T^4))/(3*(-1 + T)*T) + 
   (7 - 134*T + 409*T^2 - 1159*T^3 + 3697*T^4 - 8207*T^5 + 10179*T^6 - 
     6380*T^7 + 1595*T^8)/(72*(-1 + T)^3*T^3) + 
   ((-51 + 423*T - 1285*T^2 + 1724*T^3 - 930*T^4 + 2*T^5 + 118*T^6)*
     Log[1 - T])/(6*(-1 + T)^3) - 
   ((1 - 23*T + 97*T^2 - 384*T^3 + 850*T^4 - 710*T^5 + 118*T^6)*Log[T])/
    (6*T^3) + ipi*((-2*lmm*(2 - 15*T + 50*T^2 - 70*T^3 + 35*T^4))/
      ((-1 + T)*T) - (12 - 137*T + 372*T^2 - 470*T^3 + 235*T^4)/
      (6*(-1 + T)*T) + (4*(-1 + 9*T - 16*T^2 + 5*T^3 + 5*T^4)*Log[1 - T])/
      (-1 + T) - (4*(2 - 12*T + 29*T^2 - 25*T^3 + 5*T^4)*Log[T])/T) + 
   lmm*(-1/6*(1 - 26*T + 181*T^2 - 957*T^3 + 3397*T^4 - 7145*T^5 + 8453*T^6 - 
        5204*T^7 + 1301*T^8)/((-1 + T)^3*T^3) + 
     (4*(-1 + 9*T - 16*T^2 + 5*T^3 + 5*T^4)*Log[1 - T])/(-1 + T) - 
     (4*(2 - 12*T + 29*T^2 - 25*T^3 + 5*T^4)*Log[T])/T), 0, 
  (-3*lmm^2*(8 - 59*T + 185*T^2 - 252*T^3 + 126*T^4))/((-1 + T)*T) - 
   (Pi^2*(8 - 59*T + 185*T^2 - 252*T^3 + 126*T^4))/(3*(-1 + T)*T) + 
   (-81 + 1293*T - 2256*T^2 - 18686*T^3 + 147104*T^4 - 579614*T^5 + 
     1402268*T^6 - 2073464*T^7 + 1814771*T^8 - 864270*T^9 + 172854*T^10)/
    (1800*(-1 + T)^4*T^4) + ((1038 - 9657*T + 34042*T^2 - 59680*T^3 + 
      54220*T^4 - 21646*T^5 - 116*T^6 + 1796*T^7)*Log[1 - T])/
    (30*(-1 + T)^4) - ((3 - 87*T + 162*T^2 + 1280*T^3 - 7110*T^4 + 
      15374*T^5 - 12456*T^6 + 1796*T^7)*Log[T])/(30*T^4) + 
   ipi*((-2*lmm*(8 - 59*T + 185*T^2 - 252*T^3 + 126*T^4))/((-1 + T)*T) - 
     (40 - 479*T + 1515*T^2 - 2072*T^3 + 1036*T^4)/(10*(-1 + T)*T) + 
     (4*(-6 + 39*T - 67*T^2 + 28*T^3 + 14*T^4)*Log[1 - T])/(-1 + T) - 
     (4*(8 - 45*T + 101*T^2 - 84*T^3 + 14*T^4)*Log[T])/T) + 
   lmm*(-1/30*(-3 + 99*T - 528*T^2 - 218*T^3 + 13742*T^4 - 69632*T^5 + 
        179894*T^6 - 270092*T^7 + 237263*T^8 - 113160*T^9 + 22632*T^10)/
       ((-1 + T)^4*T^4) + (4*(-6 + 39*T - 67*T^2 + 28*T^3 + 14*T^4)*
       Log[1 - T])/(-1 + T) - (4*(8 - 45*T + 101*T^2 - 84*T^3 + 14*T^4)*
       Log[T])/T), 0, (-6*lmm^2*(15 - 112*T + 343*T^2 - 462*T^3 + 231*T^4))/
    ((-1 + T)*T) - (2*Pi^2*(15 - 112*T + 343*T^2 - 462*T^3 + 231*T^4))/
    (3*(-1 + T)*T) + (22 - 331*T + 331*T^2 + 2540*T^3 + 25605*T^4 - 
     321148*T^5 + 1534029*T^6 - 4238854*T^7 + 7360090*T^8 - 8136920*T^9 + 
     5564053*T^10 - 2147274*T^11 + 357879*T^12)/(900*(-1 + T)^5*T^5) + 
   ((-2141 + 21188*T - 85088*T^2 + 182346*T^3 - 224540*T^4 + 154622*T^5 - 
      48906*T^6 - 314*T^7 + 2834*T^8)*Log[1 - T])/(15*(-1 + T)^5) - 
   ((1 - 38*T + 98*T^2 + 2370*T^4 - 13296*T^5 + 28248*T^6 - 22358*T^7 + 
      2834*T^8)*Log[T])/(15*T^5) + 
   ipi*((-4*lmm*(15 - 112*T + 343*T^2 - 462*T^3 + 231*T^4))/((-1 + T)*T) - 
     (2*(25 - 308*T + 1057*T^2 - 1498*T^3 + 749*T^4))/(5*(-1 + T)*T) + 
     (8*(-13 + 77*T - 133*T^2 + 63*T^3 + 21*T^4)*Log[1 - T])/(-1 + T) - 
     (8*(15 - 84*T + 182*T^2 - 147*T^3 + 21*T^4)*Log[T])/T) + 
   lmm*(-1/15*(1 - 43*T + 298*T^2 - 880*T^3 + 3885*T^4 - 30906*T^5 + 
        154778*T^6 - 451488*T^7 + 810300*T^8 - 912740*T^9 + 630336*T^10 - 
        244248*T^11 + 40708*T^12)/((-1 + T)^5*T^5) + 
     (8*(-13 + 77*T - 133*T^2 + 63*T^3 + 21*T^4)*Log[1 - T])/(-1 + T) - 
     (8*(15 - 84*T + 182*T^2 - 147*T^3 + 21*T^4)*Log[T])/T)}, 
 {3*(-1 + T)*T + 2*lmm*(-1 + T)*T - ((-1 + T)*T*(2 + T)*Log[1 - T])/
    (-1 + 2*T) - ((-1 + T)*(1 - T + T^2)*Log[1 - T]^2)/(-1 + 2*T) - 
   ((-3 + T)*(-1 + T)*T*Log[T])/(-1 + 2*T) - (T*(1 - T + T^2)*Log[T]^2)/
    (-1 + 2*T) + ipi*((-1 + T)*T - (2*(-1 + T)*(1 - T + T^2)*Log[1 - T])/
      (-1 + 2*T) - (2*T*(1 - T + T^2)*Log[T])/(-1 + 2*T)), 0, 
  3 - (5*Pi^2*(-1 - T + T^2))/3 + 5*lmm^2*(1 - T + T^2) - 
   (4*T*(4 - 2*T + T^2)*Log[1 - T])/(-1 + 2*T) - 
   ((6 - 9*T + 2*T^2)*Log[1 - T]^2)/(-1 + 2*T) - 
   (4*(-1 + T)*(3 + T^2)*Log[T])/(-1 + 2*T) + ((-1 + 5*T + 2*T^2)*Log[T]^2)/
    (-1 + 2*T) + lmm*(10 + 2*ipi*(1 - 3*T + 3*T^2) - 
     (4*T^2*(1 + T)*Log[1 - T])/(-1 + 2*T) - (4*(-2 + T)*(-1 + T)^2*Log[T])/
      (-1 + 2*T)) + ipi*(-2*(1 - 2*T + 2*T^2) - 
     (2*(6 - 9*T + 4*T^2 + 2*T^3)*Log[1 - T])/(-1 + 2*T) - 
     (2*(-3 + 5*T - 10*T^2 + 2*T^3)*Log[T])/(-1 + 2*T)), 0, 
  (Pi^2*(9 + 14*T - 11*T^2 - 6*T^3 + 3*T^4))/(3*(-1 + T)*T) + 
   (lmm^2*(7 + 2*T + 7*T^2 - 18*T^3 + 9*T^4))/((-1 + T)*T) - 
   (-9 + 17*T^2 - 34*T^3 + 17*T^4)/(2*(-1 + T)*T) - 
   ((2 + 29*T - 30*T^2 - 10*T^3 + 14*T^4)*Log[1 - T])/((-1 + T)*(-1 + 2*T)) - 
   (4*(2 - 6*T + 3*T^2)*Log[1 - T]^2)/((-1 + T)*(-1 + 2*T)) - 
   ((5 + 5*T + 24*T^2 - 46*T^3 + 14*T^4)*Log[T])/(T*(-1 + 2*T)) - 
   (4*(-1 + 3*T^2)*Log[T]^2)/(T*(-1 + 2*T)) + 
   ipi*((2*lmm*(1 - 2*T + 5*T^2 - 6*T^3 + 3*T^4))/((-1 + T)*T) + 
     (-1 - 7*T + 10*T^2 - 6*T^3 + 3*T^4)/((-1 + T)*T) - 
     (4*(1 - T + T^2)*(4 - 6*T + 3*T^2)*Log[1 - T])/((-1 + T)*(-1 + 2*T)) - 
     (4*(1 - T + T^2)*(1 + 3*T^2)*Log[T])/(T*(-1 + 2*T))) + 
   lmm*((4 + T + 16*T^2 - 34*T^3 + 17*T^4)/((-1 + T)*T) - 
     (4*T*(2 + 7*T - 9*T^2 + 3*T^3)*Log[1 - T])/((-1 + T)*(-1 + 2*T)) - 
     (4*(-1 + T)*(-3 - 2*T + 3*T^3)*Log[T])/(T*(-1 + 2*T))), 0, 
  (Pi^2*(4 + 8*T - T^2 - 24*T^3 + 37*T^4 - 30*T^5 + 10*T^6))/
    (3*(-1 + T)^2*T^2) + (lmm^2*(2 + 4*T + 17*T^2 - 72*T^3 + 111*T^4 - 
      90*T^5 + 30*T^6))/((-1 + T)^2*T^2) - 
   (-131 - 157*T + 332*T^2 - 684*T^3 + 1177*T^4 - 1002*T^5 + 334*T^6)/
    (18*(-1 + T)^2*T^2) - ((22 - 31*T - 248*T^2 + 538*T^3 - 448*T^4 + 
      148*T^5)*Log[1 - T])/(3*(-1 + T)^2*(-1 + 2*T)) - 
   (2*(-3 + 2*T)*Log[1 - T]^2)/((-1 + T)^2*(-1 + 2*T)) - 
   ((19 + 35*T - 158*T^2 + 226*T^3 - 292*T^4 + 148*T^5)*Log[T])/
    (3*T^2*(-1 + 2*T)) - (2*(1 + 2*T)*Log[T]^2)/(T^2*(-1 + 2*T)) + 
   ipi*(2*lmm*(7 - 10*T + 10*T^2) + (6 - T + 5*T^2 - 8*T^3 + 4*T^4)/
      (3*(-1 + T)*T) - (4*(-2 + 9*T - 12*T^2 + 10*T^3)*Log[1 - T])/
      (-1 + 2*T) - (4*(-5 + 15*T - 18*T^2 + 10*T^3)*Log[T])/(-1 + 2*T)) + 
   lmm*((-19 - 41*T + 124*T^2 - 318*T^3 + 539*T^4 - 456*T^5 + 152*T^6)/
      (3*(-1 + T)^2*T^2) - (4*(1 + 11*T - 32*T^2 + 43*T^3 - 32*T^4 + 10*T^5)*
       Log[1 - T])/((-1 + T)^2*(-1 + 2*T)) - 
     (4*(-1 - 2*T - 5*T^2 + 15*T^3 - 18*T^4 + 10*T^5)*Log[T])/
      (T^2*(-1 + 2*T))), 0, (3*lmm^2*(2 - 21*T + 56*T^2 - 70*T^3 + 35*T^4))/
    ((-1 + T)*T) + (Pi^2*(2 - 21*T + 56*T^2 - 70*T^3 + 35*T^4))/
    (3*(-1 + T)*T) - (-169 - 318*T - 19*T^2 - 1741*T^3 + 11335*T^4 - 
     24953*T^5 + 28977*T^6 - 17708*T^7 + 4427*T^8)/(72*(-1 + T)^3*T^3) - 
   ((-15 - 699*T + 3129*T^2 - 6340*T^3 + 7158*T^4 - 4306*T^5 + 1066*T^6)*
     Log[1 - T])/(6*(-1 + T)^3*(-1 + 2*T)) - 
   ((-7 - 37*T - 13*T^2 - 552*T^3 + 1618*T^4 - 2090*T^5 + 1066*T^6)*Log[T])/
    (6*T^3*(-1 + 2*T)) + 
   ipi*(-1/6*(-12 + 23*T - 18*T^2 - 10*T^3 + 5*T^4)/((-1 + T)*T) + 
     (2*lmm*(2 - 21*T + 56*T^2 - 70*T^3 + 35*T^4))/((-1 + T)*T) - 
     (4*(5 - 27*T + 62*T^2 - 73*T^3 + 35*T^4)*Log[1 - T])/
      ((-1 + T)*(-1 + 2*T)) - (4*(2 - 18*T + 53*T^2 - 67*T^3 + 35*T^4)*
       Log[T])/(T*(-1 + 2*T))) + 
   lmm*((-7 - 30*T + 29*T^2 - 615*T^3 + 2911*T^4 - 6095*T^5 + 6983*T^6 - 
       4244*T^7 + 1061*T^8)/(6*(-1 + T)^3*T^3) - 
     (4*(5 - 27*T + 62*T^2 - 73*T^3 + 35*T^4)*Log[1 - T])/
      ((-1 + T)*(-1 + 2*T)) - (4*(2 - 18*T + 53*T^2 - 67*T^3 + 35*T^4)*
       Log[T])/(T*(-1 + 2*T))), 0, 
  (3*lmm^2*(8 - 71*T + 197*T^2 - 252*T^3 + 126*T^4))/((-1 + T)*T) + 
   (Pi^2*(8 - 71*T + 197*T^2 - 252*T^3 + 126*T^4))/(3*(-1 + T)*T) - 
   (569 + 1193*T + 2770*T^2 - 24326*T^3 + 250382*T^4 - 1226450*T^5 + 
     3141584*T^6 - 4672616*T^7 + 4080959*T^8 - 1941870*T^9 + 388374*T^10)/
    (1800*(-1 + T)^4*T^4) - ((-1462 + 16637*T - 71822*T^2 + 170600*T^3 - 
      243980*T^4 + 208694*T^5 - 98184*T^6 + 19524*T^7)*Log[1 - T])/
    (30*(-1 + T)^4*(-1 + 2*T)) - 
   ((-7 - 93*T - 282*T^2 + 1280*T^3 - 10070*T^4 + 29594*T^5 - 38484*T^6 + 
      19524*T^7)*Log[T])/(30*T^4*(-1 + 2*T)) + 
   ipi*((2*lmm*(8 - 71*T + 197*T^2 - 252*T^3 + 126*T^4))/((-1 + T)*T) - 
     (-120 + 313*T - 61*T^2 - 504*T^3 + 252*T^4)/(30*(-1 + T)*T) - 
     (4*(-2 + 3*T)*(-7 + 31*T - 58*T^2 + 42*T^3)*Log[1 - T])/
      ((-1 + T)*(-1 + 2*T)) - (4*(-1 + 3*T)*(-8 + 41*T - 68*T^2 + 42*T^3)*
       Log[T])/(T*(-1 + 2*T))) + 
   lmm*((7 + 79*T + 110*T^2 - 1778*T^3 + 15336*T^4 - 67260*T^5 + 163442*T^6 - 
       236508*T^7 + 203667*T^8 - 96360*T^9 + 19272*T^10)/
      (30*(-1 + T)^4*T^4) - (4*(-2 + 3*T)*(-7 + 31*T - 58*T^2 + 42*T^3)*
       Log[1 - T])/((-1 + T)*(-1 + 2*T)) - 
     (4*(-1 + 3*T)*(-8 + 41*T - 68*T^2 + 42*T^3)*Log[T])/(T*(-1 + 2*T))), 0, 
  (18*lmm^2*(5 - 42*T + 119*T^2 - 154*T^3 + 77*T^4))/((-1 + T)*T) + 
   (2*Pi^2*(5 - 42*T + 119*T^2 - 154*T^3 + 77*T^4))/((-1 + T)*T) - 
   (-72 - 174*T - 1274*T^2 + 5052*T^3 + 25309*T^4 - 468786*T^5 + 
     2606923*T^6 - 7744194*T^7 + 13926150*T^8 - 15670950*T^9 + 
     10811739*T^10 - 4187754*T^11 + 697959*T^12)/(900*(-1 + T)^5*T^5) - 
   ((2994 - 33181*T + 159384*T^2 - 439554*T^3 + 758370*T^4 - 833328*T^5 + 
      567142*T^6 - 218042*T^7 + 36214*T^8)*Log[1 - T])/
    (15*(-1 + T)^5*(-1 + 2*T)) - 
   ((-1 - 35*T - 98*T^2 + 2370*T^4 - 18626*T^5 + 54840*T^6 - 71670*T^7 + 
      36214*T^8)*Log[T])/(15*T^5*(-1 + 2*T)) + 
   ipi*((12*lmm*(5 - 42*T + 119*T^2 - 154*T^3 + 77*T^4))/((-1 + T)*T) - 
     (2*(-25 + 70*T + 21*T^2 - 182*T^3 + 91*T^4))/(5*(-1 + T)*T) - 
     (8*(22 - 140*T + 371*T^2 - 469*T^3 + 231*T^4)*Log[1 - T])/
      ((-1 + T)*(-1 + 2*T)) - (8*(15 - 119*T + 350*T^2 - 455*T^3 + 231*T^4)*
       Log[T])/(T*(-1 + 2*T))) + 
   lmm*((-1 - 32*T + 3*T^2 + 156*T^3 + 2197*T^4 - 29590*T^5 + 149710*T^6 - 
       422128*T^7 + 735580*T^8 - 812380*T^9 + 554824*T^10 - 214008*T^11 + 
       35668*T^12)/(15*(-1 + T)^5*T^5) - 
     (8*(22 - 140*T + 371*T^2 - 469*T^3 + 231*T^4)*Log[1 - T])/
      ((-1 + T)*(-1 + 2*T)) - (8*(15 - 119*T + 350*T^2 - 455*T^3 + 231*T^4)*
       Log[T])/(T*(-1 + 2*T)))}, {(-1 + T)*(2 + T)*(-1 + 2*T)*Log[1 - T] - 
   ((-1 + T)^2*(1 + T)*(-1 + 2*T)*Log[1 - T]^2)/T - 
   (-3 + T)*T*(-1 + 2*T)*Log[T] + ((-2 + T)*T^2*(-1 + 2*T)*Log[T]^2)/
    (-1 + T) + ipi*(2*(-1 + 2*T)^2 - (2*(-1 + T)^2*(1 + T)*(-1 + 2*T)*
       Log[1 - T])/T + (2*(-2 + T)*T^2*(-1 + 2*T)*Log[T])/(-1 + T)), 0, 
  3*(-1 + 2*T)^2 - 3*lmm^2*(-1 + 2*T)^2 - (Pi^2*(-1 + 2*T)^2)/3 - 
   ((-1 + 2*T)*(2 - 11*T + 4*T^3)*Log[1 - T])/T - 
   ((-1 + 2*T)*(1 - 6*T + 4*T^2 + 2*T^3)*Log[1 - T]^2)/T^2 + 
   ((-1 + 2*T)*(5 + T - 12*T^2 + 4*T^3)*Log[T])/(-1 + T) - 
   ((-1 + 2*T)*(-1 + 8*T - 10*T^2 + 2*T^3)*Log[T]^2)/(-1 + T)^2 + 
   lmm*(4*T^2*(-1 + 2*T)*Log[1 - T] - 4*(-1 + T)^2*(-1 + 2*T)*Log[T]) + 
   ipi*(-2*lmm*(-1 + 2*T)^2 - (2*(-1 + 2*T)^2*(1 - 2*T + 2*T^2))/
      ((-1 + T)*T) + (2*(-1 + 2*T)*(-1 + 6*T - 4*T^2 - 2*T^3 + 2*T^4)*
       Log[1 - T])/T^2 - (2*(-1 + 2*T)*(1 + 2*T^2 - 6*T^3 + 2*T^4)*Log[T])/
      (-1 + T)^2), 0, (-3*lmm^2*(-1 + 2*T)^2)/((-1 + T)*T) - 
   (Pi^2*(-1 + 2*T)^2)/(3*(-1 + T)*T) - ((-1 + 2*T)^2*(3 - 2*T + 2*T^2))/
    ((-1 + T)*T) + ((-1 + 2*T)*(2 - 11*T + 20*T^2 - 8*T^3 - 4*T^4 + 2*T^5)*
     Log[1 - T])/((-1 + T)*T^2) - ((-1 + 2*T)^4*Log[1 - T]^2)/
    ((-1 + T)*T^3) - ((-1 + 2*T)*(-1 - T + 8*T^2 - 4*T^3 - 6*T^4 + 2*T^5)*
     Log[T])/((-1 + T)^2*T) - ((-1 + 2*T)^4*Log[T]^2)/((-1 + T)^3*T) + 
   lmm*(-(((-1 + 2*T)^2*(1 - 8*T + 8*T^2))/((-1 + T)*T)) + 
     (4*T*(-1 + 2*T)*(2 - 2*T + T^2)*Log[1 - T])/(-1 + T) - 
     (4*(-1 + T)*(-1 + 2*T)*(1 + T^2)*Log[T])/T) + 
   ipi*((-2*lmm*(-1 + 2*T)^2)/((-1 + T)*T) - 
     ((-1 + 2*T)^2*(-2 + 9*T - T^2 - 16*T^3 + 8*T^4))/((-1 + T)^2*T^2) + 
     (2*(-1 + 2*T)*(1 - 6*T + 12*T^2 - 8*T^3 + 4*T^4 - 4*T^5 + 2*T^6)*
       Log[1 - T])/((-1 + T)*T^3) - 
     (2*(-1 + 2*T)*(1 - 2*T + 2*T^2 - 8*T^3 + 14*T^4 - 8*T^5 + 2*T^6)*Log[T])/
      ((-1 + T)^3*T)), 0, (3*lmm^2*(-1 + 2*T)^2*(1 - 2*T + 2*T^2))/
    ((-1 + T)^2*T^2) + (Pi^2*(-1 + 2*T)^2*(1 - 2*T + 2*T^2))/
    (3*(-1 + T)^2*T^2) - ((-1 + 2*T)^2*(9 + 46*T + 146*T^2 - 384*T^3 + 
      192*T^4))/(18*(-1 + T)^2*T^2) + 
   ((-1 + 2*T)*(-6 + 33*T - 56*T^2 + 21*T^3 - 16*T^4 + 52*T^5 - 60*T^6 + 
      20*T^7)*Log[1 - T])/(3*(-1 + T)^2*T^3) + ((-1 + 2*T)^4*Log[1 - T]^2)/
    ((-1 + T)^2*T^4) - ((-1 + 2*T)*(12 - 40*T + 49*T^2 - 23*T^3 - 44*T^4 + 
      112*T^5 - 80*T^6 + 20*T^7)*Log[T])/(3*(-1 + T)^3*T^2) + 
   ((-1 + 2*T)^4*Log[T]^2)/((-1 + T)^4*T^2) + 
   lmm*((-2*(-1 + 2*T)^2*(-6 - T + 22*T^2 - 42*T^3 + 21*T^4))/
      (3*(-1 + T)^2*T^2) + (4*(-1 + 2*T)*(1 - 4*T + 6*T^2 - 6*T^3 + 2*T^4)*
       Log[1 - T])/(-1 + T)^2 - (4*(-1 + 2*T)*(-1 + 2*T - 2*T^3 + 2*T^4)*
       Log[T])/T^2) + ipi*((2*lmm*(-1 + 2*T)^2*(1 - 2*T + 2*T^2))/
      ((-1 + T)^2*T^2) - ((-1 + 2*T)^2*(6 - 27*T + 41*T^2 - 70*T^3 + 
        140*T^4 - 126*T^5 + 42*T^6))/(3*(-1 + T)^3*T^3) + 
     (2*(-1 + 2*T)*(-1 + 6*T - 12*T^2 + 8*T^3 + 2*T^4 - 8*T^5 + 12*T^6 - 
        12*T^7 + 4*T^8)*Log[1 - T])/((-1 + T)^2*T^4) - 
     (2*(-1 + 2*T)*(-1 + 6*T - 16*T^2 + 20*T^3 + 2*T^4 - 36*T^5 + 40*T^6 - 
        20*T^7 + 4*T^8)*Log[T])/((-1 + T)^4*T^2)), 0, 
  (3*lmm^2*(-1 + 2*T)^2*(-1 - T + T^2)*(1 - 3*T + 3*T^2))/((-1 + T)^3*T^3) + 
   (Pi^2*(-1 + 2*T)^2*(-1 - T + T^2)*(1 - 3*T + 3*T^2))/(3*(-1 + T)^3*T^3) - 
   ((-1 + 2*T)^2*(-92 + 50*T + 373*T^2 - 3126*T^3 + 7263*T^4 - 6840*T^5 + 
      2280*T^6))/(72*(-1 + T)^3*T^3) + 
   ((-1 + 2*T)*(12 - 66*T + 112*T^2 - 45*T^3 - 44*T^4 + 147*T^5 - 400*T^6 + 
      670*T^7 - 472*T^8 + 118*T^9)*Log[1 - T])/(6*(-1 + T)^3*T^4) - 
   ((-1 + 2*T)^4*Log[1 - T]^2)/((-1 + T)^3*T^5) - 
   ((-1 + 2*T)*(-32 + 158*T - 285*T^2 + 179*T^3 + 31*T^4 + 253*T^5 - 
      986*T^6 + 1142*T^7 - 590*T^8 + 118*T^9)*Log[T])/(6*(-1 + T)^4*T^3) - 
   ((-1 + 2*T)^4*Log[T]^2)/((-1 + T)^5*T^3) + 
   lmm*(-1/6*((-1 + 2*T)^2*(32 - 50*T + 17*T^2 - 134*T^3 + 567*T^4 - 
         600*T^5 + 200*T^6))/((-1 + T)^3*T^3) + 
     (4*(-1 + 2*T)*(-2 + 9*T - 20*T^2 + 29*T^3 - 20*T^4 + 5*T^5)*Log[1 - T])/
      (-1 + T)^3 - (4*(-1 + 2*T)*(-1 + T + 3*T^2 - T^3 - 5*T^4 + 5*T^5)*
       Log[T])/T^3) + 
   ipi*((2*lmm*(-1 + 2*T)^2*(-1 - T + T^2)*(1 - 3*T + 3*T^2))/
      ((-1 + T)^3*T^3) - ((-1 + 2*T)^2*(-12 + 54*T - 82*T^2 + 47*T^3 + 
        199*T^4 - 827*T^5 + 1209*T^6 - 800*T^7 + 200*T^8))/
      (6*(-1 + T)^4*T^4) + (2*(-1 + 2*T)*(1 - 6*T + 12*T^2 - 8*T^3 - 4*T^5 + 
        18*T^6 - 40*T^7 + 58*T^8 - 40*T^9 + 10*T^10)*Log[1 - T])/
      ((-1 + T)^3*T^5) - (2*(-1 + 2*T)*(1 - 6*T + 12*T^2 - 30*T^4 + 8*T^5 + 
        102*T^6 - 184*T^7 + 148*T^8 - 60*T^9 + 10*T^10)*Log[T])/
      ((-1 + T)^5*T^3)), 0, 
  (3*lmm^2*(-1 + 2*T)^2*(1 - 2*T - T^2 + 15*T^4 - 18*T^5 + 6*T^6))/
    ((-1 + T)^4*T^4) + (Pi^2*(-1 + 2*T)^2*(1 - 2*T - T^2 + 15*T^4 - 18*T^5 + 
      6*T^6))/(3*(-1 + T)^4*T^4) - 
   ((-1 + 2*T)^2*(2875 - 4088*T - 8593*T^2 + 5268*T^3 + 219561*T^4 - 
      748122*T^5 + 1051854*T^6 - 687840*T^7 + 171960*T^8))/
    (1800*(-1 + T)^4*T^4) + ((-1 + 2*T)*(-60 + 330*T - 560*T^2 + 225*T^3 + 
      78*T^4 + 410*T^5 - 2038*T^6 + 7330*T^7 - 16060*T^8 + 17344*T^9 - 
      8980*T^10 + 1796*T^11)*Log[1 - T])/(30*(-1 + T)^4*T^5) + 
   ((-1 + 2*T)^4*Log[1 - T]^2)/((-1 + T)^4*T^6) - 
   ((-1 + 2*T)*(185 - 1099*T + 2573*T^2 - 3297*T^3 + 3868*T^4 - 5112*T^5 - 
      440*T^6 + 18314*T^7 - 32276*T^8 + 26324*T^9 - 10776*T^10 + 1796*T^11)*
     Log[T])/(30*(-1 + T)^5*T^4) + ((-1 + 2*T)^4*Log[T]^2)/((-1 + T)^6*T^4) + 
   lmm*(-1/30*((-1 + 2*T)^2*(-185 + 484*T - 481*T^2 + 596*T^3 + 927*T^4 - 
         9114*T^5 + 15778*T^6 - 10920*T^7 + 2730*T^8))/((-1 + T)^4*T^4) + 
     (4*(-1 + 2*T)*(4 - 22*T + 67*T^2 - 130*T^3 + 136*T^4 - 70*T^5 + 14*T^6)*
       Log[1 - T])/(-1 + T)^4 - (4*(-1 + 2*T)*(-1 + 3*T^2 + 6*T^3 - 4*T^4 - 
        14*T^5 + 14*T^6)*Log[T])/T^4) + 
   ipi*((2*lmm*(-1 + 2*T)^2*(1 - 2*T - T^2 + 15*T^4 - 18*T^5 + 6*T^6))/
      ((-1 + T)^4*T^4) - ((-1 + 2*T)^2*(60 - 270*T + 410*T^2 - 235*T^3 - 
        33*T^4 - 2443*T^5 + 13377*T^6 - 27148*T^7 + 27262*T^8 - 13650*T^9 + 
        2730*T^10))/(30*(-1 + T)^5*T^5) + 
     (2*(-1 + 2*T)*(-1 + 6*T - 12*T^2 + 8*T^3 + 8*T^6 - 44*T^7 + 134*T^8 - 
        260*T^9 + 272*T^10 - 140*T^11 + 28*T^12)*Log[1 - T])/
      ((-1 + T)^4*T^6) - (2*(-1 + 2*T)*(-1 + 6*T - 12*T^2 + 8*T^3 - 20*T^4 + 
        92*T^5 - 76*T^6 - 284*T^7 + 794*T^8 - 920*T^9 + 580*T^10 - 196*T^11 + 
        28*T^12)*Log[T])/((-1 + T)^6*T^4)), 0, 
  (3*lmm^2*(-1 + 2*T)^2*(-1 + 2*T + T^2 - T^4 - 38*T^5 + 78*T^6 - 56*T^7 + 
      14*T^8))/((-1 + T)^5*T^5) + 
   (Pi^2*(-1 + 2*T)^2*(-1 + 2*T + T^2 - T^4 - 38*T^5 + 78*T^6 - 56*T^7 + 
      14*T^8))/(3*(-1 + T)^5*T^5) - 
   ((-1 + 2*T)^2*(-3181 + 5854*T + 7661*T^2 - 6936*T^3 - 8041*T^4 - 
      632702*T^5 + 2902662*T^6 - 5535704*T^7 + 5419526*T^8 - 2690400*T^9 + 
      538080*T^10))/(1800*(-1 + T)^5*T^5) + 
   ((-1 + 2*T)*(60 - 330*T + 560*T^2 - 225*T^3 - 78*T^4 - 42*T^5 - 752*T^6 + 
      5214*T^7 - 25588*T^8 + 71276*T^9 - 104496*T^10 + 82944*T^11 - 
      34008*T^12 + 5668*T^13)*Log[1 - T])/(30*(-1 + T)^5*T^6) - 
   ((-1 + 2*T)^4*Log[1 - T]^2)/((-1 + T)^5*T^7) - 
   ((-1 + 2*T)*(-203 + 1371*T - 3859*T^2 + 6277*T^3 - 6558*T^4 + 304*T^5 + 
      14670*T^6 - 9602*T^7 - 60092*T^8 + 159096*T^9 - 184408*T^10 + 
      116952*T^11 - 39676*T^12 + 5668*T^13)*Log[T])/(30*(-1 + T)^6*T^5) - 
   ((-1 + 2*T)^4*Log[T]^2)/((-1 + T)^7*T^5) + 
   lmm*(-1/30*((-1 + 2*T)^2*(203 - 702*T + 1077*T^2 - 1352*T^3 + 413*T^4 - 
         2798*T^5 + 30314*T^6 - 73568*T^7 + 78872*T^8 - 40320*T^9 + 
         8064*T^10))/((-1 + T)^5*T^5) + 
     (4*(-1 + 2*T)*(-8 + 55*T - 222*T^2 + 554*T^3 - 784*T^4 + 616*T^5 - 
        252*T^6 + 42*T^7)*Log[1 - T])/(-1 + T)^5 - 
     (4*(-1 + 2*T)*(-1 - T + 2*T^2 + 8*T^3 + 14*T^4 - 14*T^5 - 42*T^6 + 
        42*T^7)*Log[T])/T^5) + 
   ipi*((2*lmm*(-1 + 2*T)^2*(-1 + 2*T + T^2 - T^4 - 38*T^5 + 78*T^6 - 
        56*T^7 + 14*T^8))/((-1 + T)^5*T^5) - 
     ((-1 + 2*T)^2*(-60 + 270*T - 410*T^2 + 235*T^3 + 33*T^4 - 35*T^5 + 
        7077*T^6 - 46016*T^7 + 118478*T^8 - 160020*T^9 + 120708*T^10 - 
        48384*T^11 + 8064*T^12))/(30*(-1 + T)^6*T^6) + 
     (2*(-1 + 2*T)*(1 - 6*T + 12*T^2 - 8*T^3 - 16*T^7 + 110*T^8 - 444*T^9 + 
        1108*T^10 - 1568*T^11 + 1232*T^12 - 504*T^13 + 84*T^14)*Log[1 - T])/
      ((-1 + T)^5*T^7) - (2*(-1 + 2*T)*(1 - 6*T + 12*T^2 - 8*T^3 + 56*T^5 - 
        308*T^6 + 432*T^7 + 698*T^8 - 3244*T^9 + 5112*T^10 - 4480*T^11 + 
        2324*T^12 - 672*T^13 + 84*T^14)*Log[T])/((-1 + T)^7*T^5))}, 
 {(-4*(-1 + T)*T)/(-1 + 2*T)^2 - (3*lmm^2*(-1 + T)*T)/(-1 + 2*T)^2 - 
   (Pi^2*(-1 + T)*T)/(3*(-1 + 2*T)^2) + (6*(-1 + T)*T^2*Log[1 - T])/
    (-1 + 2*T)^2 - (6*(-1 + T)^2*T*Log[T])/(-1 + 2*T)^2 + 
   lmm*((-5*(-1 + T)*T)/(-1 + 2*T)^2 + (4*(-1 + T)*T^2*Log[1 - T])/
      (-1 + 2*T)^2 - (4*(-1 + T)^2*T*Log[T])/(-1 + 2*T)^2) + 
   ipi*(((-1 + T)*T)/(-1 + 2*T)^2 - (2*lmm*(-1 + T)*T)/(-1 + 2*T)^2 + 
     (4*(-1 + T)*T^2*Log[1 - T])/(-1 + 2*T)^2 - (4*(-1 + T)^2*T*Log[T])/
      (-1 + 2*T)^2), 0, (-4*lmm^2*(2 - T + T^2))/(-1 + 2*T)^2 + 
   (2*(-4 - 3*T + 3*T^2))/(-1 + 2*T)^2 - (2*Pi^2*(3 - 4*T + 4*T^2))/
    (3*(-1 + 2*T)^2) + (2*T*(6 - 3*T + 4*T^2)*Log[1 - T])/(-1 + 2*T)^2 - 
   (2*T^2*Log[1 - T]^2)/(-1 + 2*T)^2 - (2*(-1 + T)*(7 - 5*T + 4*T^2)*Log[T])/
    (-1 + 2*T)^2 - (2*(-1 + T)^2*Log[T]^2)/(-1 + 2*T)^2 + 
   ipi*((-4*lmm)/(-1 + 2*T)^2 - (2*(-1 - T + T^2))/(-1 + 2*T)^2 + 
     (8*T*Log[1 - T])/(-1 + 2*T)^2 - (8*(-1 + T)*Log[T])/(-1 + 2*T)^2) + 
   lmm*((-2*(6 - 7*T + 7*T^2))/(-1 + 2*T)^2 + (4*T*(2 + T)*Log[1 - T])/
      (-1 + 2*T)^2 + (4*(-3 + T)*(-1 + T)*Log[T])/(-1 + 2*T)^2), 0, 
  (2*(-2 + T)*(1 + T)*(2 - T + T^2))/((-1 + T)*T*(-1 + 2*T)^2) - 
   (Pi^2*(9 - 16*T + 18*T^2 - 4*T^3 + 2*T^4))/(3*(-1 + T)*T*(-1 + 2*T)^2) - 
   (lmm^2*(7 - 8*T + 14*T^2 - 12*T^3 + 6*T^4))/((-1 + T)*T*(-1 + 2*T)^2) + 
   (2*(3 - 6*T + 11*T^2 - 12*T^3 + 6*T^4)*Log[1 - T])/
    ((-1 + T)*(-1 + 2*T)^2) - (4*T*Log[1 - T]^2)/((-1 + T)*(-1 + 2*T)^2) - 
   (2*(2 - 4*T + 11*T^2 - 12*T^3 + 6*T^4)*Log[T])/(T*(-1 + 2*T)^2) - 
   (4*(-1 + T)*Log[T]^2)/(T*(-1 + 2*T)^2) + 
   ipi*((-2*lmm*(1 + 2*T^2 - 4*T^3 + 2*T^4))/((-1 + T)*T*(-1 + 2*T)^2) - 
     (-1 - 4*T + 6*T^2 - 4*T^3 + 2*T^4)/((-1 + T)*T*(-1 + 2*T)^2) + 
     (4*(1 + 2*T^2 - 4*T^3 + 2*T^4)*Log[1 - T])/((-1 + T)*(-1 + 2*T)^2) - 
     (4*(1 + 2*T^2 - 4*T^3 + 2*T^4)*Log[T])/(T*(-1 + 2*T)^2)) + 
   lmm*(-((3 - 10*T + 24*T^2 - 28*T^3 + 14*T^4)/((-1 + T)*T*(-1 + 2*T)^2)) + 
     (4*(1 + 2*T + 2*T^2 - 4*T^3 + 2*T^4)*Log[1 - T])/
      ((-1 + T)*(-1 + 2*T)^2) - (4*(3 - 2*T + 2*T^2 - 4*T^3 + 2*T^4)*Log[T])/
      (T*(-1 + 2*T)^2)), 0, 
  (-4*Pi^2*(1 - 2*T + 2*T^2)*(1 + T^2 - 2*T^3 + T^4))/
    (3*(-1 + T)^2*T^2*(-1 + 2*T)^2) - 
   (2*lmm^2*(1 - 2*T + 2*T^2)*(1 + 6*T^2 - 12*T^3 + 6*T^4))/
    ((-1 + T)^2*T^2*(-1 + 2*T)^2) + (-63 + 126*T - 72*T^2 - 190*T^3 + 
     300*T^4 - 246*T^5 + 82*T^6)/(9*(-1 + T)^2*T^2*(-1 + 2*T)^2) + 
   (2*(-9 + 30*T - 130*T^2 + 228*T^3 - 192*T^4 + 64*T^5)*Log[1 - T])/
    (3*(-1 + T)^2*(-1 + 2*T)^2) - (2*Log[1 - T]^2)/
    ((-1 + T)^2*(-1 + 2*T)^2) - 
   (2*(9 + 6*T - 42*T^2 + 100*T^3 - 128*T^4 + 64*T^5)*Log[T])/
    (3*T^2*(-1 + 2*T)^2) - (2*Log[T]^2)/(T^2*(-1 + 2*T)^2) + 
   ipi*((-8*lmm*(1 - 2*T + 2*T^2))/(-1 + 2*T)^2 - 
     (2*(1 - 2*T + 4*T^2 - 4*T^3 + 2*T^4))/((-1 + T)*T*(-1 + 2*T)^2) + 
     (16*T*(1 - 2*T + 2*T^2)*Log[1 - T])/(-1 + 2*T)^2 - 
     (16*(-1 + T)*(1 - 2*T + 2*T^2)*Log[T])/(-1 + 2*T)^2) + 
   lmm*((-2*(-9 + 9*T + 45*T^2 - 178*T^3 + 264*T^4 - 210*T^5 + 70*T^6))/
      (3*(-1 + T)^2*T^2*(-1 + 2*T)^2) + 
     (4*(1 + 4*T - 16*T^2 + 28*T^3 - 24*T^4 + 8*T^5)*Log[1 - T])/
      ((-1 + T)^2*(-1 + 2*T)^2) - (4*(-1 - 4*T^2 + 12*T^3 - 16*T^4 + 8*T^5)*
       Log[T])/(T^2*(-1 + 2*T)^2)), 0, 
  (-6*lmm^2*(1 - 3*T + 3*T^2)*(1 - 5*T + 5*T^2))/((-1 + T)*T*(-1 + 2*T)^2) - 
   (2*Pi^2*(1 - 3*T + 3*T^2)*(1 - 5*T + 5*T^2))/(3*(-1 + T)*T*(-1 + 2*T)^2) + 
   (-88 + 224*T - 88*T^2 - 928*T^3 + 3433*T^4 - 7284*T^5 + 8630*T^6 - 
     5316*T^7 + 1329*T^8)/(36*(-1 + T)^3*T^3*(-1 + 2*T)^2) + 
   (2*(9 - 152*T + 634*T^2 - 1332*T^3 + 1550*T^4 - 948*T^5 + 237*T^6)*
     Log[1 - T])/(3*(-1 + T)^3*(-1 + 2*T)^2) - 
   (2*(-2 - 2*T + 13*T^2 - 128*T^3 + 365*T^4 - 474*T^5 + 237*T^6)*Log[T])/
    (3*T^3*(-1 + 2*T)^2) + ipi*((-4*lmm*(1 - 3*T + 3*T^2)*(1 - 5*T + 5*T^2))/
      ((-1 + T)*T*(-1 + 2*T)^2) - (2*(1 - 4*T + 9*T^2 - 10*T^3 + 5*T^4))/
      ((-1 + T)*T*(-1 + 2*T)^2) + (8*(1 - 3*T + 3*T^2)*(1 - 5*T + 5*T^2)*
       Log[1 - T])/((-1 + T)*(-1 + 2*T)^2) - 
     (8*(1 - 3*T + 3*T^2)*(1 - 5*T + 5*T^2)*Log[T])/(T*(-1 + 2*T)^2)) + 
   lmm*((-4*(-1 + 2*T + 8*T^2 - 90*T^3 + 346*T^4 - 714*T^5 + 826*T^6 - 
        504*T^7 + 126*T^8))/(3*(-1 + T)^3*T^3*(-1 + 2*T)^2) + 
     (8*(1 - 3*T + 3*T^2)*(1 - 5*T + 5*T^2)*Log[1 - T])/
      ((-1 + T)*(-1 + 2*T)^2) - (8*(1 - 3*T + 3*T^2)*(1 - 5*T + 5*T^2)*
       Log[T])/(T*(-1 + 2*T)^2)), 0, 
  (-12*lmm^2*(2 - 7*T + 7*T^2))/((-1 + T)*T) - (4*Pi^2*(2 - 7*T + 7*T^2))/
    (3*(-1 + T)*T) + (325 - 950*T + 775*T^2 - 8300*T^3 + 92225*T^4 - 
     420554*T^5 + 1051370*T^6 - 1553840*T^7 + 1354490*T^8 - 644020*T^9 + 
     128804*T^10)/(900*(-1 + T)^4*T^4*(-1 + 2*T)^2) + 
   ((-580 + 6560*T - 29699*T^2 + 73400*T^3 - 107600*T^4 + 93380*T^5 - 
      44320*T^6 + 8864*T^7)*Log[1 - T])/(15*(-1 + T)^4*(-1 + 2*T)^2) - 
   ((-5 - 10*T - 45*T^2 + 640*T^3 - 4740*T^4 + 13604*T^5 - 17728*T^6 + 
      8864*T^7)*Log[T])/(15*T^4*(-1 + 2*T)^2) + 
   ipi*((-8*lmm*(2 - 7*T + 7*T^2))/((-1 + T)*T) - 
     (4*(1 - 5*T + 12*T^2 - 14*T^3 + 7*T^4))/((-1 + T)*T*(-1 + 2*T)^2) + 
     (16*(2 - 7*T + 7*T^2)*Log[1 - T])/(-1 + T) - 
     (16*(2 - 7*T + 7*T^2)*Log[T])/T) + 
   lmm*(-1/15*(5 - 10*T + 35*T^2 - 840*T^3 + 7435*T^4 - 31814*T^5 + 
        77450*T^6 - 113000*T^7 + 97880*T^8 - 46420*T^9 + 9284*T^10)/
       ((-1 + T)^4*T^4*(-1 + 2*T)^2) + (16*(2 - 7*T + 7*T^2)*Log[1 - T])/
      (-1 + T) - (16*(2 - 7*T + 7*T^2)*Log[T])/T), 0, 
  (-6*lmm^2*(15 - 112*T + 322*T^2 - 420*T^3 + 210*T^4))/
    ((-1 + T)*T*(-1 + 2*T)^2) - 
   (2*Pi^2*(15 - 112*T + 322*T^2 - 420*T^3 + 210*T^4))/
    (3*(-1 + T)*T*(-1 + 2*T)^2) + (-94 + 308*T - 274*T^2 + 40*T^3 + 
     32935*T^4 - 390184*T^5 + 1980412*T^6 - 5667760*T^7 + 10006255*T^8 - 
     11150640*T^9 + 7654558*T^10 - 2958780*T^11 + 493130*T^12)/
    (900*(-1 + T)^5*T^5*(-1 + 2*T)^2) + 
   (2*(1160 - 13559*T + 68099*T^2 - 193520*T^3 + 340175*T^4 - 378120*T^5 + 
      259214*T^6 - 100140*T^7 + 16690*T^8)*Log[1 - T])/
    (15*(-1 + T)^5*(-1 + 2*T)^2) - 
   (2*(-1 - 3*T - 21*T^2 + 1185*T^4 - 8864*T^5 + 25554*T^6 - 33380*T^7 + 
      16690*T^8)*Log[T])/(15*T^5*(-1 + 2*T)^2) + 
   ipi*((-2*(5 - 28*T + 70*T^2 - 84*T^3 + 42*T^4))/
      ((-1 + T)*T*(-1 + 2*T)^2) - (4*lmm*(15 - 112*T + 322*T^2 - 420*T^3 + 
        210*T^4))/((-1 + T)*T*(-1 + 2*T)^2) + 
     (8*(15 - 112*T + 322*T^2 - 420*T^3 + 210*T^4)*Log[1 - T])/
      ((-1 + T)*(-1 + 2*T)^2) - (8*(15 - 112*T + 322*T^2 - 420*T^3 + 210*T^4)*
       Log[T])/(T*(-1 + 2*T)^2)) + 
   lmm*((-2*(-1 + 2*T - 16*T^2 + 85*T^3 + 1075*T^4 - 14153*T^5 + 71243*T^6 - 
        201800*T^7 + 353900*T^8 - 392820*T^9 + 269084*T^10 - 103920*T^11 + 
        17320*T^12))/(15*(-1 + T)^5*T^5*(-1 + 2*T)^2) + 
     (8*(15 - 112*T + 322*T^2 - 420*T^3 + 210*T^4)*Log[1 - T])/
      ((-1 + T)*(-1 + 2*T)^2) - (8*(15 - 112*T + 322*T^2 - 420*T^3 + 210*T^4)*
       Log[T])/(T*(-1 + 2*T)^2))}, 
 {-3*lmm^2*(-1 + T)*T - (Pi^2*(-1 + T)*T)/3 + (1 - 2*T + 2*T^2)/2 + 
   ((-2 + T)*T*Log[1 - T])/2 - ((-1 + T)*(-1 + 3*T)*Log[1 - T]^2)/2 + 
   ((-1 + T)*(1 + T)*Log[T])/2 - (T*(-2 + 3*T)*Log[T]^2)/2 + 
   lmm*((1 + 2*T - 2*T^2)/2 + 4*(-1 + T)*T^2*Log[1 - T] - 
     4*(-1 + T)^2*T*Log[T]) + ipi*(-2*lmm*(-1 + T)*T + 
     (-1 + T)*(1 - 3*T + 4*T^2)*Log[1 - T] - T*(2 - 5*T + 4*T^2)*Log[T]), 0, 
  (3*lmm^2*(-1 - 2*T + 2*T^2))/2 + (Pi^2*(-1 - 2*T + 2*T^2))/6 - 
   ((1 - T + T^2)*(-1 - 4*T + 4*T^2))/(2*(-1 + T)*T) + 
   T*(-1 + 2*T)*(-5 + 4*T)*Log[1 - T] - Log[1 - T]^2/2 - 
   (-1 + T)*(-1 + 2*T)*(1 + 4*T)*Log[T] - Log[T]^2/2 + 
   lmm*(-2*(-1 + T)*T + 2*T*(4 - 7*T + 4*T^2)*Log[1 - T] - 
     2*(-1 + T)*(1 - T + 4*T^2)*Log[T]) + 
   ipi*(-1 + 6*T - 6*T^2 + lmm*(-1 - 2*T + 2*T^2) + 
     (-1 + 8*T - 14*T^2 + 8*T^3)*Log[1 - T] + (1 - 4*T + 10*T^2 - 8*T^3)*
      Log[T]), 0, (3*lmm^2*(1 - 6*T + 6*T^2))/2 + 
   (Pi^2*(1 - 6*T + 6*T^2))/6 - (2 + 3*T + 43*T^2 - 92*T^3 + 46*T^4)/
    (4*(-1 + T)*T) + ((3 - 32*T + 77*T^2 - 77*T^3 + 28*T^4)*Log[1 - T])/
    (-1 + T) - ((-1 - 3*T + 14*T^2 - 35*T^3 + 28*T^4)*Log[T])/T + 
   ipi*((-7 + 18*T - 18*T^2)/2 + lmm*(1 - 6*T + 6*T^2) + 
     2*(-2 + 12*T - 21*T^2 + 12*T^3)*Log[1 - T] - 
     2*(-1 + 6*T - 15*T^2 + 12*T^3)*Log[T]) + 
   lmm*((2 + 5*T + 5*T^2 - 20*T^3 + 10*T^4)/(2*(-1 + T)*T) + 
     2*(-2 + 12*T - 21*T^2 + 12*T^3)*Log[1 - T] - 
     2*(-1 + 6*T - 15*T^2 + 12*T^3)*Log[T]), 0, 
  6*lmm^2*(1 - 5*T + 5*T^2) + (2*Pi^2*(1 - 5*T + 5*T^2))/3 - 
   (-1 - 28*T + 320*T^2 - 1852*T^3 + 4096*T^4 - 3804*T^5 + 1268*T^6)/
    (36*(-1 + T)^2*T^2) + ((-101 + 804*T - 2326*T^2 + 3256*T^3 - 2220*T^4 + 
      592*T^5)*Log[1 - T])/(6*(-1 + T)^2) - 
   ((-5 - 42*T^2 + 296*T^3 - 740*T^4 + 592*T^5)*Log[T])/(6*T^2) + 
   ipi*((-19 + 60*T - 60*T^2)/3 + 4*lmm*(1 - 5*T + 5*T^2) + 
     2*(-7 + 40*T - 70*T^2 + 40*T^3)*Log[1 - T] - 
     2*(-3 + 20*T - 50*T^2 + 40*T^3)*Log[T]) + 
   lmm*((-5 + 10*T + 16*T^2 - 228*T^3 + 554*T^4 - 528*T^5 + 176*T^6)/
      (6*(-1 + T)^2*T^2) + 2*(-7 + 40*T - 70*T^2 + 40*T^3)*Log[1 - T] - 
     2*(-3 + 20*T - 50*T^2 + 40*T^3)*Log[T]), 0, 
  (15*lmm^2*(3 - 14*T + 14*T^2))/2 + (5*Pi^2*(3 - 14*T + 14*T^2))/6 - 
   (-2 + 105*T - 303*T^2 - 3435*T^3 + 27325*T^4 - 75613*T^5 + 100011*T^6 - 
     64120*T^7 + 16030*T^8)/(144*(-1 + T)^3*T^3) + 
   ((769 - 6583*T + 22564*T^2 - 40212*T^3 + 39442*T^4 - 20254*T^5 + 4264*T^6)*
     Log[1 - T])/(12*(-1 + T)^3) - 
   ((-10 + 9*T - 296*T^3 + 2132*T^4 - 5330*T^5 + 4264*T^6)*Log[T])/(12*T^3) + 
   ipi*(5*lmm*(3 - 14*T + 14*T^2) - (5*(37 - 126*T + 126*T^2))/12 + 
     10*(-5 + 28*T - 49*T^2 + 28*T^3)*Log[1 - T] - 
     10*(-2 + 14*T - 35*T^2 + 28*T^3)*Log[T]) + 
   lmm*((10 - 39*T + 57*T^2 - 325*T^3 + 2387*T^4 - 6875*T^5 + 9301*T^6 - 
       6008*T^7 + 1502*T^8)/(12*(-1 + T)^3*T^3) + 
     10*(-5 + 28*T - 49*T^2 + 28*T^3)*Log[1 - T] - 
     10*(-2 + 14*T - 35*T^2 + 28*T^3)*Log[T]), 0, 
  42*lmm^2*(-2 + 3*T)*(-1 + 3*T) + (14*Pi^2*(-2 + 3*T)*(-1 + 3*T))/3 - 
   (63 - 2484*T + 9306*T^2 - 13644*T^3 + 325766*T^4 - 2597564*T^5 + 
     8522604*T^6 - 14493656*T^7 + 13536824*T^8 - 6608940*T^9 + 1321788*T^10)/
    (3600*(-1 + T)^4*T^4) + ((-14227 + 134956*T - 534216*T^2 + 1150120*T^3 - 
      1458970*T^4 + 1093344*T^5 - 449052*T^6 + 78096*T^7)*Log[1 - T])/
    (60*(-1 + T)^4) - ((-51 + 84*T - 5330*T^4 + 39048*T^5 - 97620*T^6 + 
      78096*T^7)*Log[T])/(60*T^4) + ipi*(28*lmm*(-2 + 3*T)*(-1 + 3*T) - 
     (7*(61 - 216*T + 216*T^2))/10 + 14*(-13 + 72*T - 126*T^2 + 72*T^3)*
      Log[1 - T] - 14*(-5 + 36*T - 90*T^2 + 72*T^3)*Log[T]) + 
   lmm*((-51 + 288*T - 642*T^2 + 708*T^3 + 5948*T^4 - 55184*T^5 + 
       187692*T^6 - 324968*T^7 + 306062*T^8 - 149880*T^9 + 29976*T^10)/
      (60*(-1 + T)^4*T^4) + 14*(-13 + 72*T - 126*T^2 + 72*T^3)*Log[1 - T] - 
     14*(-5 + 36*T - 90*T^2 + 72*T^3)*Log[T]), 0, 
  63*lmm^2*(5 - 22*T + 22*T^2) + 7*Pi^2*(5 - 22*T + 22*T^2) - 
   (-28 + 1190*T - 5530*T^2 + 10780*T^3 - 10640*T^4 - 539745*T^5 + 
     4981883*T^6 - 18982998*T^7 + 39266820*T^8 - 47805385*T^9 + 
     34352415*T^10 - 13522548*T^11 + 2253758*T^12)/(1800*(-1 + T)^5*T^5) + 
   ((13243 - 138588*T + 621149*T^2 - 1562713*T^3 + 2420040*T^4 - 
      2367136*T^5 + 1430453*T^6 - 488889*T^7 + 72428*T^8)*Log[1 - T])/
    (15*(-1 + T)^5) - ((-13 + 30*T - 4881*T^5 + 36214*T^6 - 90535*T^7 + 
      72428*T^8)*Log[T])/(15*T^5) + ipi*(42*lmm*(5 - 22*T + 22*T^2) - 
     (7*(91 - 330*T + 330*T^2))/5 + 84*(-8 + 44*T - 77*T^2 + 44*T^3)*
      Log[1 - T] - 84*(-3 + 22*T - 55*T^2 + 44*T^3)*Log[T]) + 
   lmm*((13 - 95*T + 280*T^2 - 430*T^3 + 365*T^4 - 6614*T^5 + 61514*T^6 - 
       240044*T^7 + 503600*T^8 - 617850*T^9 + 445694*T^10 - 175704*T^11 + 
       29284*T^12)/(15*(-1 + T)^5*T^5) + 84*(-8 + 44*T - 77*T^2 + 44*T^3)*
      Log[1 - T] - 84*(-3 + 22*T - 55*T^2 + 44*T^3)*Log[T])}, 
 {(3*(-1 + T)*T)/4 + (lmm*(-1 + T)*T)/2 - (3*(-1 + T)*T^2*Log[1 - T])/4 - 
   ((-1 + T)*T^2*Log[1 - T]^2)/4 + (3*(-1 + T)^2*T*Log[T])/4 + 
   ((-1 + T)^2*T*Log[T]^2)/4 + ipi*(-1/4*((-1 + T)*T) - 
     ((-1 + T)*T^2*Log[1 - T])/2 + ((-1 + T)^2*T*Log[T])/2), 0, 
  (3 + 10*T - 10*T^2)/4 + (Pi^2*(5 - 11*T + 11*T^2))/12 + 
   (lmm^2*(5 - 13*T + 13*T^2))/4 - (T*(3 + T + 2*T^2)*Log[1 - T])/2 + 
   (T*(-3 + 4*T)*Log[1 - T]^2)/4 + ((-1 + T)*(6 - 5*T + 2*T^2)*Log[T])/2 + 
   ((-1 + T)*(-1 + 4*T)*Log[T]^2)/4 + 
   lmm*((5 - 8*T + 8*T^2)/2 - T^2*(1 + T)*Log[1 - T] + 
     (-2 + T)*(-1 + T)^2*Log[T]) + ipi*(-1/2 + (lmm*(1 - 3*T + 3*T^2))/2 - 
     (T*(3 - 2*T + 2*T^2)*Log[1 - T])/2 + ((-1 + T)*(3 - 2*T + 2*T^2)*Log[T])/
      2), 0, (Pi^2*(9 - 19*T + 22*T^2 - 6*T^3 + 3*T^4))/(12*(-1 + T)*T) + 
   (lmm^2*(7 - 17*T + 26*T^2 - 18*T^3 + 9*T^4))/(4*(-1 + T)*T) - 
   (-9 + 5*T + 8*T^2 - 26*T^3 + 13*T^4)/(8*(-1 + T)*T) - 
   ((3 + 2*T + 14*T^2 - 28*T^3 + 14*T^4)*Log[1 - T])/(4*(-1 + T)) + 
   ((-1 + 3*T)*Log[1 - T]^2)/(2*(-1 + T)) + 
   ((5 - 2*T + 14*T^2 - 28*T^3 + 14*T^4)*Log[T])/(4*T) + 
   ((-2 + 3*T)*Log[T]^2)/(2*T) + 
   lmm*((4 - 6*T + 27*T^2 - 42*T^3 + 21*T^4)/(4*(-1 + T)*T) - 
     (T*(2 + 4*T - 6*T^2 + 3*T^3)*Log[1 - T])/(-1 + T) + 
     ((-1 + T)*(-3 + T - 3*T^2 + 3*T^3)*Log[T])/T) + 
   ipi*((lmm*(1 - 3*T + 6*T^2 - 6*T^3 + 3*T^4))/(2*(-1 + T)*T) + 
     (-1 - 2*T + 9*T^2 - 14*T^3 + 7*T^4)/(4*(-1 + T)*T) - 
     ((1 - T + 4*T^2 - 6*T^3 + 3*T^4)*Log[1 - T])/(-1 + T) + 
     ((1 - T + 4*T^2 - 6*T^3 + 3*T^4)*Log[T])/T), 0, 
  (Pi^2*(1 - 2*T + 2*T^2)*(4 + 5*T^2 - 10*T^3 + 5*T^4))/(12*(-1 + T)^2*T^2) + 
   (lmm^2*(1 - 2*T + 2*T^2)*(2 + 15*T^2 - 30*T^3 + 15*T^4))/
    (4*(-1 + T)^2*T^2) - (-131 + 317*T - 48*T^2 - 752*T^3 + 911*T^4 - 
     642*T^5 + 214*T^6)/(72*(-1 + T)^2*T^2) - 
   (T*(39 - 284*T + 522*T^2 - 444*T^3 + 148*T^4)*Log[1 - T])/
    (12*(-1 + T)^2) + Log[1 - T]^2/(2*(-1 + T)^2) + 
   ((-1 + T)*(-19 - 20*T + 78*T^2 - 148*T^3 + 148*T^4)*Log[T])/(12*T^2) + 
   Log[T]^2/(2*T^2) + ipi*((5*lmm*(1 - 2*T + 2*T^2))/2 + 
     (6 - 27*T + 55*T^2 - 56*T^3 + 28*T^4)/(12*(-1 + T)*T) - 
     5*T*(1 - 2*T + 2*T^2)*Log[1 - T] + 5*(-1 + T)*(1 - 2*T + 2*T^2)*
      Log[T]) + lmm*((-19 + 31*T + 114*T^2 - 466*T^3 + 673*T^4 - 528*T^5 + 
       176*T^6)/(12*(-1 + T)^2*T^2) - 
     ((1 + 5*T - 20*T^2 + 35*T^3 - 30*T^4 + 10*T^5)*Log[1 - T])/(-1 + T)^2 + 
     ((-1 - 5*T^2 + 15*T^3 - 20*T^4 + 10*T^5)*Log[T])/T^2), 0, 
  (3*lmm^2*(2 - 18*T + 53*T^2 - 70*T^3 + 35*T^4))/(4*(-1 + T)*T) + 
   (Pi^2*(2 - 18*T + 53*T^2 - 70*T^3 + 35*T^4))/(12*(-1 + T)*T) - 
   (-169 + 389*T - 154*T^2 - 1982*T^3 + 7782*T^4 - 16580*T^5 + 19578*T^6 - 
     12044*T^7 + 3011*T^8)/(288*(-1 + T)^3*T^3) - 
   ((18 - 624*T + 2769*T^2 - 5920*T^3 + 6948*T^4 - 4264*T^5 + 1066*T^6)*
     Log[1 - T])/(24*(-1 + T)^3) + 
   ((-7 - 22*T + 47*T^2 - 552*T^3 + 1618*T^4 - 2132*T^5 + 1066*T^6)*Log[T])/
    (24*T^3) + ipi*((lmm*(2 - 18*T + 53*T^2 - 70*T^3 + 35*T^4))/
      (2*(-1 + T)*T) + (12 - 80*T + 195*T^2 - 230*T^3 + 115*T^4)/
      (24*(-1 + T)*T) - ((2 - 18*T + 53*T^2 - 70*T^3 + 35*T^4)*Log[1 - T])/
      (-1 + T) + ((2 - 18*T + 53*T^2 - 70*T^3 + 35*T^4)*Log[T])/T) + 
   lmm*((-7 - T + 104*T^2 - 838*T^3 + 3180*T^4 - 6620*T^5 + 7718*T^6 - 
       4724*T^7 + 1181*T^8)/(24*(-1 + T)^3*T^3) - 
     ((2 - 18*T + 53*T^2 - 70*T^3 + 35*T^4)*Log[1 - T])/(-1 + T) + 
     ((2 - 18*T + 53*T^2 - 70*T^3 + 35*T^4)*Log[T])/T), 0, 
  (3*lmm^2*(8 - 65*T + 191*T^2 - 252*T^3 + 126*T^4))/(4*(-1 + T)*T) + 
   (Pi^2*(8 - 65*T + 191*T^2 - 252*T^3 + 126*T^4))/(12*(-1 + T)*T) - 
   (569 - 1289*T + 2310*T^2 - 24130*T^3 + 209010*T^4 - 913778*T^5 + 
     2275508*T^6 - 3373040*T^7 + 2947865*T^8 - 1403070*T^9 + 280614*T^10)/
    (7200*(-1 + T)^4*T^4) - ((-1120 + 13685*T - 63572*T^2 + 159320*T^3 - 
      235520*T^4 + 205310*T^5 - 97620*T^6 + 19524*T^7)*Log[1 - T])/
    (120*(-1 + T)^4) + ((-7 - 81*T - 72*T^2 + 1280*T^3 - 10070*T^4 + 
      29594*T^5 - 39048*T^6 + 19524*T^7)*Log[T])/(120*T^4) + 
   ipi*((lmm*(8 - 65*T + 191*T^2 - 252*T^3 + 126*T^4))/(2*(-1 + T)*T) + 
     (120 - 875*T + 2303*T^2 - 2856*T^3 + 1428*T^4)/(120*(-1 + T)*T) - 
     ((8 - 65*T + 191*T^2 - 252*T^3 + 126*T^4)*Log[1 - T])/(-1 + T) + 
     ((8 - 65*T + 191*T^2 - 252*T^3 + 126*T^4)*Log[T])/T) + 
   lmm*((7 + 53*T - 210*T^2 - 1230*T^3 + 15420*T^4 - 69364*T^5 + 171974*T^6 - 
       253300*T^7 + 220465*T^8 - 104760*T^9 + 20952*T^10)/
      (120*(-1 + T)^4*T^4) - ((8 - 65*T + 191*T^2 - 252*T^3 + 126*T^4)*
       Log[1 - T])/(-1 + T) + ((8 - 65*T + 191*T^2 - 252*T^3 + 126*T^4)*
       Log[T])/T), 0, (3*lmm^2*(15 - 119*T + 350*T^2 - 462*T^3 + 231*T^4))/
    (2*(-1 + T)*T) + (Pi^2*(15 - 119*T + 350*T^2 - 462*T^3 + 231*T^4))/
    (6*(-1 + T)*T) - (-72 + 145*T - 883*T^2 + 4760*T^3 + 22635*T^4 - 
     392159*T^5 + 2069540*T^6 - 5991524*T^7 + 10643120*T^8 - 11903935*T^9 + 
     8187896*T^10 - 3167514*T^11 + 527919*T^12)/(3600*(-1 + T)^5*T^5) - 
   ((2320 - 28043*T + 143550*T^2 - 413024*T^3 + 731840*T^4 - 817410*T^5 + 
      561836*T^6 - 217284*T^7 + 36214*T^8)*Log[1 - T])/(60*(-1 + T)^5) + 
   ((-1 - 35*T - 14*T^2 + 2370*T^4 - 18626*T^5 + 54840*T^6 - 72428*T^7 + 
      36214*T^8)*Log[T])/(60*T^5) + 
   ipi*((lmm*(15 - 119*T + 350*T^2 - 462*T^3 + 231*T^4))/((-1 + T)*T) + 
     (25 - 189*T + 518*T^2 - 658*T^3 + 329*T^4)/(10*(-1 + T)*T) - 
     (2*(15 - 119*T + 350*T^2 - 462*T^3 + 231*T^4)*Log[1 - T])/(-1 + T) + 
     (2*(15 - 119*T + 350*T^2 - 462*T^3 + 231*T^4)*Log[T])/T) + 
   lmm*((-1 - 30*T + 151*T^2 - 270*T^3 + 2725*T^4 - 29924*T^5 + 152136*T^6 - 
       436808*T^7 + 772940*T^8 - 862560*T^9 + 592580*T^10 - 229128*T^11 + 
       38188*T^12)/(60*(-1 + T)^5*T^5) - 
     (2*(15 - 119*T + 350*T^2 - 462*T^3 + 231*T^4)*Log[1 - T])/(-1 + T) + 
     (2*(15 - 119*T + 350*T^2 - 462*T^3 + 231*T^4)*Log[T])/T)}}


==> anc/W2V <==
Print["This is W+2*Re(V) for \
\!\(\*SuperscriptBox[\(e\), \(+\)]\)\!\(\*SuperscriptBox[\(e\), \
\(-\)]\)->2\[Gamma] in Eq.(2.20)"]
SeriesData[m, 0, {-2*(2 + lmm + 4*log2\[Omega]0 + 4*lmm*log2\[Omega]0 - 
    4*MZV[2]), 0, -4*(-1 + 7*lmm + 4*log2\[Omega]0), 0, 
  -2*(19 + 36*lmm + 12*log2\[Omega]0 + 8*lmm*log2\[Omega]0 - 8*MZV[2]), 0, 
  (-4*(311 + 594*lmm + 192*log2\[Omega]0 + 144*lmm*log2\[Omega]0 - 
     144*MZV[2]))/9, 0, -2*(272 + 499*lmm + 158*log2\[Omega]0 + 
    120*lmm*log2\[Omega]0 - 120*MZV[2]), 0, 
  (-2*(244823 + 428940*lmm + 132960*log2\[Omega]0 + 
     100800*lmm*log2\[Omega]0 - 100800*MZV[2]))/225, 0, 
  (-4*(98087 + 164895*lmm + 50070*log2\[Omega]0 + 37800*lmm*log2\[Omega]0 - 
     37800*MZV[2]))/45}, 0, 13, 1]


==> anc/deltas/Born <==
Print["Born unpolarized cross section.\n Format -- list of \
\!\(\*FractionBox[\(m\), SqrtBox[\(s\)]]\)-series coefficients.\n \
Notations: \
T=\!\(\*SuperscriptBox[FractionBox[\(\*SuperscriptBox[SubscriptBox[\
\(m\), \(e\)], \(2\)] - t\), \(s\)], \(2\)]\)"]
{-1/2402432*(1 - 2*T + 2*T^2)/(Pi^3*(-1 + T)*T), 0, 
 -1/300304*(1 - T + T^2)/(Pi^3*(-1 + T)*T), 0, 
 -1/600608*(1 - 8*T + 16*T^2 - 16*T^3 + 8*T^4)/(Pi^3*(-1 + T)^2*T^2), 0, 
 -1/150152*(1 - 8*T + 16*T^2 - 16*T^3 + 8*T^4)/(Pi^3*(-1 + T)^2*T^2), 0, 
 -1/37538*(1 - 8*T + 16*T^2 - 16*T^3 + 8*T^4)/(Pi^3*(-1 + T)^2*T^2), 0, 
 (-2*(1 - 8*T + 16*T^2 - 16*T^3 + 8*T^4))/(18769*Pi^3*(-1 + T)^2*T^2), 0, 
 (-8*(1 - 8*T + 16*T^2 - 16*T^3 + 8*T^4))/(18769*Pi^3*(-1 + T)^2*T^2)}


==> anc/deltas/delta1 <==
Print["One-loop correction \!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\) to the \
unpolarized cross section.\n Format -- list of \
\!\(\*FractionBox[\(m\), SqrtBox[\(s\)]]\)-series coefficients.\n \
Series starts from \!\(\*SuperscriptBox[\(m\), \(0\)]\).\n Notations: \
T=\!\(\*FractionBox[\(\*SuperscriptBox[SubscriptBox[\(m\), \(e\)], \
\(2\)] - t\), \(s\)]\), m=\!\(\*FractionBox[SubscriptBox[\(m\), \
\(e\)], SqrtBox[\(s\)]]\), lmm=Log[\!\(\*SuperscriptBox[\(m\), \
\(2\)]\)], \!\(\*SubscriptBox[\(log2\[Omega]\), \
\(0\)]\)=Log[\!\(\*FractionBox[\(2 \*SubscriptBox[\(\[Omega]\), \
\(0\)]\), SqrtBox[\(s\)]]\)]."]
{-6 + lmm*(-6 - 8*log2\[Omega]0) - 8*log2\[Omega]0 + (4*Pi^2)/3 + 
  (2*T*(2 + T)*Log[1 - T])/(1 - 2*T + 2*T^2) + 
  (2*(2 - 2*T + T^2)*Log[1 - T]^2)/(1 - 2*T + 2*T^2) + 
  (2*(-3 + T)*(-1 + T)*Log[T])/(1 - 2*T + 2*T^2) + 
  (2*(1 + T^2)*Log[T]^2)/(1 - 2*T + 2*T^2), 0, 
 -16*log2\[Omega]0 - (12*lmm^2*(2 - T + T^2))/(1 - 2*T + 2*T^2) - 
  (4*Pi^2*(2 - T + T^2))/(3*(1 - 2*T + 2*T^2)) + 
  (2*(2 - T + T^2)*(3 - 4*T + 4*T^2))/((-1 + T)*T*(1 - 2*T + 2*T^2)) + 
  (2*(-8 + 29*T - 32*T^2 + 14*T^3 - 12*T^4 + 8*T^5)*Log[1 - T])/
   ((-1 + T)*(1 - 2*T + 2*T^2)^2) - (4*(3 - 4*T^2 + 4*T^3)*Log[1 - T]^2)/
   (1 - 2*T + 2*T^2)^2 + (2*(1 - T - 18*T^2 + 46*T^3 - 28*T^4 + 8*T^5)*
    Log[T])/(T*(1 - 2*T + 2*T^2)^2) + (4*(-3 + 4*T - 8*T^2 + 4*T^3)*Log[T]^2)/
   (1 - 2*T + 2*T^2)^2 + lmm*((-2*(-1 - 22*T + 66*T^2 - 88*T^3 + 44*T^4))/
     ((-1 + T)*T*(1 - 2*T + 2*T^2)) + (8*(1 + T + T^2)*Log[1 - T])/
     (1 - 2*T + 2*T^2) + (8*(3 - 3*T + T^2)*Log[T])/(1 - 2*T + 2*T^2)), 0, 
 -24*log2\[Omega]0 + (2*Pi^2*(4 - 12*T + 21*T^2 + 2*T^3 - 47*T^4 + 44*T^5 + 
     4*T^6 - 16*T^7 + 4*T^8))/(3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) - 
  (2*lmm^2*(-2 - 4*T - 11*T^2 + 2*T^3 + 105*T^4 - 228*T^5 + 244*T^6 - 
     144*T^7 + 36*T^8))/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) - 
  (1 - 70*T + 199*T^2 - 398*T^3 + 761*T^4 - 1268*T^5 + 1412*T^6 - 848*T^7 + 
    212*T^8)/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
  (4*(-10 + 34*T + 28*T^2 - 268*T^3 + 519*T^4 - 556*T^5 + 376*T^6 - 152*T^7 + 
     28*T^8)*Log[1 - T])/((-1 + T)^2*(1 - 2*T + 2*T^2)^3) - 
  (4*(-4 + 7*T - 26*T^2 + 94*T^3 - 168*T^4 + 160*T^5 - 80*T^6 + 16*T^7)*
    Log[1 - T]^2)/((-1 + T)^2*T*(1 - 2*T + 2*T^2)^3) + 
  (4*(-1 + 2*T + 10*T^2 - 16*T^3 + 19*T^4 - 76*T^5 + 96*T^6 - 72*T^7 + 
     28*T^8)*Log[T])/(T^2*(1 - 2*T + 2*T^2)^3) - 
  (4*(1 - 3*T + 16*T^2 - 18*T^3 + 8*T^4 + 16*T^5 - 32*T^6 + 16*T^7)*Log[T]^2)/
   ((-1 + T)*T^2*(1 - 2*T + 2*T^2)^3) + 
  lmm*(-16*log2\[Omega]0 - (2*(-2 + 4*T + 31*T^2 - 278*T^3 + 903*T^4 - 
       1600*T^5 + 1672*T^6 - 976*T^7 + 244*T^8))/
     ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
    (8*(-7 + 10*T - T^2 - 12*T^3 + 21*T^4 - 18*T^5 + 6*T^6)*Log[1 - T])/
     ((-1 + T)^2*(1 - 2*T + 2*T^2)^2) + 
    (8*(-1 - 2*T - T^2 - 12*T^3 + 21*T^4 - 18*T^5 + 6*T^6)*Log[T])/
     (T^2*(1 - 2*T + 2*T^2)^2)), 0, (-256*log2\[Omega]0)/3 + 
  (8*Pi^2*(-4 + 8*T - 2*T^2 - 59*T^3 + 175*T^4 - 265*T^5 + 275*T^6 - 
     232*T^7 + 148*T^8 - 60*T^9 + 12*T^10))/(3*(-1 + T)^2*T^2*
    (1 - 2*T + 2*T^2)^3) - (8*lmm^2*(2 + 16*T - 22*T^2 + T^3 + 87*T^4 - 
     333*T^5 + 671*T^6 - 840*T^7 + 660*T^8 - 300*T^9 + 60*T^10))/
   ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) - 
  (2*(-38 + 86*T - 1389*T^2 + 3954*T^3 - 1249*T^4 - 20948*T^5 + 73336*T^6 - 
     144968*T^7 + 196538*T^8 - 184920*T^9 + 115040*T^10 - 42576*T^11 + 
     7096*T^12))/(9*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) + 
  (2*(-96 + 374*T - 329*T^2 - 146*T^3 + 1366*T^4 - 8632*T^5 + 27464*T^6 - 
     50496*T^7 + 60096*T^8 - 48000*T^9 + 25264*T^10 - 8032*T^11 + 1184*T^12)*
    Log[1 - T])/(3*(-1 + T)^3*T*(1 - 2*T + 2*T^2)^4) + 
  (16*(-7 + 16*T - 34*T^2 + 84*T^3 - 140*T^4 + 136*T^5 - 72*T^6 + 16*T^7)*
    Log[1 - T]^2)/((-1 + T)^2*T*(1 - 2*T + 2*T^2)^4) + 
  (2*(17 - 158*T + 605*T^2 - 1174*T^3 + 2486*T^4 - 6584*T^5 + 13352*T^6 - 
     21120*T^7 + 25776*T^8 - 23360*T^9 + 15056*T^10 - 6176*T^11 + 1184*T^12)*
    Log[T])/(3*(-1 + T)*T^3*(1 - 2*T + 2*T^2)^4) + 
  (16*(1 + 6*T^2 + 4*T^3 - 20*T^4 + 40*T^5 - 40*T^6 + 16*T^7)*Log[T]^2)/
   ((-1 + T)*T^2*(1 - 2*T + 2*T^2)^4) + 
  lmm*(-64*log2\[Omega]0 - (2*(17 - 158*T + 516*T^2 - 1684*T^3 + 6742*T^4 - 
       23800*T^5 + 61976*T^6 - 115168*T^7 + 151960*T^8 - 139840*T^9 + 
       85696*T^10 - 31488*T^11 + 5248*T^12))/(3*(-1 + T)^3*T^3*
      (1 - 2*T + 2*T^2)^3) + (16*(2 + 12*T - 31*T^2 + 57*T^3 - 109*T^4 + 
       179*T^5 - 220*T^6 + 184*T^7 - 92*T^8 + 20*T^9)*Log[1 - T])/
     ((-1 + T)^2*T*(1 - 2*T + 2*T^2)^3) + 
    (16*(-2 - 8*T + 16*T^2 - 21*T^3 - 6*T^4 + 91*T^5 - 172*T^6 + 168*T^7 - 
       88*T^8 + 20*T^9)*Log[T])/((-1 + T)*T^2*(1 - 2*T + 2*T^2)^3)), 0, 
 -316*log2\[Omega]0 + (2*Pi^2*(-16 + 16*T - 12*T^2 - 39*T^3 + 61*T^4 - 
     685*T^5 + 4471*T^6 - 13472*T^7 + 24764*T^8 - 31600*T^9 + 29376*T^10 - 
     19856*T^11 + 9376*T^12 - 2800*T^13 + 400*T^14))/
   (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) - 
  (2*lmm^2*(8 + 32*T + 276*T^2 - 1023*T^3 + 2437*T^4 - 6965*T^5 + 19247*T^6 - 
     43424*T^7 + 76268*T^8 - 102480*T^9 + 103392*T^10 - 75792*T^11 + 
     38112*T^12 - 11760*T^13 + 1680*T^14))/((-1 + T)^3*T^3*
    (1 - 2*T + 2*T^2)^4) - (81 - 1986*T - 1903*T^2 - 6410*T^3 + 96194*T^4 - 
    419860*T^5 + 1606506*T^6 - 5525876*T^7 + 14937303*T^8 - 30392212*T^9 + 
    46689316*T^10 - 54323536*T^11 + 47361040*T^12 - 30061584*T^13 + 
    13138352*T^14 - 3537536*T^15 + 442192*T^16)/
   (36*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) + 
  ((-1248 + 7318*T - 18158*T^2 + 41413*T^3 - 142376*T^4 + 463024*T^5 - 
     1155340*T^6 + 2242514*T^7 - 3452848*T^8 + 4221344*T^9 - 4050336*T^10 + 
     2985120*T^11 - 1633088*T^12 + 625920*T^13 - 150336*T^14 + 17056*T^15)*
    Log[1 - T])/(3*(-1 + T)^4*T*(1 - 2*T + 2*T^2)^5) - 
  (16*(4 + 13*T - 44*T^2 + 40*T^3 - 64*T^4 + 212*T^5 - 368*T^6 + 336*T^7 - 
     160*T^8 + 32*T^9)*Log[1 - T]^2)/((-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^5) + 
  ((21 - 273*T + 1865*T^2 - 6837*T^3 + 10998*T^4 - 5758*T^5 - 21970*T^6 + 
     112626*T^7 - 295760*T^8 + 545632*T^9 - 748128*T^10 + 768960*T^11 - 
     583776*T^12 + 312096*T^13 - 105504*T^14 + 17056*T^15)*Log[T])/
   (3*(-1 + T)*T^4*(1 - 2*T + 2*T^2)^5) - 
  (16*(-1 + T - 20*T^2 + 32*T^3 - 68*T^4 + 132*T^5 - 192*T^6 + 208*T^7 - 
     128*T^8 + 32*T^9)*Log[T]^2)/((-1 + T)^2*T^3*(1 - 2*T + 2*T^2)^5) + 
  lmm*(-240*log2\[Omega]0 - (-21 + 294*T - 2117*T^2 + 7178*T^3 - 11970*T^4 - 
      22148*T^5 + 255230*T^6 - 1060988*T^7 + 2899737*T^8 - 5779364*T^9 + 
      8686948*T^10 - 9919088*T^11 + 8515552*T^12 - 5342288*T^13 + 
      2316784*T^14 - 621440*T^15 + 77680*T^16)/(3*(-1 + T)^4*T^4*
      (1 - 2*T + 2*T^2)^4) + (8*(44 - 30*T - 44*T^2 - 215*T^3 + 1547*T^4 - 
       4735*T^5 + 9527*T^6 - 13796*T^7 + 14658*T^8 - 11228*T^9 + 5884*T^10 - 
       1888*T^11 + 280*T^12)*Log[1 - T])/((-1 + T)^3*T*(1 - 2*T + 2*T^2)^4) + 
    (8*(4 + 16*T + 68*T^2 - 159*T^3 + 449*T^4 - 1103*T^5 + 2331*T^6 - 
       4060*T^7 + 5466*T^8 - 5372*T^9 + 3596*T^10 - 1472*T^11 + 280*T^12)*
      Log[T])/((-1 + T)*T^3*(1 - 2*T + 2*T^2)^4)), 0, 
 (-17728*log2\[Omega]0)/15 + 
  (8*Pi^2*(32 - 80*T + 124*T^2 + 51*T^3 - 72*T^4 - 1963*T^5 + 9827*T^6 - 
     28836*T^7 + 62389*T^8 - 103784*T^9 + 134048*T^10 - 134304*T^11 + 
     103192*T^12 - 59248*T^13 + 24144*T^14 - 6272*T^15 + 784*T^16))/
   (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^5) - 
  (8*lmm^2*(-16 - 80*T - 52*T^2 + 319*T^3 + 480*T^4 - 6135*T^5 + 27167*T^6 - 
     81492*T^7 + 182769*T^8 - 316296*T^9 + 427104*T^10 - 449184*T^11 + 
     362424*T^12 - 217392*T^13 + 91536*T^14 - 24192*T^15 + 3024*T^16))/
   ((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^5) - 
  (-472 - 3889*T - 74701*T^2 - 493154*T^3 + 2753844*T^4 - 5601828*T^5 + 
    16089130*T^6 - 102368400*T^7 + 515978930*T^8 - 1839688330*T^9 + 
    4928998288*T^10 - 10294988012*T^11 + 17056635706*T^12 - 
    22559725744*T^13 + 23774905040*T^14 - 19761723520*T^15 + 
    12696595088*T^16 - 6090871584*T^17 + 2055408576*T^18 - 435361600*T^19 + 
    43536160*T^20)/(450*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) + 
  (2*(-1920 + 760*T + 43923*T^2 - 117418*T^3 - 137856*T^4 + 1858620*T^5 - 
     8227240*T^6 + 26728158*T^7 - 68991468*T^8 + 143268634*T^9 - 
     240983740*T^10 + 329881460*T^11 - 367658592*T^12 + 331827792*T^13 - 
     239539936*T^14 + 135358080*T^15 - 57794240*T^16 + 17561248*T^17 - 
     3388608*T^18 + 312384*T^19)*Log[1 - T])/(15*(-1 + T)^5*T^2*
    (1 - 2*T + 2*T^2)^6) + (64*(11 - 17*T + 36*T^2 - 144*T^3 + 312*T^4 - 
     372*T^5 + 256*T^6 - 96*T^7 + 16*T^8)*Log[1 - T]^2)/
   ((-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^6) + 
  (2*(-41 + 332*T - 1667*T^2 + 11412*T^3 - 58546*T^4 + 140134*T^5 - 
     252898*T^6 + 760398*T^7 - 2749798*T^8 + 8252574*T^9 - 19409536*T^10 + 
     36100052*T^11 - 53666832*T^12 + 63872272*T^13 - 60431776*T^14 + 
     44676224*T^15 - 24990048*T^16 + 9983968*T^17 - 2546688*T^18 + 
     312384*T^19)*Log[T])/(15*(-1 + T)^2*T^5*(1 - 2*T + 2*T^2)^6) - 
  (64*(2 - 3*T + 28*T^2 - 40*T^3 + 52*T^4 - 44*T^5 + 32*T^6 - 32*T^7 + 
     16*T^8)*Log[T]^2)/((-1 + T)^2*T^3*(1 - 2*T + 2*T^2)^6) + 
  lmm*(-896*log2\[Omega]0 - (2*(41 - 373*T + 1958*T^2 - 14228*T^3 + 
       55703*T^4 - 174788*T^5 + 820540*T^6 - 4604260*T^7 + 20803800*T^8 - 
       70767190*T^9 + 184610122*T^10 - 377522264*T^11 + 613790212*T^12 - 
       798129408*T^13 + 828547840*T^14 - 679858048*T^15 + 432218816*T^16 - 
       205695648*T^17 + 69044832*T^18 - 14586240*T^19 + 1458624*T^20))/
     (15*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) + 
    (16*(-8 - 120*T + 234*T^2 - 87*T^3 - 984*T^4 + 5378*T^5 - 18146*T^6 + 
       44609*T^7 - 82960*T^8 + 118476*T^9 - 130200*T^10 + 108848*T^11 - 
       67264*T^12 + 29072*T^13 - 7872*T^14 + 1008*T^15)*Log[1 - T])/
     ((-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^5) + 
    (16*(16 + 40*T - 24*T^2 + 40*T^3 - 495*T^4 + 2739*T^5 - 10037*T^6 + 
       26145*T^7 - 51092*T^8 + 76812*T^9 - 89448*T^10 + 79808*T^11 - 
       52960*T^12 + 24704*T^13 - 7248*T^14 + 1008*T^15)*Log[T])/
     ((-1 + T)^2*T^3*(1 - 2*T + 2*T^2)^5)), 0, 
 (-13352*log2\[Omega]0)/3 + 
  (4*Pi^2*(32 + 160*T - 744*T^2 + 1538*T^3 + 435*T^4 - 11138*T^5 + 
     44100*T^6 - 158548*T^7 + 527005*T^8 - 1447124*T^9 + 3184744*T^10 - 
     5640136*T^11 + 8093836*T^12 - 9434432*T^13 + 8900864*T^14 - 
     6726528*T^15 + 3993840*T^16 - 1802304*T^17 + 583296*T^18 - 120960*T^19 + 
     12096*T^20))/(3*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^6) - 
  (4*lmm^2*(-16 - 160*T - 968*T^2 + 3066*T^3 - 3565*T^4 - 4026*T^5 + 
     68060*T^6 - 381876*T^7 + 1449765*T^8 - 4153748*T^9 + 9378568*T^10 - 
     17039112*T^11 + 25145772*T^12 - 30201024*T^13 + 29382528*T^14 - 
     22882176*T^15 + 13964400*T^16 - 6447168*T^17 + 2120832*T^18 - 
     443520*T^19 + 44352*T^20))/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^6) - 
  (275 - 3282*T - 75501*T^2 - 344656*T^3 - 1010817*T^4 + 14531712*T^5 - 
    42451055*T^6 + 9979090*T^7 + 524953051*T^8 - 3510433702*T^9 + 
    15293843685*T^10 - 50631927818*T^11 + 132976068649*T^12 - 
    283107385068*T^13 + 494760939076*T^14 - 714268542624*T^15 + 
    852909404924*T^16 - 839457870912*T^17 + 675151377840*T^18 - 
    437165195808*T^19 + 222598119216*T^20 - 85892041664*T^21 + 
    23618827968*T^22 - 4124467968*T^23 + 343705664*T^24)/
   (450*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) + 
  (2*(-20160 + 121340*T - 258207*T^2 + 226238*T^3 + 363456*T^4 - 
     6587780*T^5 + 46479926*T^6 - 209462876*T^7 + 693331610*T^8 - 
     1806558516*T^9 + 3837093006*T^10 - 6761357656*T^11 + 9967933544*T^12 - 
     12329717376*T^13 + 12778492200*T^14 - 11036799872*T^15 + 
     7865716320*T^16 - 4553503296*T^17 + 2090508192*T^18 - 733318528*T^19 + 
     184834432*T^20 - 29833728*T^21 + 2317696*T^22)*Log[1 - T])/
   (15*(-1 + T)^6*T^2*(1 - 2*T + 2*T^2)^7) + 
  (64*(4 + 49*T - 174*T^2 + 366*T^3 - 952*T^4 + 2244*T^5 - 3656*T^6 + 
     4008*T^7 - 2976*T^8 + 1472*T^9 - 448*T^10 + 64*T^11)*Log[1 - T]^2)/
   ((-1 + T)^4*T^3*(1 - 2*T + 2*T^2)^7) + 
  (2*(-35 + 396*T - 945*T^2 - 6642*T^3 + 32722*T^4 + 13612*T^5 - 107970*T^6 - 
     358340*T^7 + 3351764*T^8 - 15943840*T^9 + 55916606*T^10 - 
     153956584*T^11 + 340425888*T^12 - 612571184*T^13 + 903777576*T^14 - 
     1095047296*T^15 + 1084803648*T^16 - 868772736*T^17 + 551086240*T^18 - 
     267539072*T^19 + 93713920*T^20 - 21155584*T^21 + 2317696*T^22)*Log[T])/
   (15*(-1 + T)^2*T^6*(1 - 2*T + 2*T^2)^7) + 
  (64*(-1 - 5*T - 4*T^2 - 50*T^3 + 100*T^4 - 36*T^5 - 208*T^6 + 552*T^7 - 
     672*T^8 + 512*T^9 - 256*T^10 + 64*T^11)*Log[T]^2)/
   ((-1 + T)^3*T^4*(1 - 2*T + 2*T^2)^7) + 
  lmm*(-3360*log2\[Omega]0 - (2*(-35 + 466*T - 1737*T^2 - 4752*T^3 + 
       27491*T^4 - 47076*T^5 + 170378*T^6 - 2546712*T^7 + 23157370*T^8 - 
       135563698*T^9 + 572715320*T^10 - 1856743460*T^11 + 4785021314*T^12 - 
       10011703080*T^13 + 17219092984*T^14 - 24496525888*T^15 + 
       28862392360*T^16 - 28066815072*T^17 + 22334759872*T^18 - 
       14331336512*T^19 + 7243583712*T^20 - 2779410304*T^21 + 
       761438080*T^22 - 132721152*T^23 + 11060096*T^24))/
     (15*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) + 
    (16*(-120 - 212*T + 1330*T^2 - 2874*T^3 + 8101*T^4 - 36792*T^5 + 
       151064*T^6 - 475764*T^7 + 1161035*T^8 - 2243638*T^9 + 3478510*T^10 - 
       4347488*T^11 + 4368808*T^12 - 3493744*T^13 + 2179568*T^14 - 
       1025216*T^15 + 342832*T^16 - 72800*T^17 + 7392*T^18)*Log[1 - T])/
     ((-1 + T)^4*T^2*(1 - 2*T + 2*T^2)^6) + 
    (16*(-8 - 80*T - 248*T^2 + 562*T^3 - 1029*T^4 - 512*T^5 + 13204*T^6 - 
       62044*T^7 + 193875*T^8 - 458598*T^9 + 853998*T^10 - 1269472*T^11 + 
       1510472*T^12 - 1429104*T^13 + 1056688*T^14 - 591168*T^15 + 
       236208*T^16 - 60256*T^17 + 7392*T^18)*Log[T])/
     ((-1 + T)^2*T^4*(1 - 2*T + 2*T^2)^6))}


==> anc/deltas/delta2 <==
Print["Two-loop correction \!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\) to the \
unpolarized cross section.\n Format -- list of \
\!\(\*FractionBox[\(m\), SqrtBox[\(s\)]]\)-series coefficients.\n \
Series starts from \!\(\*SuperscriptBox[\(m\), \(0\)]\).\n Notations: \
T=\!\(\*FractionBox[\(\*SuperscriptBox[SubscriptBox[\(m\), \(e\)], \
\(2\)] - t\), \(s\)]\), m=\!\(\*FractionBox[SubscriptBox[\(m\), \
\(e\)], SqrtBox[\(s\)]]\), lmm=Log[\!\(\*SuperscriptBox[\(m\), \
\(2\)]\)], \!\(\*SubscriptBox[\(log2\[Omega]\), \
\(0\)]\)=Log[\!\(\*FractionBox[\(2 \*SubscriptBox[\(\[Omega]\), \
\(0\)]\), SqrtBox[\(s\)]]\)].\n Lbl=1 and nf=1 are flags."]
{(32 + 64*lmm + 32*lmm^2)*log2\[Omega]0^2 + (8*lmm^3*nf)/9 + 
  (2*lmm^2*(81 + 38*nf))/9 + 
  (2*(837 + 1418*nf - 1782*T - 2836*nf*T + 1782*T^2 + 2836*nf*T^2))/
   (27*(1 - 2*T + 2*T^2)) + 
  (2*Pi^4*(-29 + 32*Lbl*nf + 90*T - 20*Lbl*nf*T - 11*T^2 + 44*Lbl*nf*T^2))/
   (45*(1 - 2*T + 2*T^2)) + ((3 + 19*T^2 - 24*T^3 + 8*T^4)*Log[1 - T]^4)/
   (3*T^2*(1 - 2*T + 2*T^2)) + Log[1 - T]^3*
   ((2*(18 + 9*T + 16*nf*T + 66*T^2 - 16*nf*T^2 - 39*T^3 + 8*nf*T^3))/
     (9*T*(1 - 2*T + 2*T^2)) - (2*(-7 + 8*Lbl*nf)*(-1 + 2*T)*
      Log[(1 - T)/T^4])/(3*(1 - 2*T + 2*T^2))) + 
  (2*(-54 - 8*nf + 24*T + 8*nf*T + 51*T^2 - 8*nf*T^2 - 39*T^3 + 8*nf*T^3)*
    Log[T]^3)/(9*(-1 + T)*(1 - 2*T + 2*T^2)) + 
  ((6 + 2*T - 5*T^2 - 8*T^3 + 8*T^4)*Log[T]^4)/
   (3*(-1 + T)^2*(1 - 2*T + 2*T^2)) + log2\[Omega]0*
   (48 + 48*lmm^2 + (-32/3 - (32*lmm)/3)*Pi^2 - (16*T*(2 + T)*Log[1 - T])/
     (1 - 2*T + 2*T^2) - (16*(2 - 2*T + T^2)*Log[1 - T]^2)/
     (1 - 2*T + 2*T^2) - (16*(-3 + T)*(-1 + T)*Log[T])/(1 - 2*T + 2*T^2) - 
    (16*(1 + T^2)*Log[T]^2)/(1 - 2*T + 2*T^2) + 
    lmm*(96 - (16*T*(2 + T)*Log[1 - T])/(1 - 2*T + 2*T^2) - 
      (16*(2 - 2*T + T^2)*Log[1 - T]^2)/(1 - 2*T + 2*T^2) - 
      (16*(-3 + T)*(-1 + T)*Log[T])/(1 - 2*T + 2*T^2) - 
      (16*(1 + T^2)*Log[T]^2)/(1 - 2*T + 2*T^2))) + 
  Log[1 - T]^2*((2*(36 + 108*Lbl*nf - 63*T - 76*nf*T - 396*Lbl*nf*T - 
       72*T^2 + 100*nf*T^2 + 540*Lbl*nf*T^2 + 234*T^3 - 26*nf*T^3 - 
       252*Lbl*nf*T^3 - 216*T^4 + 108*T^5))/(9*T*(1 - 2*T + 2*T^2)) + 
    (2*(25 - 18*T - 32*Lbl*nf*T - 10*T^2 + 32*Lbl*nf*T^2)*Log[T])/
     (1 - 2*T + 2*T^2) - (4*(-25 + 24*Lbl*nf + 24*T - 36*Lbl*nf*T - 3*T^2 + 
       12*Lbl*nf*T^2)*Log[T]^2)/(1 - 2*T + 2*T^2) + 
    (4*(2 - 2*T + T^2)*PolyLog[2, 1 - T])/(1 - 2*T + 2*T^2)) + 
  Pi^2*((-4*lmm*(9 + 4*nf))/9 + 
    (2*(33 - 32*nf - 270*T + 80*nf*T - 148*Lbl*nf*T + 378*T^2 - 80*nf*T^2 + 
       148*Lbl*nf*T^2 - 216*T^3 + 108*T^4))/(9*(1 - 2*T + 2*T^2)) - 
    16*Log[2] + (4*(3 + 4*T^2 + 8*Lbl*nf*T^2 - 2*T^3 - 16*Lbl*nf*T^3 + 4*T^4)*
      Log[1 - T]^2)/(3*T^2*(1 - 2*T + 2*T^2)) + 
    (4*(-9 - 4*nf - 51*T + 4*nf*T - 48*Lbl*nf*T + 99*T^2 - 4*nf*T^2 + 
       96*Lbl*nf*T^2 - 57*T^3 + 4*nf*T^3 - 88*Lbl*nf*T^3 + 40*Lbl*nf*T^4)*
      Log[T])/(9*(-1 + T)*(1 - 2*T + 2*T^2)) + 
    (4*(2 + 10*T - 13*T^2 + 4*T^4)*Log[T]^2)/(3*(-1 + T)^2*
      (1 - 2*T + 2*T^2)) + Log[1 - T]*
     ((-4*(-18 + 24*T - 8*nf*T - 40*Lbl*nf*T - 72*T^2 + 8*nf*T^2 + 
         72*Lbl*nf*T^2 + 57*T^3 - 4*nf*T^3 - 72*Lbl*nf*T^3 + 40*Lbl*nf*T^4))/
       (9*T*(1 - 2*T + 2*T^2)) + (8*(8 + 8*Lbl*nf - 4*T - 12*Lbl*nf*T + T^2 + 
         4*Lbl*nf*T^2)*Log[T])/(3*(1 - 2*T + 2*T^2))) - 
    (8*(3 + 8*Lbl*nf)*(-1 + 2*T)*PolyLog[2, T])/(3*(1 - 2*T + 2*T^2))) + 
  Log[T]^2*((2*(-27 + 2*nf + 171*T + 46*nf*T - 72*Lbl*nf*T - 414*T^2 - 
       22*nf*T^2 + 216*Lbl*nf*T^2 + 450*T^3 - 26*nf*T^3 - 252*Lbl*nf*T^3 - 
       324*T^4 + 108*T^5))/(9*(-1 + T)*(1 - 2*T + 2*T^2)) + 
    (4*(1 + T^2)*PolyLog[2, T])/(1 - 2*T + 2*T^2)) + 
  (4*(-48 - 16*Lbl*nf - 18*T + 144*Lbl*nf*T + 75*T^2 - 144*Lbl*nf*T^2 + 
     16*Lbl*nf*T^3)*PolyLog[3, 1 - T])/(3*(1 - 2*T + 2*T^2)) - 
  (4*(-9 + 132*T - 96*Lbl*nf*T - 75*T^2 + 96*Lbl*nf*T^2 + 16*Lbl*nf*T^3)*
    PolyLog[3, T])/(3*(1 - 2*T + 2*T^2)) + 
  (8*(-16*Lbl*nf - 10*T + 32*Lbl*nf*T - T^2)*PolyLog[4, 1 - T])/
   (1 - 2*T + 2*T^2) - (8*(11 - 16*Lbl*nf - 12*T + 32*Lbl*nf*T + T^2)*
    PolyLog[4, T])/(1 - 2*T + 2*T^2) - 
  (16*(-7 + 8*Lbl*nf)*(-1 + 2*T)*PolyLog[4, T/(-1 + T)])/(1 - 2*T + 2*T^2) + 
  lmm*((891 + 988*nf)/27 - (4*(9 + 2*nf)*T*(2 + T)*Log[1 - T])/
     (3*(1 - 2*T + 2*T^2)) - (4*(9 + 2*nf)*(2 - 2*T + T^2)*Log[1 - T]^2)/
     (3*(1 - 2*T + 2*T^2)) - (4*(9 + 2*nf)*(-3 + T)*(-1 + T)*Log[T])/
     (3*(1 - 2*T + 2*T^2)) - (4*(9 + 2*nf)*(1 + T^2)*Log[T]^2)/
     (3*(1 - 2*T + 2*T^2)) - 48*Zeta[3]) + 
  (32*(-3 + 2*Lbl*nf + 9*T - 30*Lbl*nf*T - 9*T^2 + 30*Lbl*nf*T^2)*Zeta[3])/
   (3*(1 - 2*T + 2*T^2)) + 
  Log[T]*((-297 - 180*nf - 108*T + 208*nf*T + 432*Lbl*nf*T + 765*T^2 - 
      28*nf*T^2 - 384*Lbl*nf*T^2 - 432*T^3 + 384*Lbl*nf*T^3)/
     (9*(1 - 2*T + 2*T^2)) + (4*(-9 + 132*T - 96*Lbl*nf*T - 75*T^2 + 
       96*Lbl*nf*T^2 + 16*Lbl*nf*T^3)*PolyLog[2, T])/(3*(1 - 2*T + 2*T^2)) + 
    (16*(-8 + 8*Lbl*nf + 8*T - 12*Lbl*nf*T - T^2 + 4*Lbl*nf*T^2)*
      PolyLog[3, 1 - T])/(1 - 2*T + 2*T^2) + (16*(-1 + 4*T)*PolyLog[3, T])/
     (1 - 2*T + 2*T^2) - (16*(-9 + 8*Lbl*nf + 12*T - 12*Lbl*nf*T - T^2 + 
       4*Lbl*nf*T^2)*Zeta[3])/(1 - 2*T + 2*T^2)) + 
  Log[1 - T]*(-1/9*(72 - 432*Lbl*nf + 126*T + 152*nf*T + 816*Lbl*nf*T + 
       531*T^2 + 28*nf*T^2 - 768*Lbl*nf*T^2 - 432*T^3 + 384*Lbl*nf*T^3)/
      (1 - 2*T + 2*T^2) + (2*(-3 + 38*T - 32*Lbl*nf*T - 10*T^2 + 
       32*Lbl*nf*T^2)*Log[T]^2)/(1 - 2*T + 2*T^2) - 
    (4*(-48 - 16*Lbl*nf - 18*T + 144*Lbl*nf*T + 75*T^2 - 144*Lbl*nf*T^2 + 
       16*Lbl*nf*T^3)*PolyLog[2, 1 - T])/(3*(1 - 2*T + 2*T^2)) + 
    Log[T]*((-16*(-1 + T)*T*(15 - Lbl*nf - 9*T + 9*T^2))/
       (3*(1 - 2*T + 2*T^2)) - (16*(-8 + 8*Lbl*nf + 8*T - 12*Lbl*nf*T - T^2 + 
         4*Lbl*nf*T^2)*PolyLog[2, 1 - T])/(1 - 2*T + 2*T^2) - 
      (16*(-8 + 8*Lbl*nf + 8*T - 12*Lbl*nf*T - T^2 + 4*Lbl*nf*T^2)*
        PolyLog[2, T])/(1 - 2*T + 2*T^2)) - (16*(-3 + 4*T)*PolyLog[3, 1 - T])/
     (1 - 2*T + 2*T^2) + (16*(-1 - 6*T + 4*Lbl*nf*T - T^2 + 4*Lbl*nf*T^2)*
      PolyLog[3, T])/(1 - 2*T + 2*T^2) - 
    (16*(2 - 10*T + 4*Lbl*nf*T - T^2 + 4*Lbl*nf*T^2)*Zeta[3])/
     (1 - 2*T + 2*T^2)), 0, (128 + 128*lmm)*log2\[Omega]0^2 - 
  (lmm^4*(13 + 70*T - 8*Lbl*nf*T - 100*T^2 + 24*Lbl*nf*T^2 + 60*T^3 - 
     32*Lbl*nf*T^3 - 30*T^4 + 16*Lbl*nf*T^4))/
   (3*(-1 + T)*T*(1 - 2*T + 2*T^2)) + 
  (-3051 + 576*nf + 10017*T - 1388*nf*T - 2592*Lbl*nf*T - 9423*T^2 + 
    6148*nf*T^2 + 12960*Lbl*nf*T^2 - 19764*T^3 - 18096*nf*T^3 - 
    31104*Lbl*nf*T^3 + 56322*T^4 + 30488*nf*T^4 + 41472*Lbl*nf*T^4 - 
    55728*T^5 - 25728*nf*T^5 - 31104*Lbl*nf*T^5 + 18576*T^6 + 8576*nf*T^6 + 
    10368*Lbl*nf*T^6)/(27*(-1 + T)*T*(1 - 2*T + 2*T^2)^2) - 
  (Pi^4*(-45 + 429*T - 146*Lbl*nf*T - 1941*T^2 - 870*Lbl*nf*T^2 + 3146*T^3 + 
     4984*Lbl*nf*T^3 - 3104*T^4 - 11936*Lbl*nf*T^4 + 2056*T^5 + 
     15704*Lbl*nf*T^5 - 820*T^6 - 11096*Lbl*nf*T^6 + 544*T^7 + 
     3360*Lbl*nf*T^7))/(45*(-1 + T)*T*(1 - 2*T + 2*T^2)^2) + 
  ((-9 + 60*T - 105*T^2 + 127*T^3 - 22*Lbl*nf*T^3 - 99*T^4 + 94*Lbl*nf*T^4 + 
     22*T^5 - 160*Lbl*nf*T^5 - 57*T^6 + 88*Lbl*nf*T^6 + 122*T^7 + 
     88*Lbl*nf*T^7 - 94*T^8 - 152*Lbl*nf*T^8 + 32*T^9 + 64*Lbl*nf*T^9)*
    Log[1 - T]^4)/(3*(-1 + T)*T^3*(1 - 2*T + 2*T^2)^2) + 
  (2*(3 - 591*T - 36*nf*T + 108*Lbl*nf*T + 2238*T^2 + 100*nf*T^2 - 
     72*Lbl*nf*T^2 - 4146*T^3 - 168*nf*T^3 - 516*Lbl*nf*T^3 + 5292*T^4 + 
     212*nf*T^4 + 2064*Lbl*nf*T^4 - 4746*T^5 - 132*nf*T^5 - 3336*Lbl*nf*T^5 + 
     3372*T^6 + 16*nf*T^6 + 3312*Lbl*nf*T^6 - 1548*T^7 + 8*nf*T^7 - 
     1728*Lbl*nf*T^7 + 288*T^8 + 384*Lbl*nf*T^8)*Log[T]^3)/
   (9*(-1 + T)^2*T*(1 - 2*T + 2*T^2)^2) - 
  ((1 - 7*T + 14*Lbl*nf*T - 129*T^2 - 114*Lbl*nf*T^2 + 505*T^3 + 
     458*Lbl*nf*T^3 - 878*T^4 - 1118*Lbl*nf*T^4 + 1010*T^5 + 
     1768*Lbl*nf*T^5 - 853*T^6 - 1824*Lbl*nf*T^6 + 522*T^7 + 
     1176*Lbl*nf*T^7 - 194*T^8 - 424*Lbl*nf*T^8 + 32*T^9 + 64*Lbl*nf*T^9)*
    Log[T]^4)/(3*(-1 + T)^3*T*(1 - 2*T + 2*T^2)^2) + 
  lmm^3*((4*(-21 - 444*T - 56*nf*T + 630*T^2 + 84*nf*T^2 - 372*T^3 - 
       56*nf*T^3 + 186*T^4 + 28*nf*T^4))/(9*(-1 + T)*T*(1 - 2*T + 2*T^2)) + 
    (8*(-3 + 26*T + 2*Lbl*nf*T - 26*T^2 - 10*Lbl*nf*T^2 + 12*T^3 + 
       20*Lbl*nf*T^3 - 4*T^4 - 20*Lbl*nf*T^4 + 8*Lbl*nf*T^5)*Log[1 - T])/
     (3*(-1 + T)*T*(1 - 2*T + 2*T^2)) - 
    (8*(-5 - 6*T + 2*Lbl*nf*T + 14*T^2 - 10*Lbl*nf*T^2 - 4*T^3 + 
       20*Lbl*nf*T^3 + 4*T^4 - 20*Lbl*nf*T^4 + 8*Lbl*nf*T^5)*Log[T])/
     (3*(-1 + T)*T*(1 - 2*T + 2*T^2))) + 
  Log[1 - T]^3*((-2*(162 + 216*Lbl*nf - 585*T - 840*Lbl*nf*T + 228*T^2 - 
       44*nf*T^2 + 1548*Lbl*nf*T^2 + 1050*T^3 + 40*nf*T^3 - 1644*Lbl*nf*T^3 - 
       1878*T^4 + 72*nf*T^4 + 1464*Lbl*nf*T^4 + 894*T^5 - 132*nf*T^5 - 
       1752*Lbl*nf*T^5 + 600*T^6 + 72*nf*T^6 + 1968*Lbl*nf*T^6 - 756*T^7 - 
       8*nf*T^7 - 1344*Lbl*nf*T^7 + 288*T^8 + 384*Lbl*nf*T^8))/
     (9*(-1 + T)*T^2*(1 - 2*T + 2*T^2)^2) - 
    (2*(-1 + 2*T)*(-5 - 29*T + 40*Lbl*nf*T + 59*T^2 - 16*Lbl*nf*T^2 - 
       76*T^3 - 128*Lbl*nf*T^3 + 78*T^4 + 264*Lbl*nf*T^4 - 48*T^5 - 
       240*Lbl*nf*T^5 + 16*T^6 + 80*Lbl*nf*T^6)*Log[(1 - T)/T^4])/
     (3*(-1 + T)*T*(1 - 2*T + 2*T^2)^2) - 
    (4*(-12 + 43*T - 14*Lbl*nf*T - 71*T^2 + 26*Lbl*nf*T^2 + 46*T^3 + 
       8*Lbl*nf*T^3 - 20*T^4 - 52*Lbl*nf*T^4 + 16*T^5 + 32*Lbl*nf*T^5)*
      Log[T])/(3*(-1 + T)*T*(1 - 2*T + 2*T^2))) + 
  lmm^2*((4*(-12 + 3*nf - 408*T - 94*nf*T - 18*Lbl*nf*T + 843*T^2 + 
       150*nf*T^2 + 18*Lbl*nf*T^2 - 870*T^3 - 112*nf*T^3 + 435*T^4 + 
       56*nf*T^4))/(3*(-1 + T)*T*(1 - 2*T + 2*T^2)) + 
    (2*(5 - 19*T - 10*Lbl*nf*T + 11*T^2 + 30*Lbl*nf*T^2 - 32*Lbl*nf*T^3 - 
       4*T^4 + 12*Lbl*nf*T^4)*Log[1 - T]^2)/((-1 + T)*T*(1 - 2*T + 2*T^2)) - 
    (2*(-33 - 336*T - 60*nf*T + 36*Lbl*nf*T + 504*T^2 + 120*nf*T^2 - 
       156*Lbl*nf*T^2 - 174*T^3 - 80*nf*T^3 + 312*Lbl*nf*T^3 + 63*T^4 + 
       20*nf*T^4 - 384*Lbl*nf*T^4 + 192*Lbl*nf*T^5)*Log[T])/
     (3*(-1 + T)*T*(1 - 2*T + 2*T^2)) + 
    (2*(-7 + 13*T - 2*Lbl*nf*T - 13*T^2 + 6*Lbl*nf*T^2 + 16*T^3 - 
       16*Lbl*nf*T^3 - 4*T^4 + 12*Lbl*nf*T^4)*Log[T]^2)/
     ((-1 + T)*T*(1 - 2*T + 2*T^2)) + Log[1 - T]*
     ((2*(-24 + 402*T + 20*nf*T + 84*Lbl*nf*T - 360*T^2 - 396*Lbl*nf*T^2 + 
         78*T^3 + 696*Lbl*nf*T^3 - 63*T^4 - 20*nf*T^4 - 576*Lbl*nf*T^4 + 
         192*Lbl*nf*T^5))/(3*(-1 + T)*T*(1 - 2*T + 2*T^2)) - 
      (4*(-4 + 17*T - 2*Lbl*nf*T - 17*T^2 + 6*Lbl*nf*T^2 - 8*Lbl*nf*T^3 + 
         4*Lbl*nf*T^4)*Log[T])/((-1 + T)*T*(1 - 2*T + 2*T^2)))) + 
  log2\[Omega]0*((96*lmm^3*(2 - T + T^2))/(1 - 2*T + 2*T^2) + 
    (16*(-6 + 5*T + 3*T^2 - 16*T^3 + 8*T^4))/((-1 + T)*T*(1 - 2*T + 2*T^2)) + 
    Pi^2*((-32*(-1 + T)*T)/(1 - 2*T + 2*T^2) + (32*lmm*(2 - T + T^2))/
       (3*(1 - 2*T + 2*T^2))) - (16*(-8 + 25*T - 22*T^2 + 4*T^3 - 12*T^4 + 
       12*T^5)*Log[1 - T])/((-1 + T)*(1 - 2*T + 2*T^2)^2) - 
    (32*(-1 - 6*T + 13*T^2 - 10*T^3 + 2*T^4)*Log[1 - T]^2)/
     (1 - 2*T + 2*T^2)^2 - (16*(1 + 5*T - 38*T^2 + 76*T^3 - 48*T^4 + 12*T^5)*
      Log[T])/(T*(1 - 2*T + 2*T^2)^2) - 
    (32*(-2 + 2*T - 5*T^2 + 2*T^3 + 2*T^4)*Log[T]^2)/(1 - 2*T + 2*T^2)^2 + 
    lmm^2*((16*(-1 - 34*T + 84*T^2 - 100*T^3 + 50*T^4))/
       ((-1 + T)*T*(1 - 2*T + 2*T^2)) - (64*(1 + T + T^2)*Log[1 - T])/
       (1 - 2*T + 2*T^2) - (64*(3 - 3*T + T^2)*Log[T])/(1 - 2*T + 2*T^2)) + 
    lmm*((16*(-7 - 17*T + 69*T^2 - 104*T^3 + 52*T^4))/
       ((-1 + T)*T*(1 - 2*T + 2*T^2)) - 
      (16*(-12 + 37*T - 40*T^2 + 18*T^3 - 20*T^4 + 16*T^5)*Log[1 - T])/
       ((-1 + T)*(1 - 2*T + 2*T^2)^2) + (32*(3 - 4*T^2 + 4*T^3)*Log[1 - T]^2)/
       (1 - 2*T + 2*T^2)^2 - (16*(1 + 11*T - 54*T^2 + 98*T^3 - 60*T^4 + 
         16*T^5)*Log[T])/(T*(1 - 2*T + 2*T^2)^2) - 
      (32*(-3 + 4*T - 8*T^2 + 4*T^3)*Log[T]^2)/(1 - 2*T + 2*T^2)^2)) + 
  Log[1 - T]^2*((2*(144 + 432*Lbl*nf + 297*T - 1764*Lbl*nf*T - 2502*T^2 - 
       24*nf*T^2 + 1764*Lbl*nf*T^2 + 6228*T^3 - 378*nf*T^3 + 
       2952*Lbl*nf*T^3 - 8649*T^4 + 1312*nf*T^4 - 10152*Lbl*nf*T^4 + 
       7884*T^5 - 1340*nf*T^5 + 12240*Lbl*nf*T^5 - 4374*T^6 + 376*nf*T^6 - 
       7488*Lbl*nf*T^6 + 972*T^7 + 48*nf*T^7 + 2016*Lbl*nf*T^7))/
     (9*(-1 + T)*T^2*(1 - 2*T + 2*T^2)^2) + 
    (2*(-36 - 108*Lbl*nf - 3*T + 420*Lbl*nf*T + 600*T^2 + 4*nf*T^2 - 
       924*Lbl*nf*T^2 - 1410*T^3 - 8*nf*T^3 + 900*Lbl*nf*T^3 + 1620*T^4 + 
       8*nf*T^4 - 312*Lbl*nf*T^4 - 1758*T^5 - 4*nf*T^5 - 312*Lbl*nf*T^5 + 
       1740*T^6 + 8*nf*T^6 + 1008*Lbl*nf*T^6 - 924*T^7 - 8*nf*T^7 - 
       1056*Lbl*nf*T^7 + 288*T^8 + 384*Lbl*nf*T^8)*Log[T])/
     (3*(-1 + T)*T^2*(1 - 2*T + 2*T^2)^2) + 
    (2*(61 - 59*T - 282*Lbl*nf*T + 89*T^2 + 674*Lbl*nf*T^2 - 202*T^3 - 
       152*Lbl*nf*T^3 + 42*T^4 - 1360*Lbl*nf*T^4 + 204*T^5 + 
       2328*Lbl*nf*T^5 - 200*T^6 - 1688*Lbl*nf*T^6 + 96*T^7 + 480*Lbl*nf*T^7)*
      Log[T]^2)/((-1 + T)*T*(1 - 2*T + 2*T^2)^2) - 
    (4*(-10 + 40*T - 12*Lbl*nf*T - 113*T^2 + 28*Lbl*nf*T^2 + 200*T^3 + 
       24*Lbl*nf*T^3 - 231*T^4 - 200*Lbl*nf*T^4 + 174*T^5 + 352*Lbl*nf*T^5 - 
       90*T^6 - 288*Lbl*nf*T^6 + 32*T^7 + 96*Lbl*nf*T^7)*PolyLog[2, 1 - T])/
     ((-1 + T)*T*(1 - 2*T + 2*T^2)^2)) + 
  Pi^2*((2*lmm^2*(-3 - 23*T - 42*Lbl*nf*T + 5*T^2 + 126*Lbl*nf*T^2 + 36*T^3 - 
       168*Lbl*nf*T^3 - 18*T^4 + 84*Lbl*nf*T^4))/
     (3*(-1 + T)*T*(1 - 2*T + 2*T^2)) + 
    (4*(-171 - 54*nf - 162*Lbl*nf - 27*T + 376*nf*T + 342*Lbl*nf*T + 
       828*T^2 - 1016*nf*T^2 - 654*Lbl*nf*T^2 - 3528*T^3 + 1680*nf*T^3 - 
       600*Lbl*nf*T^3 + 6579*T^4 - 1840*nf*T^4 + 3360*Lbl*nf*T^4 - 5778*T^5 + 
       1200*nf*T^5 - 3672*Lbl*nf*T^5 + 1926*T^6 - 400*nf*T^6 + 
       1224*Lbl*nf*T^6))/(27*(-1 + T)*T*(1 - 2*T + 2*T^2)^2) - 
    (16*(-1 + 6*T - 2*T^2 - 8*T^3 + 4*T^4)*Log[2])/
     ((-1 + T)*T*(1 - 2*T + 2*T^2)) - 
    (2*(18 - 120*T + 219*T^2 - 222*T^3 - 52*Lbl*nf*T^3 + 114*T^4 + 
       124*Lbl*nf*T^4 - 60*T^5 + 128*Lbl*nf*T^5 + 66*T^6 - 536*Lbl*nf*T^6 + 
       4*T^7 + 656*Lbl*nf*T^7 - 60*T^8 - 416*Lbl*nf*T^8 + 32*T^9 + 
       96*Lbl*nf*T^9)*Log[1 - T]^2)/(3*(-1 + T)*T^3*(1 - 2*T + 2*T^2)^2) + 
    (2*(27 - 747*T + 36*nf*T + 12*Lbl*nf*T + 2910*T^2 - 260*nf*T^2 + 
       24*Lbl*nf*T^2 - 6138*T^3 + 648*nf*T^3 - 1416*Lbl*nf*T^3 + 8697*T^4 - 
       820*nf*T^4 + 6352*Lbl*nf*T^4 - 8127*T^5 + 612*nf*T^5 - 
       12608*Lbl*nf*T^5 + 5220*T^6 - 272*nf*T^6 + 14080*Lbl*nf*T^6 - 
       2058*T^7 + 56*nf*T^7 - 8448*Lbl*nf*T^7 + 288*T^8 + 2112*Lbl*nf*T^8)*
      Log[T])/(9*(-1 + T)^2*T*(1 - 2*T + 2*T^2)^2) - 
    (2*(1 - 22*T + 28*Lbl*nf*T - 117*T^2 - 236*Lbl*nf*T^2 + 472*T^3 + 
       996*Lbl*nf*T^3 - 694*T^4 - 2572*Lbl*nf*T^4 + 624*T^5 + 
       4320*Lbl*nf*T^5 - 398*T^6 - 4760*Lbl*nf*T^6 + 244*T^7 + 
       3312*Lbl*nf*T^7 - 124*T^8 - 1312*Lbl*nf*T^8 + 32*T^9 + 224*Lbl*nf*T^9)*
      Log[T]^2)/(3*(-1 + T)^3*T*(1 - 2*T + 2*T^2)^2) + 
    lmm*((4*(18 - 189*T + 40*nf*T - 54*Lbl*nf*T + 9*T^2 - 60*nf*T^2 + 
         426*Lbl*nf*T^2 + 360*T^3 + 40*nf*T^3 - 744*Lbl*nf*T^3 - 180*T^4 - 
         20*nf*T^4 + 372*Lbl*nf*T^4))/(9*(-1 + T)*T*(1 - 2*T + 2*T^2)) - 
      (8*(18 - 46*T - 6*Lbl*nf*T + 10*T^2 - 24*Lbl*nf*T^2 + 35*T^3 + 
         114*Lbl*nf*T^3 - 22*T^4 - 148*Lbl*nf*T^4 + 4*T^5 + 64*Lbl*nf*T^5)*
        Log[1 - T])/(3*(-1 + T)*T*(1 - 2*T + 2*T^2)) + 
      (8*(1 + 11*T + 16*Lbl*nf*T - 23*T^2 - 70*Lbl*nf*T^2 - 13*T^3 + 
         162*Lbl*nf*T^3 + 2*T^4 - 172*Lbl*nf*T^4 + 4*T^5 + 64*Lbl*nf*T^5)*
        Log[T])/(3*(-1 + T)*T*(1 - 2*T + 2*T^2))) + 
    Log[1 - T]*((-2*(72 + 108*Lbl*nf - 30*T - 420*Lbl*nf*T - 1446*T^2 - 
         20*nf*T^2 + 736*Lbl*nf*T^2 + 4122*T^3 - 8*nf*T^3 - 2104*Lbl*nf*T^3 - 
         5508*T^4 + 120*nf*T^4 + 6672*Lbl*nf*T^4 + 3897*T^5 - 156*nf*T^5 - 
         12736*Lbl*nf*T^5 - 1122*T^6 + 120*nf*T^6 + 14080*Lbl*nf*T^6 - 
         246*T^7 - 56*nf*T^7 - 8448*Lbl*nf*T^7 + 288*T^8 + 2112*Lbl*nf*T^8))/
       (9*(-1 + T)*T^2*(1 - 2*T + 2*T^2)^2) + 
      (8*(2 + 18*T + 54*Lbl*nf*T - 40*T^2 - 210*Lbl*nf*T^2 + 73*T^3 + 
         436*Lbl*nf*T^3 - 122*T^4 - 648*Lbl*nf*T^4 + 98*T^5 + 
         664*Lbl*nf*T^5 - 24*T^6 - 408*Lbl*nf*T^6 + 16*T^7 + 112*Lbl*nf*T^7)*
        Log[T])/(3*(-1 + T)*T*(1 - 2*T + 2*T^2)^2)) + 
    (8*(-1 + 2*T)*(19 - 107*T - 60*Lbl*nf*T + 229*T^2 + 172*Lbl*nf*T^2 - 
       260*T^3 - 336*Lbl*nf*T^3 + 170*T^4 + 448*Lbl*nf*T^4 - 48*T^5 - 
       336*Lbl*nf*T^5 + 16*T^6 + 112*Lbl*nf*T^6)*PolyLog[2, T])/
     (3*(-1 + T)*T*(1 - 2*T + 2*T^2)^2)) + 
  Log[T]^2*((2*(6*nf - 639*T - 42*nf*T + 396*Lbl*nf*T + 2070*T^2 + 
       38*nf*T^2 - 2124*Lbl*nf*T^2 - 2988*T^3 + 670*nf*T^3 + 
       5544*Lbl*nf*T^3 + 819*T^4 - 1932*nf*T^4 - 9288*Lbl*nf*T^4 + 2052*T^5 + 
       1924*nf*T^5 + 9648*Lbl*nf*T^5 - 2430*T^6 - 712*nf*T^6 - 
       6624*Lbl*nf*T^6 + 972*T^7 + 48*nf*T^7 + 2016*Lbl*nf*T^7))/
     (9*(-1 + T)^2*T*(1 - 2*T + 2*T^2)^2) + 
    (4*(-2 + 44*T + 20*Lbl*nf*T - 163*T^2 - 116*Lbl*nf*T^2 + 336*T^3 + 
       344*Lbl*nf*T^3 - 409*T^4 - 600*Lbl*nf*T^4 + 306*T^5 + 640*Lbl*nf*T^5 - 
       134*T^6 - 384*Lbl*nf*T^6 + 32*T^7 + 96*Lbl*nf*T^7)*PolyLog[2, T])/
     ((-1 + T)*T*(1 - 2*T + 2*T^2)^2)) - 
  (4*(-36 - 108*Lbl*nf - 6*T + 420*Lbl*nf*T + 606*T^2 + 4*nf*T^2 - 
     968*Lbl*nf*T^2 - 1251*T^3 - 8*nf*T^3 + 1232*Lbl*nf*T^3 + 1212*T^4 + 
     8*nf*T^4 - 1440*Lbl*nf*T^4 - 948*T^5 - 4*nf*T^5 + 1664*Lbl*nf*T^5 + 
     648*T^6 + 8*nf*T^6 - 896*Lbl*nf*T^6 - 60*T^7 - 8*nf*T^7 - 
     96*Lbl*nf*T^7 + 192*Lbl*nf*T^8)*PolyLog[3, 1 - T])/
   (3*(-1 + T)*T^2*(1 - 2*T + 2*T^2)^2) + 
  (4*(165 - 1029*T + 12*nf*T - 228*Lbl*nf*T + 3105*T^2 - 60*nf*T^2 + 
     648*Lbl*nf*T^2 - 4977*T^3 + 136*nf*T^3 - 1584*Lbl*nf*T^3 + 4092*T^4 - 
     172*nf*T^4 + 3520*Lbl*nf*T^4 - 1680*T^5 + 124*nf*T^5 - 5024*Lbl*nf*T^5 + 
     228*T^6 - 48*nf*T^6 + 3808*Lbl*nf*T^6 + 60*T^7 + 8*nf*T^7 - 
     1440*Lbl*nf*T^7 + 192*Lbl*nf*T^8)*PolyLog[3, T])/
   (3*(-1 + T)^2*T*(1 - 2*T + 2*T^2)^2) + 
  (8*(18 - 76*Lbl*nf - 95*T + 284*Lbl*nf*T + 84*T^2 - 312*Lbl*nf*T^2 + 
     33*T^3 + 136*Lbl*nf*T^3 - 82*T^4 + 64*Lbl*nf*T^4 + 30*T^5 - 
     128*Lbl*nf*T^5 + 32*Lbl*nf*T^6)*PolyLog[4, 1 - T])/
   ((-1 + T)*(1 - 2*T + 2*T^2)^2) - 
  (8*(-12 + 6*T + 124*Lbl*nf*T - 9*T^2 - 320*Lbl*nf*T^2 - 5*T^3 + 
     248*Lbl*nf*T^3 + 68*T^4 - 96*Lbl*nf*T^4 - 30*T^5 - 64*Lbl*nf*T^5 + 
     32*Lbl*nf*T^6)*PolyLog[4, T])/(T*(1 - 2*T + 2*T^2)^2) - 
  (16*(-1 + 2*T)*(-5 - 29*T + 40*Lbl*nf*T + 59*T^2 - 16*Lbl*nf*T^2 - 76*T^3 - 
     128*Lbl*nf*T^3 + 78*T^4 + 264*Lbl*nf*T^4 - 48*T^5 - 240*Lbl*nf*T^5 + 
     16*T^6 + 80*Lbl*nf*T^6)*PolyLog[4, T/(-1 + T)])/
   ((-1 + T)*T*(1 - 2*T + 2*T^2)^2) + 
  (16*(9 + 27*Lbl*nf - 69*T - 132*Lbl*nf*T + 243*T^2 - 32*nf*T^2 + 
     362*Lbl*nf*T^2 - 630*T^3 + 144*nf*T^3 - 436*Lbl*nf*T^3 + 1248*T^4 - 
     304*nf*T^4 + 230*Lbl*nf*T^4 - 1758*T^5 + 368*nf*T^5 - 216*Lbl*nf*T^5 + 
     1650*T^6 - 272*nf*T^6 + 408*Lbl*nf*T^6 - 912*T^7 + 128*nf*T^7 - 
     288*Lbl*nf*T^7 + 228*T^8 - 32*nf*T^8 + 72*Lbl*nf*T^8)*Zeta[3])/
   (3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
  lmm*(-1/9*(765 + 268*nf + 1134*T + 704*nf*T - 1152*Lbl*nf*T - 5958*T^2 - 
       2016*nf*T^2 + 2880*Lbl*nf*T^2 + 9648*T^3 + 2624*nf*T^3 - 
       3456*Lbl*nf*T^3 - 4824*T^4 - 1312*nf*T^4 + 1728*Lbl*nf*T^4)/
      ((-1 + T)*T*(1 - 2*T + 2*T^2)) - 
    (8*(5 - 18*T - 8*Lbl*nf*T + 10*T^2 + 20*Lbl*nf*T^2 + 7*T^3 - 
       12*Lbl*nf*T^3 - 10*T^4 - 8*Lbl*nf*T^4 + 4*T^5 + 8*Lbl*nf*T^5)*
      Log[1 - T]^3)/(3*(-1 + T)*T*(1 - 2*T + 2*T^2)) + 
    (4*(9 + 27*T + 24*nf*T - 36*Lbl*nf*T - 183*T^2 - 100*nf*T^2 + 
       84*Lbl*nf*T^2 + 354*T^3 + 212*nf*T^3 - 102*Lbl*nf*T^3 - 336*T^4 - 
       268*nf*T^4 - 12*Lbl*nf*T^4 + 27*T^5 + 188*nf*T^5 + 108*Lbl*nf*T^5 + 
       102*T^6 - 64*nf*T^6 - 144*Lbl*nf*T^6 - 18*T^7 + 8*nf*T^7 + 
       48*Lbl*nf*T^7)*Log[T]^2)/(3*(-1 + T)^2*T*(1 - 2*T + 2*T^2)^2) + 
    (8*(2 + 3*T + 4*Lbl*nf*T - 11*T^2 - 16*Lbl*nf*T^2 + 7*T^3 + 
       36*Lbl*nf*T^3 - 10*T^4 - 32*Lbl*nf*T^4 + 4*T^5 + 8*Lbl*nf*T^5)*
      Log[T]^3)/(3*(-1 + T)*T*(1 - 2*T + 2*T^2)) + 
    Log[1 - T]^2*((4*(18 + 54*Lbl*nf - 210*Lbl*nf*T - 285*T^2 - 16*nf*T^2 + 
         366*Lbl*nf*T^2 + 690*T^3 + 20*nf*T^3 - 270*Lbl*nf*T^3 - 699*T^4 + 
         8*nf*T^4 - 48*Lbl*nf*T^4 + 261*T^5 - 28*nf*T^5 + 252*Lbl*nf*T^5 + 
         24*T^6 + 8*nf*T^6 - 192*Lbl*nf*T^6 - 18*T^7 + 8*nf*T^7 + 
         48*Lbl*nf*T^7))/(3*(-1 + T)*T^2*(1 - 2*T + 2*T^2)^2) + 
      (8*(3 - 12*T + 4*Lbl*nf*T + 11*T^2 - 4*Lbl*nf*T^2 - T^3 - 
         4*Lbl*nf*T^3 + 4*T^4 + 8*Lbl*nf*T^4)*Log[T])/
       (T*(1 - 2*T + 2*T^2))) + Log[1 - T]*
     ((-4*(-108 - 324*Lbl*nf + 279*T - 88*nf*T + 1548*Lbl*nf*T - 1314*T^2 + 
         254*nf*T^2 - 4464*Lbl*nf*T^2 + 3312*T^3 - 272*nf*T^3 + 
         9288*Lbl*nf*T^3 - 4095*T^4 + 136*nf*T^4 - 14112*Lbl*nf*T^4 + 
         1386*T^5 - 176*nf*T^5 + 14400*Lbl*nf*T^5 + 450*T^6 + 152*nf*T^6 - 
         8640*Lbl*nf*T^6 + 2304*Lbl*nf*T^7))/(9*(-1 + T)*T*
        (1 - 2*T + 2*T^2)^2) + (8*(6 - 27*T - 6*Lbl*nf*T + 15*T^2 + 
         10*Lbl*nf*T^2 + 24*T^3 - 8*Lbl*nf*T^3 - 12*T^4 + 4*Lbl*nf*T^4)*
        Log[T])/((-1 + T)*T*(1 - 2*T + 2*T^2)) - 
      (8*(5 + 4*Lbl*nf - 23*T - 16*Lbl*nf*T + 32*T^2 + 32*Lbl*nf*T^2 - 
         15*T^3 - 28*Lbl*nf*T^3 + 4*T^4 + 8*Lbl*nf*T^4)*Log[T]^2)/
       ((-1 + T)*(1 - 2*T + 2*T^2)) + 
      (16*(-5 + 22*T - 4*Lbl*nf*T - 21*T^2 + 14*Lbl*nf*T^2 - 18*Lbl*nf*T^3 + 
         5*T^4 + 8*Lbl*nf*T^4)*PolyLog[2, 1 - T])/
       ((-1 + T)*T*(1 - 2*T + 2*T^2))) + 
    Log[T]*((4*(90 - 6*nf + 837*T + 180*nf*T + 324*Lbl*nf*T - 4662*T^2 - 
         774*nf*T^2 - 1512*Lbl*nf*T^2 + 9792*T^3 + 1552*nf*T^3 + 
         4680*Lbl*nf*T^3 - 9585*T^4 - 1536*nf*T^4 - 8928*Lbl*nf*T^4 + 
         4086*T^5 + 736*nf*T^5 + 10944*Lbl*nf*T^5 - 450*T^6 - 152*nf*T^6 - 
         7488*Lbl*nf*T^6 + 2304*Lbl*nf*T^7))/(9*(-1 + T)*T*
        (1 - 2*T + 2*T^2)^2) + (16*(1 - 2*Lbl*nf*T + 9*T^2 + 8*Lbl*nf*T^2 - 
         20*T^3 - 14*Lbl*nf*T^3 + 5*T^4 + 8*Lbl*nf*T^4)*PolyLog[2, T])/
       ((-1 + T)*T*(1 - 2*T + 2*T^2))) - 
    (16*(-5 + 22*T - 4*Lbl*nf*T - 21*T^2 + 14*Lbl*nf*T^2 - 18*Lbl*nf*T^3 + 
       5*T^4 + 8*Lbl*nf*T^4)*PolyLog[3, 1 - T])/
     ((-1 + T)*T*(1 - 2*T + 2*T^2)) - 
    (16*(1 - 2*Lbl*nf*T + 9*T^2 + 8*Lbl*nf*T^2 - 20*T^3 - 14*Lbl*nf*T^3 + 
       5*T^4 + 8*Lbl*nf*T^4)*PolyLog[3, T])/((-1 + T)*T*(1 - 2*T + 2*T^2)) + 
    (16*(3 - 36*T - 22*Lbl*nf*T + 68*T^2 + 70*Lbl*nf*T^2 - 64*T^3 - 
       96*Lbl*nf*T^3 + 32*T^4 + 48*Lbl*nf*T^4)*Zeta[3])/
     ((-1 + T)*T*(1 - 2*T + 2*T^2))) + 
  Log[1 - T]*((-1944 + 432*Lbl*nf + 15444*T + 512*nf*T + 4464*Lbl*nf*T - 
      48087*T^2 - 1340*nf*T^2 - 28896*Lbl*nf*T^2 + 75078*T^3 + 752*nf*T^3 + 
      80640*Lbl*nf*T^3 - 62766*T^4 + 952*nf*T^4 - 131328*Lbl*nf*T^4 + 
      25488*T^5 - 144*nf*T^5 + 129984*Lbl*nf*T^5 - 2376*T^6 - 224*nf*T^6 - 
      73728*Lbl*nf*T^6 + 18432*Lbl*nf*T^7)/(9*(-1 + T)*T*
      (1 - 2*T + 2*T^2)^2) - (2*(117 - 933*T + 12*nf*T - 192*Lbl*nf*T + 
       3270*T^2 - 60*nf*T^2 + 480*Lbl*nf*T^2 - 6078*T^3 + 136*nf*T^3 - 
       1236*Lbl*nf*T^3 + 6750*T^4 - 172*nf*T^4 + 3168*Lbl*nf*T^4 - 5406*T^5 + 
       124*nf*T^5 - 5064*Lbl*nf*T^5 + 3336*T^6 - 48*nf*T^6 + 
       4368*Lbl*nf*T^6 - 1380*T^7 + 8*nf*T^7 - 2016*Lbl*nf*T^7 + 288*T^8 + 
       384*Lbl*nf*T^8)*Log[T]^2)/(3*(-1 + T)^2*T*(1 - 2*T + 2*T^2)^2) + 
    (4*(-2 + 39*T + 14*Lbl*nf*T - 107*T^2 - 58*Lbl*nf*T^2 + 126*T^3 + 
       120*Lbl*nf*T^3 - 60*T^4 - 108*Lbl*nf*T^4 + 16*T^5 + 32*Lbl*nf*T^5)*
      Log[T]^3)/(3*(-1 + T)*T*(1 - 2*T + 2*T^2)) + 
    (4*(-36 - 108*Lbl*nf - 6*T + 420*Lbl*nf*T + 606*T^2 + 4*nf*T^2 - 
       968*Lbl*nf*T^2 - 1251*T^3 - 8*nf*T^3 + 1232*Lbl*nf*T^3 + 1212*T^4 + 
       8*nf*T^4 - 1440*Lbl*nf*T^4 - 948*T^5 - 4*nf*T^5 + 1664*Lbl*nf*T^5 + 
       648*T^6 + 8*nf*T^6 - 896*Lbl*nf*T^6 - 60*T^7 - 8*nf*T^7 - 
       96*Lbl*nf*T^7 + 192*Lbl*nf*T^8)*PolyLog[2, 1 - T])/
     (3*(-1 + T)*T^2*(1 - 2*T + 2*T^2)^2) + 
    Log[T]*((-8*(6 - 51*T - 84*Lbl*nf*T + 99*T^2 + 512*Lbl*nf*T^2 - 204*T^3 - 
         1360*Lbl*nf*T^3 + 372*T^4 + 1940*Lbl*nf*T^4 - 324*T^5 - 
         1512*Lbl*nf*T^5 + 108*T^6 + 504*Lbl*nf*T^6))/
       (3*(-1 + T)*T*(1 - 2*T + 2*T^2)^2) + 
      (16*(11 - 12*T - 46*Lbl*nf*T + 6*T^2 + 98*Lbl*nf*T^2 + 3*T^3 + 
         36*Lbl*nf*T^3 - 52*T^4 - 360*Lbl*nf*T^4 + 86*T^5 + 552*Lbl*nf*T^5 - 
         60*T^6 - 392*Lbl*nf*T^6 + 24*T^7 + 112*Lbl*nf*T^7)*
        PolyLog[2, 1 - T])/((-1 + T)*T*(1 - 2*T + 2*T^2)^2) + 
      (16*(11 - 20*T - 50*Lbl*nf*T + 50*T^2 + 134*Lbl*nf*T^2 - 101*T^3 - 
         100*Lbl*nf*T^3 + 88*T^4 - 80*Lbl*nf*T^4 - 26*T^5 + 216*Lbl*nf*T^5 - 
         4*T^6 - 168*Lbl*nf*T^6 + 8*T^7 + 48*Lbl*nf*T^7)*PolyLog[2, T])/
       ((-1 + T)*T*(1 - 2*T + 2*T^2)^2)) + 
    (16*(15 - 4*Lbl*nf - 63*T - 16*Lbl*nf*T + 126*T^2 + 132*Lbl*nf*T^2 - 
       181*T^3 - 344*Lbl*nf*T^3 + 166*T^4 + 456*Lbl*nf*T^4 - 86*T^5 - 
       320*Lbl*nf*T^5 + 24*T^6 + 96*Lbl*nf*T^6)*PolyLog[3, 1 - T])/
     ((-1 + T)*(1 - 2*T + 2*T^2)^2) + 
    (16*(-6 + 39*T + 10*Lbl*nf*T - 167*T^2 - 38*Lbl*nf*T^2 + 295*T^3 + 
       196*Lbl*nf*T^3 - 318*T^4 - 440*Lbl*nf*T^4 + 230*T^5 + 552*Lbl*nf*T^5 - 
       108*T^6 - 392*Lbl*nf*T^6 + 24*T^7 + 112*Lbl*nf*T^7)*PolyLog[3, T])/
     ((-1 + T)*T*(1 - 2*T + 2*T^2)^2) - 
    (16*(2 + 6*T + 20*Lbl*nf*T - 85*T^2 - 124*Lbl*nf*T^2 + 140*T^3 + 
       492*Lbl*nf*T^3 - 120*T^4 - 1004*Lbl*nf*T^4 + 48*T^5 + 
       1184*Lbl*nf*T^5 + 4*T^6 - 792*Lbl*nf*T^6 + 224*Lbl*nf*T^7)*Zeta[3])/
     ((-1 + T)*T*(1 - 2*T + 2*T^2)^2)) + 
  Log[T]*(-1/9*(-837 - 508*nf + 6624*T + 1832*nf*T - 144*Lbl*nf*T - 
       19791*T^2 - 1828*nf*T^2 - 6048*Lbl*nf*T^2 + 31374*T^3 - 1360*nf*T^3 + 
       25728*Lbl*nf*T^3 - 29034*T^4 + 3128*nf*T^4 - 57792*Lbl*nf*T^4 + 
       11232*T^5 - 1488*nf*T^5 + 74688*Lbl*nf*T^5 + 2376*T^6 + 224*nf*T^6 - 
       55296*Lbl*nf*T^6 + 18432*Lbl*nf*T^7)/((-1 + T)*T*
       (1 - 2*T + 2*T^2)^2) - (4*(165 - 1029*T + 12*nf*T - 228*Lbl*nf*T + 
       3105*T^2 - 60*nf*T^2 + 648*Lbl*nf*T^2 - 4977*T^3 + 136*nf*T^3 - 
       1584*Lbl*nf*T^3 + 4092*T^4 - 172*nf*T^4 + 3520*Lbl*nf*T^4 - 1680*T^5 + 
       124*nf*T^5 - 5024*Lbl*nf*T^5 + 228*T^6 - 48*nf*T^6 + 3808*Lbl*nf*T^6 + 
       60*T^7 + 8*nf*T^7 - 1440*Lbl*nf*T^7 + 192*Lbl*nf*T^8)*PolyLog[2, T])/
     (3*(-1 + T)^2*T*(1 - 2*T + 2*T^2)^2) - 
    (16*(11 - 12*T - 46*Lbl*nf*T + 6*T^2 + 98*Lbl*nf*T^2 + 3*T^3 + 
       36*Lbl*nf*T^3 - 52*T^4 - 360*Lbl*nf*T^4 + 86*T^5 + 552*Lbl*nf*T^5 - 
       60*T^6 - 392*Lbl*nf*T^6 + 24*T^7 + 112*Lbl*nf*T^7)*PolyLog[3, 1 - T])/
     ((-1 + T)*T*(1 - 2*T + 2*T^2)^2) - 
    (16*(1 - 24*T - 16*Lbl*nf*T + 79*T^2 + 76*Lbl*nf*T^2 - 103*T^3 - 
       200*Lbl*nf*T^3 + 96*T^4 + 296*Lbl*nf*T^4 - 58*T^5 - 256*Lbl*nf*T^5 + 
       24*T^6 + 96*Lbl*nf*T^6)*PolyLog[3, T])/(T*(1 - 2*T + 2*T^2)^2) + 
    (16*(5 + 40*T - 32*Lbl*nf*T - 155*T^2 + 8*Lbl*nf*T^2 + 220*T^3 + 
       316*Lbl*nf*T^3 - 180*T^4 - 876*Lbl*nf*T^4 + 72*T^5 + 1136*Lbl*nf*T^5 - 
       4*T^6 - 776*Lbl*nf*T^6 + 224*Lbl*nf*T^7)*Zeta[3])/
     ((-1 + T)*T*(1 - 2*T + 2*T^2)^2)), 
 (-8*Pi^4*Sqrt[1 - T]*(1 - 2*T - 2*Lbl*nf*T - T^2 + 6*Lbl*nf*T^2 + 6*T^3 - 
    8*Lbl*nf*T^3 - 3*T^4 + 4*Lbl*nf*T^4))/((-1 + Sqrt[T])^2*(1 + Sqrt[T])^2*
   T^(3/2)*(1 - 2*T + 2*T^2)), 320*log2\[Omega]0^2 + 
  (lmm^4*(27 - 434*T + 1152*T^2 + 8*Lbl*nf*T^2 - 2248*T^3 - 32*Lbl*nf*T^3 + 
     3650*T^4 + 56*Lbl*nf*T^4 - 4420*T^5 - 48*Lbl*nf*T^5 + 3788*T^6 + 
     16*Lbl*nf*T^6 - 1984*T^7 + 496*T^8))/(3*(-1 + T)^2*T^2*
    (1 - 2*T + 2*T^2)^2) + (42705 - 3648*nf - 342012*T + 47496*nf*T - 
    82224*Lbl*nf*T + 1277704*T^2 - 186996*nf*T^2 + 624336*Lbl*nf*T^2 - 
    2980916*T^3 + 403632*nf*T^3 - 2505648*Lbl*nf*T^3 + 5046160*T^4 - 
    468036*nf*T^4 + 6617904*Lbl*nf*T^4 - 6989252*T^5 + 76008*nf*T^5 - 
    12469008*Lbl*nf*T^5 + 8466604*T^6 + 729768*nf*T^6 + 17083824*Lbl*nf*T^6 - 
    8459168*T^7 - 1345920*nf*T^7 - 16832640*Lbl*nf*T^7 + 6113552*T^8 + 
    1209840*nf*T^8 + 11398080*Lbl*nf*T^8 - 2665840*T^9 - 582240*nf*T^9 - 
    4793280*Lbl*nf*T^9 + 533168*T^10 + 116448*nf*T^10 + 958656*Lbl*nf*T^10)/
   (54*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) + 
  (Pi^4*(165 - 1326*T - 228*Lbl*nf*T + 4994*T^2 + 2064*Lbl*nf*T^2 - 
     12176*T^3 - 7464*Lbl*nf*T^3 + 36738*T^4 + 19900*Lbl*nf*T^4 - 
     102652*T^5 - 33048*Lbl*nf*T^5 + 205692*T^6 + 10824*Lbl*nf*T^6 - 
     287056*T^7 + 78240*Lbl*nf*T^7 + 275128*T^8 - 184720*Lbl*nf*T^8 - 
     176752*T^9 + 202976*Lbl*nf*T^9 + 70160*T^10 - 115424*Lbl*nf*T^10 - 
     13056*T^11 + 26880*Lbl*nf*T^11))/(45*(-1 + T)^2*T^2*
    (1 - 2*T + 2*T^2)^3) - 
  ((-18 + 186*T - 912*T^2 + 2160*T^3 - 20*Lbl*nf*T^3 - 2845*T^4 + 
     256*Lbl*nf*T^4 + 1158*T^5 - 716*Lbl*nf*T^5 + 3957*T^6 - 240*Lbl*nf*T^6 - 
     10856*T^7 + 5912*Lbl*nf*T^7 + 16463*T^8 - 16184*Lbl*nf*T^8 - 18620*T^9 + 
     23728*Lbl*nf*T^9 + 16196*T^10 - 21312*Lbl*nf*T^10 - 10264*T^11 + 
     11744*Lbl*nf*T^11 + 4124*T^12 - 3680*Lbl*nf*T^12 - 768*T^13 + 
     512*Lbl*nf*T^13)*Log[1 - T]^4)/(3*(-1 + T)^2*T^4*(1 - 2*T + 2*T^2)^3) - 
  (2*(-132 + 16*nf + 1902*T - 96*nf*T + 252*Lbl*nf*T - 9048*T^2 + 
     348*nf*T^2 - 2280*Lbl*nf*T^2 + 28680*T^3 - 364*nf*T^3 + 
     7092*Lbl*nf*T^3 - 68403*T^4 - 856*nf*T^4 - 14856*Lbl*nf*T^4 + 
     120255*T^5 + 3192*nf*T^5 + 27768*Lbl*nf*T^5 - 160545*T^6 - 4724*nf*T^6 - 
     51624*Lbl*nf*T^6 + 171747*T^7 + 3716*nf*T^7 + 76464*Lbl*nf*T^7 - 
     157416*T^8 - 1136*nf*T^8 - 74976*Lbl*nf*T^8 + 124236*T^9 - 384*nf*T^9 + 
     39072*Lbl*nf*T^9 - 74796*T^10 + 336*nf*T^10 - 1440*Lbl*nf*T^10 + 
     28476*T^11 - 48*nf*T^11 - 8832*Lbl*nf*T^11 - 4992*T^12 + 
     3072*Lbl*nf*T^12)*Log[T]^3)/(9*(-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^3) + 
  ((39 - 314*T - 32*Lbl*nf*T + 1319*T^2 + 140*Lbl*nf*T^2 - 3020*T^3 - 
     36*Lbl*nf*T^3 + 5070*T^4 - 1324*Lbl*nf*T^4 - 10052*T^5 + 
     4908*Lbl*nf*T^5 + 23271*T^6 - 9624*Lbl*nf*T^6 - 44752*T^7 + 
     12760*Lbl*nf*T^7 + 62893*T^8 - 13432*Lbl*nf*T^8 - 63020*T^9 + 
     13008*Lbl*nf*T^9 + 44172*T^10 - 11424*Lbl*nf*T^10 - 20680*T^11 + 
     7520*Lbl*nf*T^11 + 5860*T^12 - 2976*Lbl*nf*T^12 - 768*T^13 + 
     512*Lbl*nf*T^13)*Log[T]^4)/(3*(-1 + T)^4*T^2*(1 - 2*T + 2*T^2)^3) + 
  Log[1 - T]^3*((2*(-36 - 288*Lbl*nf - 636*T + 960*Lbl*nf*T + 3372*T^2 + 
       64*nf*T^2 - 1620*Lbl*nf*T^2 - 3171*T^3 - 240*nf*T^3 + 
       1740*Lbl*nf*T^3 - 10662*T^4 + 1120*nf*T^4 + 4296*Lbl*nf*T^4 + 
       44232*T^5 - 3380*nf*T^5 - 37944*Lbl*nf*T^5 - 93996*T^6 + 5608*nf*T^6 + 
       122088*Lbl*nf*T^6 + 147189*T^7 - 5284*nf*T^7 - 228912*Lbl*nf*T^7 - 
       177612*T^8 + 2608*nf*T^8 + 275232*Lbl*nf*T^8 + 155784*T^9 - 
       336*nf*T^9 - 214752*Lbl*nf*T^9 - 91032*T^10 - 192*nf*T^10 + 
       104160*Lbl*nf*T^10 + 31428*T^11 + 48*nf*T^11 - 28032*Lbl*nf*T^11 - 
       4992*T^12 + 3072*Lbl*nf*T^12))/(9*(-1 + T)^2*T^3*
      (1 - 2*T + 2*T^2)^3) + (2*(-1 + 2*T)*(11 + 52*T - 12*Lbl*nf*T - 
       272*T^2 - 228*Lbl*nf*T^2 + 1136*T^3 + 560*Lbl*nf*T^3 - 3156*T^4 + 
       224*Lbl*nf*T^4 + 5864*T^5 - 3216*Lbl*nf*T^5 - 7704*T^6 + 
       7344*Lbl*nf*T^6 + 7232*T^7 - 9216*Lbl*nf*T^7 - 4688*T^8 + 
       7104*Lbl*nf*T^8 + 1920*T^9 - 3200*Lbl*nf*T^9 - 384*T^10 + 
       640*Lbl*nf*T^10)*Log[(1 - T)/T^4])/(3*(-1 + T)^2*T^2*
      (1 - 2*T + 2*T^2)^3) + (8*(22 - 4*Lbl*nf - 40*T + 46*Lbl*nf*T - 
       111*T^2 + 32*Lbl*nf*T^2 + 647*T^3 - 698*Lbl*nf*T^3 - 1397*T^4 + 
       1936*Lbl*nf*T^4 + 1808*T^5 - 2616*Lbl*nf*T^5 - 1578*T^6 + 
       1952*Lbl*nf*T^6 + 832*T^7 - 776*Lbl*nf*T^7 - 192*T^8 + 128*Lbl*nf*T^8)*
      Log[T])/(3*(-1 + T)^2*T*(1 - 2*T + 2*T^2)^2)) + 
  lmm^3*((16*log2\[Omega]0*(-2 - 4*T - 11*T^2 + 2*T^3 + 105*T^4 - 228*T^5 + 
       244*T^6 - 144*T^7 + 36*T^8))/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
    (4*(-78 - 8*nf + 381*T - 24*nf*T - 144*Lbl*nf*T - 1545*T^2 - 66*nf*T^2 + 
       852*Lbl*nf*T^2 - 1344*T^3 + 92*nf*T^3 - 2784*Lbl*nf*T^3 + 13764*T^4 + 
       358*nf*T^4 + 5868*Lbl*nf*T^4 - 26664*T^5 - 1000*nf*T^5 - 
       8328*Lbl*nf*T^5 + 27144*T^6 + 1192*nf*T^6 + 7704*Lbl*nf*T^6 - 
       15648*T^7 - 736*nf*T^7 - 4224*Lbl*nf*T^7 + 3912*T^8 + 184*nf*T^8 + 
       1056*Lbl*nf*T^8))/(9*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) - 
    (8*(9 - 70*T - 14*Lbl*nf*T + 134*T^2 + 54*Lbl*nf*T^2 - 273*T^3 - 
       82*Lbl*nf*T^3 + 511*T^4 - 26*Lbl*nf*T^4 - 639*T^5 + 324*Lbl*nf*T^5 + 
       506*T^6 - 616*Lbl*nf*T^6 - 218*T^7 + 608*Lbl*nf*T^7 + 52*T^8 - 
       312*Lbl*nf*T^8 + 64*Lbl*nf*T^9)*Log[1 - T])/
     (3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
    (8*(-12 + 154*T + 4*Lbl*nf*T - 459*T^2 + 12*Lbl*nf*T^2 + 783*T^3 - 
       82*Lbl*nf*T^3 - 916*T^4 + 142*Lbl*nf*T^4 + 731*T^5 - 12*Lbl*nf*T^5 - 
       436*T^6 - 280*Lbl*nf*T^6 + 198*T^7 + 416*Lbl*nf*T^7 - 52*T^8 - 
       264*Lbl*nf*T^8 + 64*Lbl*nf*T^9)*Log[T])/(3*(-1 + T)^2*T^2*
      (1 - 2*T + 2*T^2)^2)) + log2\[Omega]0*
   ((-16*Pi^2*(4 - 12*T + 19*T^2 + 2*T^3 - 21*T^4 - 32*T^5 + 104*T^6 - 
       80*T^7 + 20*T^8))/(3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
    (8*(1 - 46*T + 101*T^2 - 218*T^3 + 631*T^4 - 1332*T^5 + 1620*T^6 - 
       1008*T^7 + 252*T^8))/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) - 
    (16*(-4 - 32*T + 325*T^2 - 936*T^3 + 1401*T^4 - 1356*T^5 + 940*T^6 - 
       440*T^7 + 100*T^8)*Log[1 - T])/((-1 + T)^2*(1 - 2*T + 2*T^2)^3) - 
    (16*(8 - 20*T + 58*T^2 - 115*T^3 + 40*T^4 + 219*T^5 - 396*T^6 + 300*T^7 - 
       104*T^8 + 12*T^9)*Log[1 - T]^2)/((-1 + T)^2*T*(1 - 2*T + 2*T^2)^3) - 
    (16*(-2 + 6*T + 23*T^2 - 108*T^3 + 321*T^4 - 644*T^5 + 660*T^6 - 
       360*T^7 + 100*T^8)*Log[T])/(T^2*(1 - 2*T + 2*T^2)^3) - 
    (16*(-2 + 6*T - 23*T^2 - T^3 + 73*T^4 - 169*T^5 + 200*T^6 - 100*T^7 - 
       4*T^8 + 12*T^9)*Log[T]^2)/((-1 + T)*T^2*(1 - 2*T + 2*T^2)^3)) + 
  lmm^2*(128*log2\[Omega]0^2 - (2*Pi^2*(39 - 4*T + 60*Lbl*nf*T - 104*T^2 + 
       16*Lbl*nf*T^2 + 320*T^3 - 984*Lbl*nf*T^3 - 180*T^4 + 3452*Lbl*nf*T^4 - 
       648*T^5 - 6016*Lbl*nf*T^5 + 1336*T^6 + 6112*Lbl*nf*T^6 - 960*T^7 - 
       3520*Lbl*nf*T^7 + 240*T^8 + 880*Lbl*nf*T^8))/
     (3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) - 
    (2*(756 - 218*nf - 4041*T + 2696*nf*T - 216*Lbl*nf*T + 10947*T^2 - 
       9654*nf*T^2 + 4752*Lbl*nf*T^2 + 7506*T^3 + 23564*nf*T^3 - 
       26856*Lbl*nf*T^3 - 86484*T^4 - 39686*nf*T^4 + 78768*Lbl*nf*T^4 + 
       181698*T^5 + 44080*nf*T^5 - 136872*Lbl*nf*T^5 - 197934*T^6 - 
       32352*nf*T^6 + 143064*Lbl*nf*T^6 + 117744*T^7 + 15136*nf*T^7 - 
       83520*Lbl*nf*T^7 - 29436*T^8 - 3784*nf*T^8 + 20880*Lbl*nf*T^8))/
     (9*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
    (2*(13 - 54*T - 12*Lbl*nf*T + 98*T^2 - 232*T^3 - 28*Lbl*nf*T^3 + 
       466*T^4 + 352*Lbl*nf*T^4 - 574*T^5 - 928*Lbl*nf*T^5 + 408*T^6 + 
       1080*Lbl*nf*T^6 - 116*T^7 - 576*Lbl*nf*T^7 + 16*T^8 + 112*Lbl*nf*T^8)*
      Log[1 - T]^2)/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
    (2*(72 + 16*nf - 54*T + 16*nf*T + 276*Lbl*nf*T + 453*T^2 - 60*nf*T^2 - 
       1548*Lbl*nf*T^2 + 1416*T^3 + 232*nf*T^3 + 4440*Lbl*nf*T^3 - 9015*T^4 - 
       832*nf*T^4 - 8808*Lbl*nf*T^4 + 15564*T^5 + 1392*nf*T^5 + 
       13992*Lbl*nf*T^5 - 14094*T^6 - 1244*nf*T^6 - 17040*Lbl*nf*T^6 + 
       7212*T^7 + 600*nf*T^7 + 14256*Lbl*nf*T^7 - 1656*T^8 - 120*nf*T^8 - 
       7104*Lbl*nf*T^8 + 1536*Lbl*nf*T^9)*Log[T])/
     (3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
    (2*(25 - 204*T - 16*Lbl*nf*T + 590*T^2 - 12*Lbl*nf*T^2 - 888*T^3 + 
       188*Lbl*nf*T^3 + 776*T^4 - 408*Lbl*nf*T^4 - 334*T^5 + 272*Lbl*nf*T^5 + 
       44*T^6 + 184*Lbl*nf*T^6 - 12*T^7 - 320*Lbl*nf*T^7 + 16*T^8 + 
       112*Lbl*nf*T^8)*Log[T]^2)/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
    log2\[Omega]0*((32*(-2 + 25*T^2 - 210*T^3 + 669*T^4 - 1136*T^5 + 
         1144*T^6 - 656*T^7 + 164*T^8))/((-1 + T)^2*T^2*
        (1 - 2*T + 2*T^2)^2) - (64*(-7 + 10*T - T^2 - 12*T^3 + 21*T^4 - 
         18*T^5 + 6*T^6)*Log[1 - T])/((-1 + T)^2*(1 - 2*T + 2*T^2)^2) - 
      (64*(-1 - 2*T - T^2 - 12*T^3 + 21*T^4 - 18*T^5 + 6*T^6)*Log[T])/
       (T^2*(1 - 2*T + 2*T^2)^2)) + Log[1 - T]*
     ((-2*(102 - 468*T - 228*Lbl*nf*T + 75*T^2 - 144*nf*T^2 + 
         996*Lbl*nf*T^2 - 1200*T^3 + 224*nf*T^3 - 1512*Lbl*nf*T^3 + 
         6105*T^4 - 68*nf*T^4 - 768*Lbl*nf*T^4 - 10284*T^5 - 192*nf*T^5 + 
         6840*Lbl*nf*T^5 + 9978*T^6 + 404*nf*T^6 - 12864*Lbl*nf*T^6 - 
         6036*T^7 - 360*nf*T^7 + 12720*Lbl*nf*T^7 + 1656*T^8 + 120*nf*T^8 - 
         6720*Lbl*nf*T^8 + 1536*Lbl*nf*T^9))/(3*(-1 + T)^2*T^2*
        (1 - 2*T + 2*T^2)^2) - (16*(-5 + 31*T + 4*Lbl*nf*T - 72*T^2 - 
         15*Lbl*nf*T^2 + 97*T^3 + 22*Lbl*nf*T^3 - 84*T^4 + Lbl*nf*T^4 + 
         37*T^5 - 48*Lbl*nf*T^5 - 3*T^6 + 72*Lbl*nf*T^6 - 8*T^7 - 
         48*Lbl*nf*T^7 + 2*T^8 + 12*Lbl*nf*T^8)*Log[T])/
       ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2))) + 
  Log[1 - T]^2*((-2*(108 + 324*Lbl*nf - 900*T - 3636*Lbl*nf*T - 1026*T^2 + 
       292*nf*T^2 + 14940*Lbl*nf*T^2 + 15240*T^3 - 1000*nf*T^3 - 
       26964*Lbl*nf*T^3 - 46329*T^4 + 3164*nf*T^4 + 11232*Lbl*nf*T^4 + 
       82101*T^5 - 8158*nf*T^5 + 51120*Lbl*nf*T^5 - 105369*T^6 + 
       11988*nf*T^6 - 130896*Lbl*nf*T^6 + 105213*T^7 - 10132*nf*T^7 + 
       172584*Lbl*nf*T^7 - 78432*T^8 + 6320*nf*T^8 - 151200*Lbl*nf*T^8 + 
       39444*T^9 - 3832*nf*T^9 + 89856*Lbl*nf*T^9 - 10956*T^10 + 
       1680*nf*T^10 - 32832*Lbl*nf*T^10 + 1284*T^11 - 336*nf*T^11 + 
       5472*Lbl*nf*T^11))/(9*(-1 + T)^2*T^3*(1 - 2*T + 2*T^2)^3) - 
    (2*(48 + 144*Lbl*nf + 24*T - 480*Lbl*nf*T - 396*T^2 + 732*Lbl*nf*T^2 - 
       843*T^3 - 32*nf*T^3 + 300*Lbl*nf*T^3 + 4188*T^4 + 128*nf*T^4 - 
       144*Lbl*nf*T^4 - 1026*T^5 - 244*nf*T^5 - 11136*Lbl*nf*T^5 - 
       19716*T^6 + 232*nf*T^6 + 45504*Lbl*nf*T^6 + 58371*T^7 - 36*nf*T^7 - 
       100008*Lbl*nf*T^7 - 94860*T^8 - 208*nf*T^8 + 139296*Lbl*nf*T^8 + 
       98592*T^9 + 304*nf*T^9 - 125568*Lbl*nf*T^9 - 65640*T^10 - 
       192*nf*T^10 + 71040*Lbl*nf*T^10 + 26268*T^11 + 48*nf*T^11 - 
       22752*Lbl*nf*T^11 - 4992*T^12 + 3072*Lbl*nf*T^12)*Log[T])/
     (3*(-1 + T)^2*T^3*(1 - 2*T + 2*T^2)^3) - 
    (2*(-85 - 56*T + 140*Lbl*nf*T + 1058*T^2 + 1088*Lbl*nf*T^2 - 5628*T^3 - 
       5912*Lbl*nf*T^3 + 18580*T^4 + 9452*Lbl*nf*T^4 - 39900*T^5 + 
       1496*Lbl*nf*T^5 + 60988*T^6 - 32712*Lbl*nf*T^6 - 69168*T^7 + 
       66464*Lbl*nf*T^7 + 57648*T^8 - 74576*Lbl*nf*T^8 - 33808*T^9 + 
       51744*Lbl*nf*T^9 + 12656*T^10 - 21024*Lbl*nf*T^10 - 2304*T^11 + 
       3840*Lbl*nf*T^11)*Log[T]^2)/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) + 
    (4*(-2 + 76*T - 8*Lbl*nf*T - 310*T^2 + 184*Lbl*nf*T^2 + 538*T^3 - 
       556*Lbl*nf*T^3 + 213*T^4 - 340*Lbl*nf*T^4 - 3464*T^5 + 
       5792*Lbl*nf*T^5 + 9217*T^6 - 16368*Lbl*nf*T^6 - 14324*T^7 + 
       25328*Lbl*nf*T^7 + 14676*T^8 - 24400*Lbl*nf*T^8 - 9960*T^9 + 
       14656*Lbl*nf*T^9 + 4084*T^10 - 5056*Lbl*nf*T^10 - 768*T^11 + 
       768*Lbl*nf*T^11)*PolyLog[2, 1 - T])/((-1 + T)^2*T^2*
      (1 - 2*T + 2*T^2)^3)) + 
  Pi^2*((2*(1428 - 334*nf - 432*Lbl*nf - 12051*T + 4460*nf*T - 372*Lbl*nf*T + 
       42825*T^2 - 23194*nf*T^2 + 14292*Lbl*nf*T^2 - 102114*T^3 + 
       73256*nf*T^3 - 108216*Lbl*nf*T^3 + 173496*T^4 - 154682*nf*T^4 + 
       420456*Lbl*nf*T^4 - 213450*T^5 + 227988*nf*T^5 - 1032072*Lbl*nf*T^5 + 
       204990*T^6 - 238732*nf*T^6 + 1719384*Lbl*nf*T^6 - 160656*T^7 + 
       177216*nf*T^7 - 1954752*Lbl*nf*T^7 + 97584*T^8 - 91464*nf*T^8 + 
       1458528*Lbl*nf*T^8 - 38280*T^9 + 31440*nf*T^9 - 646560*Lbl*nf*T^9 + 
       7656*T^10 - 6288*nf*T^10 + 129312*Lbl*nf*T^10))/
     (27*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) - 
    (64*(-3 + 6*T - 14*T^2 + 8*T^3 + 16*T^4 - 24*T^5 + 8*T^6)*Log[2])/
     ((-1 + T)*T*(1 - 2*T + 2*T^2)^2) + 
    (2*(36 - 372*T + 1837*T^2 - 4660*T^3 + 48*Lbl*nf*T^3 + 7420*T^4 - 
       96*Lbl*nf*T^4 - 8600*T^5 - 132*Lbl*nf*T^5 + 9836*T^6 - 28*Lbl*nf*T^6 - 
       14514*T^7 + 864*Lbl*nf*T^7 + 21318*T^8 - 1968*Lbl*nf*T^8 - 24296*T^9 + 
       3856*Lbl*nf*T^9 + 19984*T^10 - 6000*Lbl*nf*T^10 - 11480*T^11 + 
       6080*Lbl*nf*T^11 + 4248*T^12 - 3392*Lbl*nf*T^12 - 768*T^13 + 
       768*Lbl*nf*T^13)*Log[1 - T]^2)/(3*(-1 + T)^2*T^4*
      (1 - 2*T + 2*T^2)^3) - (2*(78 + 1134*T - 80*nf*T + 72*Lbl*nf*T - 
       9999*T^2 + 468*nf*T^2 + 576*Lbl*nf*T^2 + 42411*T^3 - 996*nf*T^3 - 
       8016*Lbl*nf*T^3 - 114075*T^4 + 1336*nf*T^4 + 46664*Lbl*nf*T^4 + 
       210219*T^5 - 2584*nf*T^5 - 168240*Lbl*nf*T^5 - 281784*T^6 + 
       6036*nf*T^6 + 407336*Lbl*nf*T^6 + 287376*T^7 - 9892*nf*T^7 - 
       697416*Lbl*nf*T^7 - 232764*T^8 + 10352*nf*T^8 + 859328*Lbl*nf*T^8 + 
       154500*T^9 - 6656*nf*T^9 - 755136*Lbl*nf*T^9 - 80064*T^10 + 
       2352*nf*T^10 + 453600*Lbl*nf*T^10 + 28224*T^11 - 336*nf*T^11 - 
       167328*Lbl*nf*T^11 - 4992*T^12 + 28416*Lbl*nf*T^12)*Log[T])/
     (9*(-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^3) + 
    (2*(-33 + 132*T - 76*Lbl*nf*T + 565*T^2 + 476*Lbl*nf*T^2 - 4410*T^3 - 
       1152*Lbl*nf*T^3 + 15142*T^4 - 96*Lbl*nf*T^4 - 35766*T^5 + 
       9308*Lbl*nf*T^5 + 62846*T^6 - 32956*Lbl*nf*T^6 - 84942*T^7 + 
       68480*Lbl*nf*T^7 + 89806*T^8 - 98928*Lbl*nf*T^8 - 74064*T^9 + 
       103632*Lbl*nf*T^9 + 46360*T^10 - 78128*Lbl*nf*T^10 - 20616*T^11 + 
       40256*Lbl*nf*T^11 + 5784*T^12 - 12608*Lbl*nf*T^12 - 768*T^13 + 
       1792*Lbl*nf*T^13)*Log[T]^2)/(3*(-1 + T)^4*T^2*(1 - 2*T + 2*T^2)^3) + 
    Log[1 - T]*((2*(264 - 144*Lbl*nf - 2400*T + 480*Lbl*nf*T + 7686*T^2 + 
         64*nf*T^2 - 880*Lbl*nf*T^2 - 5037*T^3 - 416*nf*T^3 + 
         1256*Lbl*nf*T^3 - 28620*T^4 + 1760*nf*T^4 + 15448*Lbl*nf*T^4 + 
         103677*T^5 - 4428*nf*T^5 - 112408*Lbl*nf*T^5 - 196104*T^6 + 
         6232*nf*T^6 + 362032*Lbl*nf*T^6 + 260160*T^7 - 4668*nf*T^7 - 
         711544*Lbl*nf*T^7 - 259224*T^8 + 848*nf*T^8 + 931904*Lbl*nf*T^8 + 
         192060*T^9 + 1616*nf*T^9 - 829344*Lbl*nf*T^9 - 99072*T^10 - 
         1344*nf*T^10 + 488448*Lbl*nf*T^10 + 31680*T^11 + 336*nf*T^11 - 
         173664*Lbl*nf*T^11 - 4992*T^12 + 28416*Lbl*nf*T^12))/
       (9*(-1 + T)^2*T^3*(1 - 2*T + 2*T^2)^3) - 
      (8*(24 - 214*T - 66*Lbl*nf*T + 598*T^2 + 222*Lbl*nf*T^2 - 982*T^3 - 
         392*Lbl*nf*T^3 + 1171*T^4 + 188*Lbl*nf*T^4 - 1702*T^5 + 
         1816*Lbl*nf*T^5 + 3766*T^6 - 6872*Lbl*nf*T^6 - 6688*T^7 + 
         12864*Lbl*nf*T^7 + 7436*T^8 - 14864*Lbl*nf*T^8 - 5096*T^9 + 
         10880*Lbl*nf*T^9 + 2072*T^10 - 4672*Lbl*nf*T^10 - 384*T^11 + 
         896*Lbl*nf*T^11)*Log[T])/(3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3)) - 
    (8*(-1 + 2*T)*(-23 + 58*T + 72*Lbl*nf*T + 90*T^2 - 152*Lbl*nf*T^2 - 
       392*T^3 + 32*Lbl*nf*T^3 - 60*T^4 + 1264*Lbl*nf*T^4 + 2080*T^5 - 
       5120*Lbl*nf*T^5 - 4800*T^6 + 10368*Lbl*nf*T^6 + 5824*T^7 - 
       12800*Lbl*nf*T^7 - 4336*T^8 + 9920*Lbl*nf*T^8 + 1920*T^9 - 
       4480*Lbl*nf*T^9 - 384*T^10 + 896*Lbl*nf*T^10)*PolyLog[2, T])/
     (3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3)) + 
  Log[T]^2*((-2*(-378 + 14*nf + 4338*T - 370*nf*T - 432*Lbl*nf*T - 
       18156*T^2 + 2128*nf*T^2 + 1800*Lbl*nf*T^2 + 44253*T^3 - 6592*nf*T^3 - 
       4572*Lbl*nf*T^3 - 68760*T^4 + 10938*nf*T^4 + 7272*Lbl*nf*T^4 + 
       69408*T^5 - 9786*nf*T^5 - 936*Lbl*nf*T^5 - 40770*T^6 + 6296*nf*T^6 - 
       24840*Lbl*nf*T^6 + 6741*T^7 - 6804*nf*T^7 + 63720*Lbl*nf*T^7 + 
       4596*T^8 + 8008*nf*T^8 - 82944*Lbl*nf*T^8 + 504*T^9 - 5512*nf*T^9 + 
       62496*Lbl*nf*T^9 - 3168*T^10 + 2016*nf*T^10 - 27360*Lbl*nf*T^10 + 
       1284*T^11 - 336*nf*T^11 + 5472*Lbl*nf*T^11))/
     (9*(-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^3) - 
    (4*(24 - 204*T - 28*Lbl*nf*T + 699*T^2 + 100*Lbl*nf*T^2 - 1674*T^3 - 
       172*Lbl*nf*T^3 + 3632*T^4 + 84*Lbl*nf*T^4 - 7718*T^5 + 
       432*Lbl*nf*T^5 + 13939*T^6 - 1888*Lbl*nf*T^6 - 18836*T^7 + 
       4464*Lbl*nf*T^7 + 17904*T^8 - 6704*Lbl*nf*T^8 - 11360*T^9 + 
       6336*Lbl*nf*T^9 + 4364*T^10 - 3392*Lbl*nf*T^10 - 768*T^11 + 
       768*Lbl*nf*T^11)*PolyLog[2, T])/((-1 + T)^2*T^2*
      (1 - 2*T + 2*T^2)^3)) - 
  (4*(-48 - 144*Lbl*nf + 66*T + 480*Lbl*nf*T - 360*T^2 - 848*Lbl*nf*T^2 + 
     3966*T^3 + 32*nf*T^3 + 376*Lbl*nf*T^3 - 12594*T^4 - 128*nf*T^4 - 
     184*Lbl*nf*T^4 + 21921*T^5 + 244*nf*T^5 + 2248*Lbl*nf*T^5 - 28320*T^6 - 
     232*nf*T^6 - 6784*Lbl*nf*T^6 + 31341*T^7 + 36*nf*T^7 + 
     14008*Lbl*nf*T^7 - 29460*T^8 + 208*nf*T^8 - 18368*Lbl*nf*T^8 + 
     22524*T^9 - 304*nf*T^9 + 12768*Lbl*nf*T^9 - 12312*T^10 + 192*nf*T^10 - 
     2880*Lbl*nf*T^10 + 3348*T^11 - 48*nf*T^11 - 1440*Lbl*nf*T^11 + 
     768*Lbl*nf*T^12)*PolyLog[3, 1 - T])/(3*(-1 + T)^2*T^3*
    (1 - 2*T + 2*T^2)^3) + (4*(72 - 684*T + 16*nf*T - 312*Lbl*nf*T + 
     4629*T^2 - 76*nf*T^2 + 1296*Lbl*nf*T^2 - 20571*T^3 + 188*nf*T^3 - 
     6384*Lbl*nf*T^3 + 64290*T^4 - 392*nf*T^4 + 22744*Lbl*nf*T^4 - 
     142578*T^5 + 840*nf*T^5 - 53088*Lbl*nf*T^5 + 219459*T^6 - 1548*nf*T^6 + 
     89032*Lbl*nf*T^6 - 233925*T^7 + 2044*nf*T^7 - 114168*Lbl*nf*T^7 + 
     171636*T^8 - 1808*nf*T^8 + 109504*Lbl*nf*T^8 - 83544*T^9 + 1024*nf*T^9 - 
     73728*Lbl*nf*T^9 + 24516*T^10 - 336*nf*T^10 + 31968*Lbl*nf*T^10 - 
     3348*T^11 + 48*nf*T^11 - 7776*Lbl*nf*T^11 + 768*Lbl*nf*T^12)*
    PolyLog[3, T])/(3*(-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^3) - 
  (8*(8 - 144*T + 48*Lbl*nf*T + 1074*T^2 - 144*Lbl*nf*T^2 - 4098*T^3 + 
     196*Lbl*nf*T^3 + 10405*T^4 - 1076*Lbl*nf*T^4 - 17780*T^5 + 
     2560*Lbl*nf*T^5 + 20197*T^6 - 2576*Lbl*nf*T^6 - 14900*T^7 + 
     944*Lbl*nf*T^7 + 6772*T^8 + 176*Lbl*nf*T^8 - 1720*T^9 + 320*Lbl*nf*T^9 + 
     196*T^10 - 704*Lbl*nf*T^10 + 256*Lbl*nf*T^11)*PolyLog[4, 1 - T])/
   ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) + 
  (8*(-10 - 32*T + 60*Lbl*nf*T + 19*T^2 + 380*Lbl*nf*T^2 + 434*T^3 - 
     2492*Lbl*nf*T^3 - 1440*T^4 + 4596*Lbl*nf*T^4 + 2406*T^5 - 
     2032*Lbl*nf*T^5 - 2193*T^6 - 6272*Lbl*nf*T^6 + 876*T^7 + 
     13872*Lbl*nf*T^7 - 112*T^8 - 13616*Lbl*nf*T^8 + 240*T^9 + 
     7360*Lbl*nf*T^9 - 196*T^10 - 2112*Lbl*nf*T^10 + 256*Lbl*nf*T^11)*
    PolyLog[4, T])/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) + 
  (16*(-1 + 2*T)*(11 + 52*T - 12*Lbl*nf*T - 272*T^2 - 228*Lbl*nf*T^2 + 
     1136*T^3 + 560*Lbl*nf*T^3 - 3156*T^4 + 224*Lbl*nf*T^4 + 5864*T^5 - 
     3216*Lbl*nf*T^5 - 7704*T^6 + 7344*Lbl*nf*T^6 + 7232*T^7 - 
     9216*Lbl*nf*T^7 - 4688*T^8 + 7104*Lbl*nf*T^8 + 1920*T^9 - 
     3200*Lbl*nf*T^9 - 384*T^10 + 640*Lbl*nf*T^10)*PolyLog[4, T/(-1 + T)])/
   ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) - 
  (8*(-24 - 72*Lbl*nf - 237*T + 8*nf*T + 312*Lbl*nf*T + 1902*T^2 + 8*nf*T^2 - 
     520*Lbl*nf*T^2 - 4587*T^3 - 16*nf*T^3 - 1464*Lbl*nf*T^3 - 1032*T^4 - 
     64*nf*T^4 + 12896*Lbl*nf*T^4 + 35937*T^5 - 272*nf*T^5 - 
     55848*Lbl*nf*T^5 - 115227*T^6 + 2416*nf*T^6 + 165608*Lbl*nf*T^6 + 
     215208*T^7 - 6656*nf*T^7 - 336480*Lbl*nf*T^7 - 272268*T^8 + 
     10208*nf*T^8 + 468744*Lbl*nf*T^8 + 239100*T^9 - 9920*nf*T^9 - 
     445440*Lbl*nf*T^9 - 141276*T^10 + 6208*nf*T^10 + 278112*Lbl*nf*T^10 + 
     50976*T^11 - 2304*nf*T^11 - 103104*Lbl*nf*T^11 - 8496*T^12 + 
     384*nf*T^12 + 17184*Lbl*nf*T^12)*Zeta[3])/
   (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) + 
  lmm*(320*log2\[Omega]0^2 + (2*(-1512 + 2220*nf + 4446*T - 23268*nf*T + 
       5616*Lbl*nf*T - 1041*T^2 + 79828*nf*T^2 - 12240*Lbl*nf*T^2 - 
       44046*T^3 - 171360*nf*T^3 - 4104*Lbl*nf*T^3 + 158541*T^4 + 
       258128*nf*T^4 + 68616*Lbl*nf*T^4 - 285420*T^5 - 282112*nf*T^5 - 
       144792*Lbl*nf*T^5 + 297804*T^6 + 219328*nf*T^6 + 156456*Lbl*nf*T^6 - 
       173712*T^7 - 107392*nf*T^7 - 92736*Lbl*nf*T^7 + 43428*T^8 + 
       26848*nf*T^8 + 23184*Lbl*nf*T^8))/(27*(-1 + T)^2*T^2*
      (1 - 2*T + 2*T^2)^2) + (8*(-1 - 30*T - 2*Lbl*nf*T + 173*T^2 + 
       54*Lbl*nf*T^2 - 401*T^3 - 54*Lbl*nf*T^3 + 626*T^4 - 378*Lbl*nf*T^4 - 
       866*T^5 + 1252*Lbl*nf*T^5 + 988*T^6 - 1696*Lbl*nf*T^6 - 840*T^7 + 
       1184*Lbl*nf*T^7 + 432*T^8 - 424*Lbl*nf*T^8 - 96*T^9 + 64*Lbl*nf*T^9)*
      Log[1 - T]^3)/(3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
    (2*(-24 + 16*nf + 762*T - 64*nf*T + 264*Lbl*nf*T - 4734*T^2 + 
       152*nf*T^2 - 2328*Lbl*nf*T^2 + 15966*T^3 + 40*nf*T^3 + 
       8640*Lbl*nf*T^3 - 34749*T^4 - 1328*nf*T^4 - 21864*Lbl*nf*T^4 + 
       49035*T^5 + 4064*nf*T^5 + 44520*Lbl*nf*T^5 - 41214*T^6 - 6968*nf*T^6 - 
       77376*Lbl*nf*T^6 + 9510*T^7 + 7640*nf*T^7 + 107712*Lbl*nf*T^7 + 
       21324*T^8 - 5408*nf*T^8 - 110496*Lbl*nf*T^8 - 26964*T^9 + 
       2432*nf*T^9 + 76512*Lbl*nf*T^9 + 13992*T^10 - 672*nf*T^10 - 
       31488*Lbl*nf*T^10 - 2952*T^11 + 96*nf*T^11 + 5760*Lbl*nf*T^11)*
      Log[T]^2)/(3*(-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^3) - 
    (8*(15 - 73*T - 12*Lbl*nf*T + 114*T^2 - 69*T^3 + 106*Lbl*nf*T^3 + 
       140*T^4 - 266*Lbl*nf*T^4 - 482*T^5 + 260*Lbl*nf*T^5 + 860*T^6 - 
       96*Lbl*nf*T^6 - 840*T^7 + 96*Lbl*nf*T^7 + 432*T^8 - 152*Lbl*nf*T^8 - 
       96*T^9 + 64*Lbl*nf*T^9)*Log[T]^3)/(3*(-1 + T)^2*T^2*
      (1 - 2*T + 2*T^2)^2) + Log[1 - T]^2*
     ((2*(48 + 144*Lbl*nf + 21*T - 480*Lbl*nf*T - 168*T^2 - 32*nf*T^2 + 
         696*Lbl*nf*T^2 - 2982*T^3 + 48*nf*T^3 - 144*Lbl*nf*T^3 + 15558*T^4 - 
         304*nf*T^4 - 4128*Lbl*nf*T^4 - 39699*T^5 + 1288*nf*T^5 + 
         21096*Lbl*nf*T^5 + 68052*T^6 - 2608*nf*T^6 - 58368*Lbl*nf*T^6 - 
         85722*T^7 + 2968*nf*T^7 + 100416*Lbl*nf*T^7 + 78792*T^8 - 
         2080*nf*T^8 - 111552*Lbl*nf*T^8 - 49404*T^9 + 992*nf*T^9 + 
         78432*Lbl*nf*T^9 + 18480*T^10 - 384*nf*T^10 - 31872*Lbl*nf*T^10 - 
         2952*T^11 + 96*nf*T^11 + 5760*Lbl*nf*T^11))/(3*(-1 + T)^2*T^3*
        (1 - 2*T + 2*T^2)^3) - (8*(6 - 27*T - 6*Lbl*nf*T + 71*T^2 + 
         38*Lbl*nf*T^2 - 184*T^3 - 6*Lbl*nf*T^3 + 430*T^4 - 350*Lbl*nf*T^4 - 
         702*T^5 + 1016*Lbl*nf*T^5 + 829*T^6 - 1380*Lbl*nf*T^6 - 734*T^7 + 
         1024*Lbl*nf*T^7 + 410*T^8 - 400*Lbl*nf*T^8 - 96*T^9 + 64*Lbl*nf*T^9)*
        Log[T])/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2)) + 
    Pi^2*((-4*(42 + 657*T - 40*nf*T + 96*Lbl*nf*T - 1815*T^2 - 50*nf*T^2 - 
         276*Lbl*nf*T^2 + 2208*T^3 + 204*nf*T^3 - 1584*Lbl*nf*T^3 + 
         1974*T^4 - 10*nf*T^4 + 7380*Lbl*nf*T^4 - 11556*T^5 - 536*nf*T^5 - 
         12744*Lbl*nf*T^5 + 16956*T^6 + 888*nf*T^6 + 12312*Lbl*nf*T^6 - 
         11232*T^7 - 608*nf*T^7 - 6912*Lbl*nf*T^7 + 2808*T^8 + 152*nf*T^8 + 
         1728*Lbl*nf*T^8))/(9*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
      (8*(-2 - 108*T - 12*Lbl*nf*T + 528*T^2 + 176*Lbl*nf*T^2 - 944*T^3 - 
         242*Lbl*nf*T^3 + 1076*T^4 - 918*Lbl*nf*T^4 - 1151*T^5 + 
         3680*Lbl*nf*T^5 + 1267*T^6 - 5836*Lbl*nf*T^6 - 1008*T^7 + 
         5088*Lbl*nf*T^7 + 458*T^8 - 2448*Lbl*nf*T^8 - 96*T^9 + 
         512*Lbl*nf*T^9)*Log[1 - T])/(3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) - 
      (8*(-20 + 11*T - 34*Lbl*nf*T + 153*T^2 + 62*Lbl*nf*T^2 - 506*T^3 + 
         166*Lbl*nf*T^3 + 990*T^4 - 1174*Lbl*nf*T^4 - 1165*T^5 + 
         2936*Lbl*nf*T^5 + 1029*T^6 - 4244*Lbl*nf*T^6 - 800*T^7 + 
         3936*Lbl*nf*T^7 + 406*T^8 - 2160*Lbl*nf*T^8 - 96*T^9 + 
         512*Lbl*nf*T^9)*Log[T])/(3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2)) + 
    log2\[Omega]0*((-16*Pi^2*(4 - 12*T + 25*T^2 - 22*T^3 + 21*T^4 - 68*T^5 + 
         116*T^6 - 80*T^7 + 20*T^8))/(3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
      (8*(-3 - 58*T + 367*T^2 - 1646*T^3 + 4565*T^4 - 7772*T^5 + 8060*T^6 - 
         4688*T^7 + 1172*T^8))/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) - 
      (32*(-20 + 64*T - 5*T^2 - 288*T^3 + 634*T^4 - 760*T^5 + 604*T^6 - 
         304*T^7 + 72*T^8)*Log[1 - T])/((-1 + T)^2*(1 - 2*T + 2*T^2)^3) - 
      (32*(4 - 5*T + 12*T^2 - 47*T^3 + 72*T^4 - 31*T^5 - 36*T^6 + 52*T^7 - 
         24*T^8 + 4*T^9)*Log[1 - T]^2)/((-1 + T)^2*T*(1 - 2*T + 2*T^2)^3) - 
      (32*(-3 + 2*T + 27*T^2 - 120*T^3 + 294*T^4 - 512*T^5 + 492*T^6 - 
         272*T^7 + 72*T^8)*Log[T])/(T^2*(1 - 2*T + 2*T^2)^3) - 
      (32*(-1 + 3*T - 17*T^2 + 23*T^3 - 21*T^4 + 5*T^5 + 8*T^6 + 4*T^7 - 
         12*T^8 + 4*T^9)*Log[T]^2)/((-1 + T)*T^2*(1 - 2*T + 2*T^2)^3)) + 
    Log[1 - T]*((2*(1230 + 864*Lbl*nf - 10146*T - 3144*Lbl*nf*T + 46233*T^2 + 
         848*nf*T^2 + 4728*Lbl*nf*T^2 - 136554*T^3 - 2424*nf*T^3 + 
         11448*Lbl*nf*T^3 + 288300*T^4 - 140*nf*T^4 - 101304*Lbl*nf*T^4 - 
         453504*T^5 + 11776*nf*T^5 + 345096*Lbl*nf*T^5 + 522486*T^6 - 
         25028*nf*T^6 - 725112*Lbl*nf*T^6 - 400224*T^7 + 28368*nf*T^7 + 
         1022784*Lbl*nf*T^7 + 163152*T^8 - 20880*nf*T^8 - 986208*Lbl*nf*T^8 - 
         9840*T^9 + 10080*nf*T^9 + 633312*Lbl*nf*T^9 - 10008*T^10 - 
         2832*nf*T^10 - 247008*Lbl*nf*T^10 + 44544*Lbl*nf*T^11))/
       (9*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) - 
      (16*(-8 + 23*T + 16*Lbl*nf*T - 15*T^2 - 68*Lbl*nf*T^2 + 70*T^3 + 
         88*Lbl*nf*T^3 - 342*T^4 + 140*Lbl*nf*T^4 + 626*T^5 - 
         624*Lbl*nf*T^5 - 638*T^6 + 880*Lbl*nf*T^6 + 368*T^7 - 
         576*Lbl*nf*T^7 - 92*T^8 + 144*Lbl*nf*T^8)*Log[T])/
       ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
      (8*(-3 + 25*T - 4*Lbl*nf*T - 124*T^2 + 12*Lbl*nf*T^2 + 302*T^3 - 
         30*Lbl*nf*T^3 - 269*T^4 + 66*Lbl*nf*T^4 - 278*T^5 - 96*Lbl*nf*T^5 + 
         893*T^6 + 36*Lbl*nf*T^6 - 910*T^7 + 128*Lbl*nf*T^7 + 454*T^8 - 
         176*Lbl*nf*T^8 - 96*T^9 + 64*Lbl*nf*T^9)*Log[T]^2)/
       ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) + 
      (16*(-3 - 12*T + 84*T^2 - 133*T^3 - 70*Lbl*nf*T^3 + 109*T^4 + 
         346*Lbl*nf*T^4 - 160*T^5 - 744*Lbl*nf*T^5 + 243*T^6 + 
         836*Lbl*nf*T^6 - 138*T^7 - 480*Lbl*nf*T^7 + 18*T^8 + 112*Lbl*nf*T^8)*
        PolyLog[2, 1 - T])/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2)) + 
    Log[T]*((-2*(-1125 + 232*nf + 8262*T - 3488*nf*T - 216*Lbl*nf*T - 
         27573*T^2 + 18396*nf*T^2 - 3960*Lbl*nf*T^2 + 32478*T^3 - 
         55304*nf*T^3 + 31752*Lbl*nf*T^3 + 70650*T^4 + 110040*nf*T^4 - 
         135528*Lbl*nf*T^4 - 348636*T^5 - 155528*nf*T^5 + 375864*Lbl*nf*T^5 + 
         639066*T^6 + 159092*nf*T^6 - 726408*Lbl*nf*T^6 - 650208*T^7 - 
         115632*nf*T^7 + 990912*Lbl*nf*T^7 + 375768*T^8 + 57600*nf*T^8 - 
         948000*Lbl*nf*T^8 - 109920*T^9 - 18240*nf*T^9 + 613152*Lbl*nf*T^9 + 
         10008*T^10 + 2832*nf*T^10 - 242976*Lbl*nf*T^10 + 44544*Lbl*nf*T^11))/
       (9*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) + 
      (16*(8 - 29*T - 6*Lbl*nf*T - 10*T^2 + 22*Lbl*nf*T^2 + 259*T^3 - 
         66*Lbl*nf*T^3 - 616*T^4 + 206*Lbl*nf*T^4 + 592*T^5 - 
         464*Lbl*nf*T^5 - 219*T^6 + 612*Lbl*nf*T^6 - 6*T^7 - 416*Lbl*nf*T^7 + 
         18*T^8 + 112*Lbl*nf*T^8)*PolyLog[2, T])/((-1 + T)^2*T^2*
        (1 - 2*T + 2*T^2)^2)) - 
    (16*(-3 - 12*T + 84*T^2 - 133*T^3 - 70*Lbl*nf*T^3 + 109*T^4 + 
       346*Lbl*nf*T^4 - 160*T^5 - 744*Lbl*nf*T^5 + 243*T^6 + 836*Lbl*nf*T^6 - 
       138*T^7 - 480*Lbl*nf*T^7 + 18*T^8 + 112*Lbl*nf*T^8)*PolyLog[3, 1 - T])/
     ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) - 
    (16*(8 - 29*T - 6*Lbl*nf*T - 10*T^2 + 22*Lbl*nf*T^2 + 259*T^3 - 
       66*Lbl*nf*T^3 - 616*T^4 + 206*Lbl*nf*T^4 + 592*T^5 - 464*Lbl*nf*T^5 - 
       219*T^6 + 612*Lbl*nf*T^6 - 6*T^7 - 416*Lbl*nf*T^7 + 18*T^8 + 
       112*Lbl*nf*T^8)*PolyLog[3, T])/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2) - 
    (16*(45 - 125*T + 4*Lbl*nf*T + 220*T^2 + 68*Lbl*nf*T^2 - 50*T^3 - 
       712*Lbl*nf*T^3 - 481*T^4 + 2560*Lbl*nf*T^4 + 1044*T^5 - 
       4840*Lbl*nf*T^5 - 1076*T^6 + 5272*Lbl*nf*T^6 + 624*T^7 - 
       3136*Lbl*nf*T^7 - 156*T^8 + 784*Lbl*nf*T^8)*Zeta[3])/
     ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^2)) + 
  Log[1 - T]*(-1/9*(1166 + 3024*Lbl*nf - 12634*T - 21448*Lbl*nf*T + 
       56487*T^2 - 1856*nf*T^2 + 56152*Lbl*nf*T^2 - 183860*T^3 + 
       6008*nf*T^3 - 43800*Lbl*nf*T^3 + 496312*T^4 - 2176*nf*T^4 - 
       160920*Lbl*nf*T^4 - 986920*T^5 - 16832*nf*T^5 + 686184*Lbl*nf*T^5 + 
       1312974*T^6 + 28500*nf*T^6 - 1419960*Lbl*nf*T^6 - 1115272*T^7 - 
       19760*nf*T^7 + 1940480*Lbl*nf*T^7 + 558576*T^8 + 6560*nf*T^8 - 
       1834976*Lbl*nf*T^8 - 138736*T^9 - 544*nf*T^9 + 1165920*Lbl*nf*T^9 + 
       9864*T^10 + 848*nf*T^10 - 448480*Lbl*nf*T^10 + 77824*Lbl*nf*T^11)/
      ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) + 
    (2*(18 + 282*T - 16*nf*T + 156*Lbl*nf*T - 3306*T^2 + 76*nf*T^2 - 
       168*Lbl*nf*T^2 + 16938*T^3 - 188*nf*T^3 + 2412*Lbl*nf*T^3 - 
       58305*T^4 + 392*nf*T^4 - 13512*Lbl*nf*T^4 + 142227*T^5 - 840*nf*T^5 + 
       35592*Lbl*nf*T^5 - 246663*T^6 + 1548*nf*T^6 - 56472*Lbl*nf*T^6 + 
       313221*T^7 - 2044*nf*T^7 + 56424*Lbl*nf*T^7 - 298152*T^8 + 
       1808*nf*T^8 - 27456*Lbl*nf*T^8 + 211308*T^9 - 1024*nf*T^9 - 
       9312*Lbl*nf*T^9 - 106164*T^10 + 336*nf*T^10 + 23520*Lbl*nf*T^10 + 
       33636*T^11 - 48*nf*T^11 - 14112*Lbl*nf*T^11 - 4992*T^12 + 
       3072*Lbl*nf*T^12)*Log[T]^2)/(3*(-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^3) - 
    (8*(-9 + 49*T + 16*Lbl*nf*T - 46*T^2 - 38*Lbl*nf*T^2 + 53*T^3 + 
       66*Lbl*nf*T^3 - 347*T^4 - 64*Lbl*nf*T^4 + 940*T^5 + 32*Lbl*nf*T^5 - 
       1130*T^6 + 104*Lbl*nf*T^6 + 704*T^7 - 248*Lbl*nf*T^7 - 192*T^8 + 
       128*Lbl*nf*T^8)*Log[T]^3)/(3*(-1 + T)*T^2*(1 - 2*T + 2*T^2)^2) + 
    (4*(-48 - 144*Lbl*nf + 66*T + 480*Lbl*nf*T - 360*T^2 - 848*Lbl*nf*T^2 + 
       3966*T^3 + 32*nf*T^3 + 376*Lbl*nf*T^3 - 12594*T^4 - 128*nf*T^4 - 
       184*Lbl*nf*T^4 + 21921*T^5 + 244*nf*T^5 + 2248*Lbl*nf*T^5 - 
       28320*T^6 - 232*nf*T^6 - 6784*Lbl*nf*T^6 + 31341*T^7 + 36*nf*T^7 + 
       14008*Lbl*nf*T^7 - 29460*T^8 + 208*nf*T^8 - 18368*Lbl*nf*T^8 + 
       22524*T^9 - 304*nf*T^9 + 12768*Lbl*nf*T^9 - 12312*T^10 + 192*nf*T^10 - 
       2880*Lbl*nf*T^10 + 3348*T^11 - 48*nf*T^11 - 1440*Lbl*nf*T^11 + 
       768*Lbl*nf*T^12)*PolyLog[2, 1 - T])/(3*(-1 + T)^2*T^3*
      (1 - 2*T + 2*T^2)^3) + 
    Log[T]*((8*(-77 + 709*T + 52*Lbl*nf*T - 2670*T^2 - 132*Lbl*nf*T^2 + 
         6144*T^3 - 792*Lbl*nf*T^3 - 8831*T^4 + 5048*Lbl*nf*T^4 + 7154*T^5 - 
         13000*Lbl*nf*T^5 - 1806*T^6 + 19864*Lbl*nf*T^6 - 2464*T^7 - 
         19648*Lbl*nf*T^7 + 3076*T^8 + 12832*Lbl*nf*T^8 - 1640*T^9 - 
         5280*Lbl*nf*T^9 + 328*T^10 + 1056*Lbl*nf*T^10))/
       (3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) - 
      (16*(-13 - 34*T + 18*Lbl*nf*T + 340*T^2 + 234*Lbl*nf*T^2 - 1534*T^3 - 
         1156*Lbl*nf*T^3 + 4643*T^4 + 1704*Lbl*nf*T^4 - 9744*T^5 + 
         952*Lbl*nf*T^5 + 14944*T^6 - 8104*Lbl*nf*T^6 - 17096*T^7 + 
         15792*Lbl*nf*T^7 + 14348*T^8 - 17568*Lbl*nf*T^8 - 8448*T^9 + 
         12160*Lbl*nf*T^9 + 3168*T^10 - 4928*Lbl*nf*T^10 - 576*T^11 + 
         896*Lbl*nf*T^11)*PolyLog[2, 1 - T])/((-1 + T)^2*T^2*
        (1 - 2*T + 2*T^2)^3) - (16*(-13 - 14*T + 26*Lbl*nf*T + 172*T^2 + 
         162*Lbl*nf*T^2 - 774*T^3 - 948*Lbl*nf*T^3 + 2263*T^4 + 
         1720*Lbl*nf*T^4 - 4344*T^5 - 744*Lbl*nf*T^5 + 5984*T^6 - 
         2728*Lbl*nf*T^6 - 6280*T^7 + 6576*Lbl*nf*T^7 + 4988*T^8 - 
         7584*Lbl*nf*T^8 - 2848*T^9 + 5248*Lbl*nf*T^9 + 1056*T^10 - 
         2112*Lbl*nf*T^10 - 192*T^11 + 384*Lbl*nf*T^11)*PolyLog[2, T])/
       ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3)) - 
    (16*(-8 + 40*T - 8*Lbl*nf*T - 158*T^2 + 184*Lbl*nf*T^2 + 319*T^3 - 
       696*Lbl*nf*T^3 + 166*T^4 + 632*Lbl*nf*T^4 - 2509*T^5 + 
       2640*Lbl*nf*T^5 + 6971*T^6 - 10336*Lbl*nf*T^6 - 11176*T^7 + 
       18048*Lbl*nf*T^7 + 11552*T^8 - 18912*Lbl*nf*T^8 - 7708*T^9 + 
       12288*Lbl*nf*T^9 + 3084*T^10 - 4608*Lbl*nf*T^10 - 576*T^11 + 
       768*Lbl*nf*T^11)*PolyLog[3, 1 - T])/((-1 + T)^2*T^2*
      (1 - 2*T + 2*T^2)^3) - (16*(2 - 16*T - 14*Lbl*nf*T + 204*T^2 + 
       42*Lbl*nf*T^2 - 906*T^3 - 68*Lbl*nf*T^3 + 3165*T^4 - 824*Lbl*nf*T^4 - 
       7832*T^5 + 4408*Lbl*nf*T^5 + 13448*T^6 - 11048*Lbl*nf*T^6 - 
       16360*T^7 + 17328*Lbl*nf*T^7 + 14164*T^8 - 17952*Lbl*nf*T^8 - 
       8448*T^9 + 12160*Lbl*nf*T^9 + 3168*T^10 - 4928*Lbl*nf*T^10 - 
       576*T^11 + 896*Lbl*nf*T^11)*PolyLog[3, T])/
     ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) + 
    (16*(14 - 144*T - 24*Lbl*nf*T + 704*T^2 + 156*Lbl*nf*T^2 - 1802*T^3 - 
       376*Lbl*nf*T^3 + 3461*T^4 - 1060*Lbl*nf*T^4 - 5108*T^5 + 
       7884*Lbl*nf*T^5 + 5644*T^6 - 21268*Lbl*nf*T^6 - 4400*T^7 + 
       34320*Lbl*nf*T^7 + 2180*T^8 - 36016*Lbl*nf*T^8 - 480*T^9 + 
       24464*Lbl*nf*T^9 - 16*T^10 - 9872*Lbl*nf*T^10 + 1792*Lbl*nf*T^11)*
      Zeta[3])/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3)) + 
  Log[T]*((2043 - 748*nf - 11028*T + 10192*nf*T - 4968*Lbl*nf*T + 23011*T^2 - 
      49588*nf*T^2 + 35736*Lbl*nf*T^2 - 32740*T^3 + 130808*nf*T^3 - 
      106056*Lbl*nf*T^3 + 87174*T^4 - 218300*nf*T^4 + 153880*Lbl*nf*T^4 - 
      244540*T^5 + 251720*nf*T^5 + 1496*Lbl*nf*T^5 + 436186*T^6 - 
      206244*nf*T^6 - 495240*Lbl*nf*T^6 - 457480*T^7 + 114896*nf*T^7 + 
      1098112*Lbl*nf*T^7 + 246168*T^8 - 39824*nf*T^8 - 1317664*Lbl*nf*T^8 - 
      40096*T^9 + 7936*nf*T^9 + 961440*Lbl*nf*T^9 - 9864*T^10 - 848*nf*T^10 - 
      407584*Lbl*nf*T^10 + 77824*Lbl*nf*T^11)/(9*(-1 + T)^2*T^2*
      (1 - 2*T + 2*T^2)^3) - (4*(72 - 684*T + 16*nf*T - 312*Lbl*nf*T + 
       4629*T^2 - 76*nf*T^2 + 1296*Lbl*nf*T^2 - 20571*T^3 + 188*nf*T^3 - 
       6384*Lbl*nf*T^3 + 64290*T^4 - 392*nf*T^4 + 22744*Lbl*nf*T^4 - 
       142578*T^5 + 840*nf*T^5 - 53088*Lbl*nf*T^5 + 219459*T^6 - 
       1548*nf*T^6 + 89032*Lbl*nf*T^6 - 233925*T^7 + 2044*nf*T^7 - 
       114168*Lbl*nf*T^7 + 171636*T^8 - 1808*nf*T^8 + 109504*Lbl*nf*T^8 - 
       83544*T^9 + 1024*nf*T^9 - 73728*Lbl*nf*T^9 + 24516*T^10 - 
       336*nf*T^10 + 31968*Lbl*nf*T^10 - 3348*T^11 + 48*nf*T^11 - 
       7776*Lbl*nf*T^11 + 768*Lbl*nf*T^12)*PolyLog[2, T])/
     (3*(-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^3) + 
    (16*(-13 - 34*T + 18*Lbl*nf*T + 340*T^2 + 234*Lbl*nf*T^2 - 1534*T^3 - 
       1156*Lbl*nf*T^3 + 4643*T^4 + 1704*Lbl*nf*T^4 - 9744*T^5 + 
       952*Lbl*nf*T^5 + 14944*T^6 - 8104*Lbl*nf*T^6 - 17096*T^7 + 
       15792*Lbl*nf*T^7 + 14348*T^8 - 17568*Lbl*nf*T^8 - 8448*T^9 + 
       12160*Lbl*nf*T^9 + 3168*T^10 - 4928*Lbl*nf*T^10 - 576*T^11 + 
       896*Lbl*nf*T^11)*PolyLog[3, 1 - T])/((-1 + T)^2*T^2*
      (1 - 2*T + 2*T^2)^3) + (16*(3 - 58*T - 16*Lbl*nf*T + 358*T^2 + 
       32*Lbl*nf*T^2 - 1367*T^3 + 72*Lbl*nf*T^3 + 3982*T^4 - 680*Lbl*nf*T^4 - 
       8619*T^5 + 2448*Lbl*nf*T^5 + 13749*T^6 - 5792*Lbl*nf*T^6 - 16248*T^7 + 
       9600*Lbl*nf*T^7 + 14080*T^8 - 11040*Lbl*nf*T^8 - 8548*T^9 + 
       8448*Lbl*nf*T^9 + 3252*T^10 - 3840*Lbl*nf*T^10 - 576*T^11 + 
       768*Lbl*nf*T^11)*PolyLog[3, T])/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) - 
    (16*(-53 + 186*T + 12*Lbl*nf*T - 284*T^2 + 216*Lbl*nf*T^2 - 318*T^3 - 
       816*Lbl*nf*T^3 + 2659*T^4 - 124*Lbl*nf*T^4 - 6076*T^5 + 
       6724*Lbl*nf*T^5 + 7796*T^6 - 20284*Lbl*nf*T^6 - 6160*T^7 + 
       33616*Lbl*nf*T^7 + 2860*T^8 - 35600*Lbl*nf*T^8 - 640*T^9 + 
       24304*Lbl*nf*T^9 + 16*T^10 - 9840*Lbl*nf*T^10 + 1792*Lbl*nf*T^11)*
      Zeta[3])/((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3)), 
 (Pi^4*Sqrt[1 - T]*(33 - 148*T - 2*Lbl*nf*T + 323*T^2 + 10*Lbl*nf*T^2 - 
    335*T^3 - 152*Lbl*nf*T^3 + 248*T^4 + 672*Lbl*nf*T^4 - 427*T^5 - 
    1432*Lbl*nf*T^5 + 693*T^6 + 1672*Lbl*nf*T^6 - 472*T^7 - 1024*Lbl*nf*T^7 + 
    118*T^8 + 256*Lbl*nf*T^8))/((-1 + Sqrt[T])^3*(1 + Sqrt[T])^3*T^(5/2)*
   (1 - 2*T + 2*T^2)^2), (3200*log2\[Omega]0^2)/3 - 
  (lmm^4*(1 + 38*T + 228*Lbl*nf*T + 1703*T^2 - 2452*Lbl*nf*T^2 - 6892*T^3 + 
     11144*Lbl*nf*T^3 + 12915*T^4 - 27528*Lbl*nf*T^4 - 9758*T^5 + 
     34264*Lbl*nf*T^5 - 15926*T^6 + 4408*Lbl*nf*T^6 + 61264*T^7 - 
     99776*Lbl*nf*T^7 - 97936*T^8 + 196064*Lbl*nf*T^8 + 96440*T^9 - 
     212640*Lbl*nf*T^9 - 60648*T^10 + 141088*Lbl*nf*T^10 + 22560*T^11 - 
     53760*Lbl*nf*T^11 - 3760*T^12 + 8960*Lbl*nf*T^12))/
   (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) - 
  (51230750 + 3588500*nf - 475709765*T - 59179500*nf*T + 1570250*Lbl*nf*T + 
    2228933583*T^2 + 390158000*nf*T^2 - 14300970*Lbl*nf*T^2 - 
    6460084606*T^3 - 1658460000*nf*T^3 + 187070920*Lbl*nf*T^3 + 
    12254343422*T^4 + 4930902500*nf*T^4 - 596770200*Lbl*nf*T^4 - 
    14122492410*T^5 - 10491667000*nf*T^5 - 1333707080*Lbl*nf*T^5 + 
    3992497802*T^6 + 15749367000*nf*T^6 + 15917540120*Lbl*nf*T^6 + 
    21687877248*T^7 - 15310144000*nf*T^7 - 59160749760*Lbl*nf*T^7 - 
    55880205210*T^8 + 5787055000*nf*T^8 + 132748194720*Lbl*nf*T^8 + 
    82426786012*T^9 + 8679630000*nf*T^9 - 203219789280*Lbl*nf*T^9 - 
    85571161876*T^10 - 18354242000*nf*T^10 + 219832378080*Lbl*nf*T^10 + 
    63516784032*T^11 + 17505696000*nf*T^11 - 167239341440*Lbl*nf*T^11 - 
    32114145544*T^12 - 9951916000*nf*T^12 + 85790059520*Lbl*nf*T^12 + 
    9936006864*T^13 + 3246600000*nf*T^13 - 26730847360*Lbl*nf*T^13 - 
    1419429552*T^14 - 463800000*nf*T^14 + 3818692480*Lbl*nf*T^14)/
   (20250*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) - 
  (Pi^4*(1797 - 17784*T - 540*Lbl*nf*T + 90369*T^2 + 8452*Lbl*nf*T^2 - 
     303286*T^3 - 54312*Lbl*nf*T^3 + 717705*T^4 + 139208*Lbl*nf*T^4 - 
     1211622*T^5 + 115008*Lbl*nf*T^5 + 1221002*T^6 - 2202176*Lbl*nf*T^6 + 
     371208*T^7 + 8914608*Lbl*nf*T^7 - 4494364*T^8 - 22075416*Lbl*nf*T^8 + 
     10330776*T^9 + 38363824*Lbl*nf*T^9 - 14766248*T^10 - 
     48758960*Lbl*nf*T^10 + 14715072*T^11 + 45629376*Lbl*nf*T^11 - 
     10340416*T^12 - 30923744*Lbl*nf*T^12 + 4935616*T^13 + 
     14506944*Lbl*nf*T^13 - 1443840*T^14 - 4253632*Lbl*nf*T^14 + 
     195840*T^15 + 591360*Lbl*nf*T^15))/(45*(-1 + T)^3*T^3*
    (1 - 2*T + 2*T^2)^4) + 
  ((-30 + 396*T - 2480*T^2 + 10244*T^3 + 60*Lbl*nf*T^3 - 27885*T^4 - 
     708*Lbl*nf*T^4 + 53650*T^5 + 3116*Lbl*nf*T^5 - 78810*T^6 - 
     9060*Lbl*nf*T^6 + 99292*T^7 + 23748*Lbl*nf*T^7 - 138804*T^8 - 
     61780*Lbl*nf*T^8 + 252420*T^9 + 143232*Lbl*nf*T^9 - 478286*T^10 - 
     273072*Lbl*nf*T^10 + 763372*T^11 + 422528*Lbl*nf*T^11 - 950564*T^12 - 
     530880*Lbl*nf*T^12 + 894736*T^13 + 531264*Lbl*nf*T^13 - 615640*T^14 - 
     404096*Lbl*nf*T^14 + 292272*T^15 + 216768*Lbl*nf*T^15 - 85392*T^16 - 
     72384*Lbl*nf*T^16 + 11520*T^17 + 11264*Lbl*nf*T^17)*Log[1 - T]^4)/
   (3*(-1 + T)^3*T^5*(1 - 2*T + 2*T^2)^4) + 
  (2*(288 + 48*nf - 6279*T - 760*nf*T - 1610*Lbl*nf*T + 42936*T^2 + 
     4984*nf*T^2 + 18572*Lbl*nf*T^2 - 170723*T^3 - 20424*nf*T^3 - 
     101058*Lbl*nf*T^3 + 431900*T^4 + 56472*nf*T^4 + 366412*Lbl*nf*T^4 - 
     676092*T^5 - 110880*nf*T^5 - 992012*Lbl*nf*T^5 + 515511*T^6 + 
     161048*nf*T^6 + 2183588*Lbl*nf*T^6 + 261771*T^7 - 176008*nf*T^7 - 
     4207788*Lbl*nf*T^7 - 1094203*T^8 + 142728*nf*T^8 + 7386840*Lbl*nf*T^8 + 
     834257*T^9 - 79208*nf*T^9 - 11568896*Lbl*nf*T^9 + 992672*T^10 + 
     18816*nf*T^10 + 15264432*Lbl*nf*T^10 - 3279394*T^11 + 14384*nf*T^11 - 
     16049504*Lbl*nf*T^11 + 4249940*T^12 - 18656*nf*T^12 + 
     12853152*Lbl*nf*T^12 - 3349468*T^13 + 9824*nf*T^13 - 
     7498688*Lbl*nf*T^13 + 1674640*T^14 - 2688*nf*T^14 + 
     2998656*Lbl*nf*T^14 - 493240*T^15 + 320*nf*T^15 - 736064*Lbl*nf*T^15 + 
     65664*T^16 + 83968*Lbl*nf*T^16)*Log[T]^3)/
   (9*(-1 + T)^4*T^3*(1 - 2*T + 2*T^2)^4) - 
  ((-11 + 130*T + 132*Lbl*nf*T - 806*T^2 - 1452*Lbl*nf*T^2 + 1836*T^3 + 
     9536*Lbl*nf*T^3 - 1635*T^4 - 47728*Lbl*nf*T^4 + 1194*T^5 + 
     191048*Lbl*nf*T^5 - 23470*T^6 - 613288*Lbl*nf*T^6 + 165028*T^7 + 
     1577444*Lbl*nf*T^7 - 622098*T^8 - 3254908*Lbl*nf*T^8 + 1543980*T^9 + 
     5390240*Lbl*nf*T^9 - 2735078*T^10 - 7143568*Lbl*nf*T^10 + 3583596*T^11 + 
     7517888*Lbl*nf*T^11 - 3513844*T^12 - 6195008*Lbl*nf*T^12 + 
     2562416*T^13 + 3907840*Lbl*nf*T^13 - 1355000*T^14 - 
     1820864*Lbl*nf*T^14 + 492720*T^15 + 590528*Lbl*nf*T^15 - 110448*T^16 - 
     119104*Lbl*nf*T^16 + 11520*T^17 + 11264*Lbl*nf*T^17)*Log[T]^4)/
   (3*(-1 + T)^5*T^3*(1 - 2*T + 2*T^2)^4) + 
  lmm^3*((128*log2\[Omega]0*(1 + 8*T - 8*T^2 - 19*T^3 + 105*T^4 - 285*T^5 + 
       487*T^6 - 552*T^7 + 408*T^8 - 180*T^9 + 36*T^10))/
     ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) - 
    (2*(27 + 384*nf - 2388*T - 4352*nf*T + 1556*Lbl*nf*T + 24978*T^2 + 
       23232*nf*T^2 - 12320*Lbl*nf*T^2 - 90104*T^3 - 71168*nf*T^3 + 
       47080*Lbl*nf*T^3 + 182682*T^4 + 143376*nf*T^4 - 88204*Lbl*nf*T^4 - 
       159780*T^5 - 199296*nf*T^5 + 496*Lbl*nf*T^5 - 265092*T^6 + 
       186464*nf*T^6 + 445968*Lbl*nf*T^6 + 1144896*T^7 - 101952*nf*T^7 - 
       1268288*Lbl*nf*T^7 - 1946040*T^8 + 6672*nf*T^8 + 1988336*Lbl*nf*T^8 + 
       1992880*T^9 + 40000*nf*T^9 - 1991360*Lbl*nf*T^9 - 1284912*T^10 - 
       35456*nf*T^10 + 1275456*Lbl*nf*T^10 + 483456*T^11 + 14976*nf*T^11 - 
       478464*Lbl*nf*T^11 - 80576*T^12 - 2496*nf*T^12 + 79744*Lbl*nf*T^12))/
     (9*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) + 
    (8*(13 - 45*T + 42*Lbl*nf*T - 72*T^2 - 342*Lbl*nf*T^2 + 1803*T^3 + 
       1418*Lbl*nf*T^3 - 7069*T^4 - 3950*Lbl*nf*T^4 + 15226*T^5 + 
       8794*Lbl*nf*T^5 - 22324*T^6 - 17482*Lbl*nf*T^6 + 24547*T^7 + 
       31064*Lbl*nf*T^7 - 21676*T^8 - 45768*Lbl*nf*T^8 + 15672*T^9 + 
       52024*Lbl*nf*T^9 - 8696*T^10 - 43240*Lbl*nf*T^10 + 3116*T^11 + 
       24800*Lbl*nf*T^11 - 496*T^12 - 8768*Lbl*nf*T^12 + 1408*Lbl*nf*T^13)*
      Log[1 - T])/(3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) - 
    (8*(1 - 37*T - 102*Lbl*nf*T - 398*T^2 + 1038*Lbl*nf*T^2 + 2544*T^3 - 
       4906*Lbl*nf*T^3 - 7298*T^4 + 13546*Lbl*nf*T^4 + 12953*T^5 - 
       22778*Lbl*nf*T^5 - 14153*T^6 + 19826*Lbl*nf*T^6 + 7259*T^7 + 
       4856*Lbl*nf*T^7 + 3328*T^8 - 40584*Lbl*nf*T^8 - 9028*T^9 + 
       61384*Lbl*nf*T^9 + 7156*T^10 - 53560*Lbl*nf*T^10 - 2836*T^11 + 
       29408*Lbl*nf*T^11 + 496*T^12 - 9536*Lbl*nf*T^12 + 1408*Lbl*nf*T^13)*
      Log[T])/(3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3)) + 
  Log[1 - T]^3*((-2*(180 - 1282*T + 2016*Lbl*nf*T + 9497*T^2 - 
       10490*Lbl*nf*T^2 - 46564*T^3 - 432*nf*T^3 + 24478*Lbl*nf*T^3 + 
       130562*T^4 + 1896*nf*T^4 - 22728*Lbl*nf*T^4 - 265571*T^5 - 
       6360*nf*T^5 - 60400*Lbl*nf*T^5 + 541408*T^6 + 18048*nf*T^6 + 
       376432*Lbl*nf*T^6 - 1288651*T^7 - 35384*nf*T^7 - 1159444*Lbl*nf*T^7 + 
       2979524*T^8 + 45840*nf*T^8 + 2557128*Lbl*nf*T^8 - 5670727*T^9 - 
       40136*nf*T^9 - 4387136*Lbl*nf*T^9 + 8419762*T^10 + 25680*nf*T^10 + 
       6073360*Lbl*nf*T^10 - 9578094*T^11 - 15152*nf*T^11 - 
       6846304*Lbl*nf*T^11 + 8183376*T^12 + 10048*nf*T^12 + 
       6160544*Lbl*nf*T^12 - 5077132*T^13 - 5792*nf*T^13 - 
       4217856*Lbl*nf*T^13 + 2155720*T^14 + 2112*nf*T^14 + 
       2033856*Lbl*nf*T^14 - 557384*T^15 - 320*nf*T^15 - 607424*Lbl*nf*T^15 + 
       65664*T^16 + 83968*Lbl*nf*T^16))/(9*(-1 + T)^3*T^4*
      (1 - 2*T + 2*T^2)^4) - (2*(-1 + 2*T)*(-18 - T - 60*Lbl*nf*T - 43*T^2 + 
       788*Lbl*nf*T^2 - 592*T^3 - 3240*Lbl*nf*T^3 + 4620*T^4 + 
       14448*Lbl*nf*T^4 - 19624*T^5 - 62920*Lbl*nf*T^5 + 62168*T^6 + 
       202872*Lbl*nf*T^6 - 148960*T^7 - 470912*Lbl*nf*T^7 + 268384*T^8 + 
       803888*Lbl*nf*T^8 - 362480*T^9 - 1024160*Lbl*nf*T^9 + 363248*T^10 + 
       972896*Lbl*nf*T^10 - 263424*T^11 - 675200*Lbl*nf*T^11 + 131264*T^12 + 
       326080*Lbl*nf*T^12 - 40320*T^13 - 98560*Lbl*nf*T^13 + 5760*T^14 + 
       14080*Lbl*nf*T^14)*Log[(1 - T)/T^4])/(3*(-1 + T)^3*T^3*
      (1 - 2*T + 2*T^2)^4) - (8*(-12 + 61*T + 12*Lbl*nf*T - 270*T^2 - 
       128*Lbl*nf*T^2 + 828*T^3 + 424*Lbl*nf*T^3 - 2250*T^4 - 
       1424*Lbl*nf*T^4 + 6843*T^5 + 5352*Lbl*nf*T^5 - 20630*T^6 - 
       15272*Lbl*nf*T^6 + 49090*T^7 + 31184*Lbl*nf*T^7 - 84862*T^8 - 
       48628*Lbl*nf*T^8 + 105116*T^9 + 60016*Lbl*nf*T^9 - 91544*T^10 - 
       56768*Lbl*nf*T^10 + 53224*T^11 + 37728*Lbl*nf*T^11 - 18456*T^12 - 
       15312*Lbl*nf*T^12 + 2880*T^13 + 2816*Lbl*nf*T^13)*Log[T])/
     (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3)) + 
  log2\[Omega]0*((-32*Pi^2*(-12 - 12*T + 161*T^2 - 685*T^3 + 1646*T^4 - 
       2821*T^5 + 3983*T^6 - 4504*T^7 + 3496*T^8 - 1580*T^9 + 316*T^10))/
     (9*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) + 
    (16*(-38 + 77*T - 894*T^2 + 1218*T^3 + 7895*T^4 - 45968*T^5 + 
       132304*T^6 - 255200*T^7 + 347864*T^8 - 330000*T^9 + 206624*T^10 - 
       76704*T^11 + 12784*T^12))/(9*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) - 
    (16*(-96 + 422*T - 468*T^2 - 1312*T^3 + 9817*T^4 - 34648*T^5 + 
       76814*T^6 - 115092*T^7 + 121820*T^8 - 92000*T^9 + 47992*T^10 - 
       15632*T^11 + 2400*T^12)*Log[1 - T])/(3*(-1 + T)^3*T*
      (1 - 2*T + 2*T^2)^4) - (32*(-60 + 107*T - 246*T^2 + 889*T^3 - 
       2216*T^4 + 4240*T^5 - 6692*T^6 + 8052*T^7 - 6704*T^8 + 3536*T^9 - 
       1040*T^10 + 128*T^11)*Log[1 - T]^2)/(3*(-1 + T)^2*T*
      (1 - 2*T + 2*T^2)^4) - (16*(17 - 146*T + 536*T^2 - 1216*T^3 + 
       3727*T^4 - 12024*T^5 + 28066*T^6 - 48748*T^7 + 62180*T^8 - 56160*T^9 + 
       34440*T^10 - 13168*T^11 + 2400*T^12)*Log[T])/
     (3*(-1 + T)*T^3*(1 - 2*T + 2*T^2)^4) - 
    (32*(6 + 30*T - 61*T^2 + 325*T^3 - 520*T^4 + 348*T^5 + 280*T^6 - 
       844*T^7 + 560*T^8 + 176*T^9 - 368*T^10 + 128*T^11)*Log[T]^2)/
     (3*(-1 + T)*T^2*(1 - 2*T + 2*T^2)^4)) + 
  lmm^2*(512*log2\[Omega]0^2 + (2*Pi^2*(95 - 898*T - 192*Lbl*nf*T + 
       2723*T^2 + 1392*Lbl*nf*T^2 - 4032*T^3 - 8208*Lbl*nf*T^3 - 769*T^4 + 
       40152*Lbl*nf*T^4 + 17934*T^5 - 144528*Lbl*nf*T^5 - 44290*T^6 + 
       369216*Lbl*nf*T^6 + 65952*T^7 - 671712*Lbl*nf*T^7 - 69420*T^8 + 
       870648*Lbl*nf*T^8 + 53240*T^9 - 790560*Lbl*nf*T^9 - 28600*T^10 + 
       480192*Lbl*nf*T^10 + 9792*T^11 - 175680*Lbl*nf*T^11 - 1632*T^12 + 
       29280*Lbl*nf*T^12))/(3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) + 
    (16240 - 7800*nf + 13165*T + 76580*nf*T + 8050*Lbl*nf*T - 787947*T^2 - 
      375520*nf*T^2 - 168310*Lbl*nf*T^2 + 3628890*T^3 + 915720*nf*T^3 + 
      722920*Lbl*nf*T^3 - 8192754*T^4 - 1016500*nf*T^4 - 861860*Lbl*nf*T^4 + 
      8140882*T^5 - 731920*nf*T^5 - 3107200*Lbl*nf*T^5 + 7934094*T^6 + 
      5173440*nf*T^6 + 15601920*Lbl*nf*T^6 - 41498888*T^7 - 10564960*nf*T^7 - 
      34006720*Lbl*nf*T^7 + 72111086*T^8 + 13164760*nf*T^8 + 
      46086400*Lbl*nf*T^8 - 74245840*T^9 - 11058400*nf*T^9 - 
      41674400*Lbl*nf*T^9 + 47937432*T^10 + 6254400*nf*T^10 + 
      24952800*Lbl*nf*T^10 - 18048144*T^11 - 2205120*nf*T^11 - 
      9064320*Lbl*nf*T^11 + 3008024*T^12 + 367520*nf*T^12 + 
      1510720*Lbl*nf*T^12)/(45*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) + 
    (2*(-6 + 20*T - 36*Lbl*nf*T + 298*T^2 + 260*Lbl*nf*T^2 - 2376*T^3 - 
       1284*Lbl*nf*T^3 + 7080*T^4 + 3852*Lbl*nf*T^4 - 12014*T^5 - 
       7852*Lbl*nf*T^5 + 13217*T^6 + 13292*Lbl*nf*T^6 - 10878*T^7 - 
       21456*Lbl*nf*T^7 + 9036*T^8 + 29960*Lbl*nf*T^8 - 8304*T^9 - 
       30576*Lbl*nf*T^9 + 5908*T^10 + 20400*Lbl*nf*T^10 - 2280*T^11 - 
       8064*Lbl*nf*T^11 + 304*T^12 + 1504*Lbl*nf*T^12)*Log[1 - T]^2)/
     ((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) - 
    (2*(112 - 240*nf - 631*T + 2696*nf*T - 1574*Lbl*nf*T - 5058*T^2 - 
       14400*nf*T^2 + 12986*Lbl*nf*T^2 + 33968*T^3 + 44904*nf*T^3 - 
       50600*Lbl*nf*T^3 - 104355*T^4 - 91888*nf*T^4 + 106784*Lbl*nf*T^4 + 
       189304*T^5 + 129776*nf*T^5 - 78184*Lbl*nf*T^5 - 169315*T^6 - 
       125336*nf*T^6 - 238076*Lbl*nf*T^6 - 40806*T^7 + 75584*nf*T^7 + 
       926960*Lbl*nf*T^7 + 307357*T^8 - 17576*nf*T^8 - 1688296*Lbl*nf*T^8 - 
       396460*T^9 - 12320*nf*T^9 + 1981952*Lbl*nf*T^9 + 269420*T^10 + 
       13120*nf*T^10 - 1584592*Lbl*nf*T^10 - 100304*T^11 - 5120*nf*T^11 + 
       846912*Lbl*nf*T^11 + 16676*T^12 + 800*nf*T^12 - 276256*Lbl*nf*T^12 + 
       41984*Lbl*nf*T^13)*Log[T])/(3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) + 
    (2*(5 - 94*T - 180*Lbl*nf*T - 85*T^2 + 1692*Lbl*nf*T^2 + 2466*T^3 - 
       8180*Lbl*nf*T^3 - 10489*T^4 + 24996*Lbl*nf*T^4 + 25214*T^5 - 
       52908*Lbl*nf*T^5 - 39241*T^6 + 81724*Lbl*nf*T^6 + 40206*T^7 - 
       95536*Lbl*nf*T^7 - 25560*T^8 + 86696*Lbl*nf*T^8 + 7744*T^9 - 
       60784*Lbl*nf*T^9 + 892*T^10 + 30960*Lbl*nf*T^10 - 1368*T^11 - 
       9984*Lbl*nf*T^11 + 304*T^12 + 1504*Lbl*nf*T^12)*Log[T]^2)/
     ((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) + log2\[Omega]0*
     ((16*(17 - 170*T + 330*T^2 - 1462*T^3 + 8872*T^4 - 35914*T^5 + 
         97826*T^6 - 184072*T^7 + 242446*T^8 - 221680*T^9 + 135064*T^10 - 
         49488*T^11 + 8248*T^12))/(3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) - 
      (128*(2 + 13*T - 36*T^2 + 69*T^3 - 126*T^4 + 196*T^5 - 236*T^6 + 
         200*T^7 - 104*T^8 + 24*T^9)*Log[1 - T])/((-1 + T)^2*T*
        (1 - 2*T + 2*T^2)^3) - (128*(-2 - 8*T + 13*T^2 - 3*T^3 - 58*T^4 + 
         180*T^5 - 268*T^6 + 232*T^7 - 112*T^8 + 24*T^9)*Log[T])/
       ((-1 + T)*T^2*(1 - 2*T + 2*T^2)^3)) + 
    Log[1 - T]*((2*(92 + 409*T + 1110*Lbl*nf*T - 8337*T^2 + 80*nf*T^2 - 
         8430*Lbl*nf*T^2 + 53390*T^3 + 296*nf*T^3 + 36712*Lbl*nf*T^3 - 
         167760*T^4 - 1352*nf*T^4 - 122036*Lbl*nf*T^4 + 335304*T^5 + 
         2848*nf*T^5 + 335712*Lbl*nf*T^5 - 494775*T^6 - 5704*nf*T^6 - 
         755348*Lbl*nf*T^6 + 582962*T^7 + 9856*nf*T^7 + 1350576*Lbl*nf*T^7 - 
         567577*T^8 - 13144*nf*T^8 - 1869800*Lbl*nf*T^8 + 449740*T^9 + 
         13280*nf*T^9 + 1958432*Lbl*nf*T^9 - 266692*T^10 - 9600*nf*T^10 - 
         1505968*Lbl*nf*T^10 + 99808*T^11 + 4480*nf*T^11 + 
         806592*Lbl*nf*T^11 - 16676*T^12 - 800*nf*T^12 - 269536*Lbl*nf*T^12 + 
         41984*Lbl*nf*T^13))/(3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) - 
      (8*(14 - 80*T + 24*Lbl*nf*T + 128*T^2 - 204*Lbl*nf*T^2 + 559*T^3 + 
         804*Lbl*nf*T^3 - 3087*T^4 - 1748*Lbl*nf*T^4 + 7081*T^5 + 
         1796*Lbl*nf*T^5 - 9815*T^6 + 1004*Lbl*nf*T^6 + 8800*T^7 - 
         6640*Lbl*nf*T^7 - 4930*T^8 + 11524*Lbl*nf*T^8 + 1380*T^9 - 
         11680*Lbl*nf*T^9 + 164*T^10 + 7440*Lbl*nf*T^10 - 240*T^11 - 
         2784*Lbl*nf*T^11 + 40*T^12 + 464*Lbl*nf*T^12)*Log[T])/
       ((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3))) + 
  Log[1 - T]^2*((-900 - 2700*Lbl*nf + 8085*T + 27540*Lbl*nf*T + 26825*T^2 - 
      60*nf*T^2 - 60470*Lbl*nf*T^2 - 217127*T^3 - 11800*nf*T^3 - 
      159650*Lbl*nf*T^3 + 734604*T^4 + 40040*nf*T^4 + 955820*Lbl*nf*T^4 - 
      2101413*T^5 - 86900*nf*T^5 - 1765780*Lbl*nf*T^5 + 5505460*T^6 + 
      224200*nf*T^6 + 787060*Lbl*nf*T^6 - 11840878*T^7 - 413920*nf*T^7 + 
      3481060*Lbl*nf*T^7 + 20133768*T^8 + 392480*nf*T^8 - 
      10355520*Lbl*nf*T^8 - 27117600*T^9 - 66320*nf*T^9 + 
      17011360*Lbl*nf*T^9 + 28634912*T^10 - 334240*nf*T^10 - 
      20296320*Lbl*nf*T^10 - 22693536*T^11 + 581920*nf*T^11 + 
      18801920*Lbl*nf*T^11 + 12467872*T^12 - 578560*nf*T^12 - 
      13624000*Lbl*nf*T^12 - 4043504*T^13 + 377600*nf*T^13 + 
      7395520*Lbl*nf*T^13 + 475904*T^14 - 151040*nf*T^14 - 
      2662080*Lbl*nf*T^14 + 57248*T^15 + 23680*nf*T^15 + 466240*Lbl*nf*T^15)/
     (45*(-1 + T)^3*T^4*(1 - 2*T + 2*T^2)^4) + 
    (2*(-269 - 1008*Lbl*nf + 679*T + 5814*Lbl*nf*T - 2387*T^2 + 16*nf*T^2 - 
       18978*Lbl*nf*T^2 + 27570*T^3 + 40*nf*T^3 + 42648*Lbl*nf*T^3 - 
       131812*T^4 - 472*nf*T^4 - 86112*Lbl*nf*T^4 + 367158*T^5 + 
       1664*nf*T^5 + 185600*Lbl*nf*T^5 - 780275*T^6 - 3768*nf*T^6 - 
       398932*Lbl*nf*T^6 + 1490280*T^7 + 6672*nf*T^7 + 786200*Lbl*nf*T^7 - 
       2649947*T^8 - 9928*nf*T^8 - 1377744*Lbl*nf*T^8 + 4117954*T^9 + 
       12368*nf*T^9 + 2122000*Lbl*nf*T^9 - 5169430*T^10 - 12592*nf*T^10 - 
       2805760*Lbl*nf*T^10 + 4951072*T^11 + 10048*nf*T^11 + 
       3027680*Lbl*nf*T^11 - 3452556*T^12 - 5792*nf*T^12 - 
       2489664*Lbl*nf*T^12 + 1651368*T^13 + 2112*nf*T^13 + 
       1435072*Lbl*nf*T^13 - 484392*T^14 - 320*nf*T^14 - 510784*Lbl*nf*T^14 + 
       65664*T^15 + 83968*Lbl*nf*T^15)*Log[T])/(3*(-1 + T)^3*T^3*
      (1 - 2*T + 2*T^2)^4) + (4*(17 + 189*T + 78*Lbl*nf*T - 546*T^2 - 
       1754*Lbl*nf*T^2 + 1646*T^3 + 7516*Lbl*nf*T^3 - 7673*T^4 - 
       27236*Lbl*nf*T^4 + 34529*T^5 + 122536*Lbl*nf*T^5 - 131895*T^6 - 
       467944*Lbl*nf*T^6 + 382728*T^7 + 1296488*Lbl*nf*T^7 - 824472*T^8 - 
       2627492*Lbl*nf*T^8 + 1331912*T^9 + 3987912*Lbl*nf*T^9 - 1622936*T^10 - 
       4584072*Lbl*nf*T^10 + 1480160*T^11 + 3972512*Lbl*nf*T^11 - 
       985168*T^12 - 2535632*Lbl*nf*T^12 + 453712*T^13 + 
       1132576*Lbl*nf*T^13 - 129520*T^14 - 317728*Lbl*nf*T^14 + 17280*T^15 + 
       42240*Lbl*nf*T^15)*Log[T]^2)/((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) - 
    (8*(-14 + 89*T + 12*Lbl*nf*T - 397*T^2 - 148*Lbl*nf*T^2 + 1182*T^3 + 
       622*Lbl*nf*T^3 - 3172*T^4 - 2602*Lbl*nf*T^4 + 10285*T^5 + 
       12742*Lbl*nf*T^5 - 35423*T^6 - 49630*Lbl*nf*T^6 + 101914*T^7 + 
       138040*Lbl*nf*T^7 - 225293*T^8 - 281932*Lbl*nf*T^8 + 377554*T^9 + 
       438632*Lbl*nf*T^9 - 478086*T^10 - 530600*Lbl*nf*T^10 + 452280*T^11 + 
       498240*Lbl*nf*T^11 - 310996*T^12 - 353296*Lbl*nf*T^12 + 147032*T^13 + 
       177984*Lbl*nf*T^13 - 42728*T^14 - 56512*Lbl*nf*T^14 + 5760*T^15 + 
       8448*Lbl*nf*T^15)*PolyLog[2, 1 - T])/((-1 + T)^3*T^3*
      (1 - 2*T + 2*T^2)^4)) + 
  Pi^2*((-2*(15618 + 140*nf - 81054*T - 24610*nf*T + 20394*Lbl*nf*T + 
       25713*T^2 + 253300*nf*T^2 - 149526*Lbl*nf*T^2 + 1693866*T^3 - 
       1393640*nf*T^3 + 576020*Lbl*nf*T^3 - 9491204*T^4 + 5033730*nf*T^4 - 
       357828*Lbl*nf*T^4 + 29609750*T^5 - 13112660*nf*T^5 - 
       5732196*Lbl*nf*T^5 - 63571248*T^6 + 25833220*nf*T^6 + 
       27939396*Lbl*nf*T^6 + 100069200*T^7 - 39373440*nf*T^7 - 
       72329088*Lbl*nf*T^7 - 118080207*T^8 + 46804260*nf*T^8 + 
       125215932*Lbl*nf*T^8 + 104922138*T^9 - 43323000*nf*T^9 - 
       154448680*Lbl*nf*T^9 - 69611054*T^10 + 30904840*nf*T^10 + 
       138454776*Lbl*nf*T^10 + 33837248*T^11 - 16659200*nf*T^11 - 
       89903040*Lbl*nf*T^11 - 11734236*T^12 + 6550000*nf*T^12 + 
       41009840*Lbl*nf*T^12 + 2812936*T^13 - 1741600*nf*T^13 - 
       12012000*Lbl*nf*T^13 - 401848*T^14 + 248800*nf*T^14 + 
       1716000*Lbl*nf*T^14))/(135*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) - 
    (64*(-1 + 2*T - 50*T^2 + 176*T^3 - 320*T^4 + 304*T^5 + 48*T^6 - 512*T^7 + 
       608*T^8 - 320*T^9 + 64*T^10)*Log[2])/((-1 + T)^2*T^2*
      (1 - 2*T + 2*T^2)^3) - (2*(60 - 792*T + 5086*T^2 - 21422*T^3 + 
       48*Lbl*nf*T^3 + 59976*T^4 - 960*Lbl*nf*T^4 - 118898*T^5 + 
       5764*Lbl*nf*T^5 + 177396*T^6 - 24172*Lbl*nf*T^6 - 205756*T^7 + 
       93924*Lbl*nf*T^7 + 166515*T^8 - 302164*Lbl*nf*T^8 + 1464*T^9 + 
       751472*Lbl*nf*T^9 - 341866*T^10 - 1435112*Lbl*nf*T^10 + 768316*T^11 + 
       2103920*Lbl*nf*T^11 - 1048780*T^12 - 2352944*Lbl*nf*T^12 + 
       996672*T^13 + 1976320*Lbl*nf*T^13 - 669992*T^14 - 
       1210848*Lbl*nf*T^14 + 307376*T^15 + 513408*Lbl*nf*T^15 - 87008*T^16 - 
       135552*Lbl*nf*T^16 + 11520*T^17 + 16896*Lbl*nf*T^17)*Log[1 - T]^2)/
     (3*(-1 + T)^3*T^5*(1 - 2*T + 2*T^2)^4) + 
    (2*(1220 + 336*nf - 17554*T - 4872*nf*T - 2132*Lbl*nf*T + 110831*T^2 + 
       33224*nf*T^2 + 25076*Lbl*nf*T^2 - 447697*T^3 - 140024*nf*T^3 - 
       151956*Lbl*nf*T^3 + 1295557*T^4 + 404648*nf*T^4 + 658456*Lbl*nf*T^4 - 
       2841177*T^5 - 848032*nf*T^5 - 2403012*Lbl*nf*T^5 + 4912151*T^6 + 
       1327016*nf*T^6 + 7683596*Lbl*nf*T^6 - 6903361*T^7 - 1559608*nf*T^7 - 
       20706084*Lbl*nf*T^7 + 8159153*T^8 + 1346744*nf*T^8 + 
       45154312*Lbl*nf*T^8 - 8505521*T^9 - 789720*nf*T^9 - 
       77974784*Lbl*nf*T^9 + 8220012*T^10 + 223872*nf*T^10 + 
       105430032*Lbl*nf*T^10 - 7433518*T^11 + 84816*nf*T^11 - 
       110410496*Lbl*nf*T^11 + 5924948*T^12 - 130592*nf*T^12 + 
       88005792*Lbl*nf*T^12 - 3770324*T^13 + 68768*nf*T^13 - 
       51776192*Lbl*nf*T^13 + 1722048*T^14 - 18816*nf*T^14 + 
       21268608*Lbl*nf*T^14 - 492072*T^15 + 2240*nf*T^15 - 
       5462720*Lbl*nf*T^15 + 65664*T^16 + 661504*Lbl*nf*T^16)*Log[T])/
     (9*(-1 + T)^4*T^3*(1 - 2*T + 2*T^2)^4) - 
    (2*(-97 + 1294*T + 144*Lbl*nf*T - 7544*T^2 - 1304*Lbl*nf*T^2 + 
       24076*T^3 + 7844*Lbl*nf*T^3 - 51982*T^4 - 43812*Lbl*nf*T^4 + 
       92226*T^5 + 216704*Lbl*nf*T^5 - 178472*T^6 - 852832*Lbl*nf*T^6 + 
       433708*T^7 + 2579884*Lbl*nf*T^7 - 1053175*T^8 - 6019612*Lbl*nf*T^8 + 
       2108664*T^9 + 10946736*Lbl*nf*T^9 - 3298662*T^10 - 
       15622008*Lbl*nf*T^10 + 3996068*T^11 + 17502160*Lbl*nf*T^11 - 
       3726356*T^12 - 15278864*Lbl*nf*T^12 + 2633600*T^13 + 
       10213696*Lbl*nf*T^13 - 1367128*T^14 - 5064928*Lbl*nf*T^14 + 
       492368*T^15 + 1760128*Lbl*nf*T^15 - 110048*T^16 - 383360*Lbl*nf*T^16 + 
       11520*T^17 + 39424*Lbl*nf*T^17)*Log[T]^2)/(3*(-1 + T)^5*T^3*
      (1 - 2*T + 2*T^2)^4) + Log[1 - T]*
     ((-2*(360 - 5076*T + 1008*Lbl*nf*T + 35358*T^2 - 3824*Lbl*nf*T^2 - 
         148368*T^3 - 336*nf*T^3 - 3624*Lbl*nf*T^3 + 408794*T^4 + 
         2072*nf*T^4 + 97340*Lbl*nf*T^4 - 855838*T^5 - 8616*nf*T^5 - 
         691088*Lbl*nf*T^5 + 1601412*T^6 + 25856*nf*T^6 + 
         3284048*Lbl*nf*T^6 - 2976015*T^7 - 53256*nf*T^7 - 
         11083356*Lbl*nf*T^7 + 5344310*T^8 + 79472*nf*T^8 + 
         27491896*Lbl*nf*T^8 - 8473905*T^9 - 94328*nf*T^9 - 
         51490592*Lbl*nf*T^9 + 11100362*T^10 + 97328*nf*T^10 + 
         73958416*Lbl*nf*T^10 - 11548130*T^11 - 90192*nf*T^11 - 
         81726016*Lbl*nf*T^11 + 9232824*T^12 + 70336*nf*T^12 + 
         68758304*Lbl*nf*T^12 - 5442628*T^13 - 40544*nf*T^13 - 
         42840960*Lbl*nf*T^13 + 2220648*T^14 + 14784*nf*T^14 + 
         18708288*Lbl*nf*T^14 - 558552*T^15 - 2240*nf*T^15 - 
         5121344*Lbl*nf*T^15 + 65664*T^16 + 661504*Lbl*nf*T^16))/
       (9*(-1 + T)^3*T^4*(1 - 2*T + 2*T^2)^4) + 
      (8*(13 - 113*T + 114*Lbl*nf*T + 941*T^2 - 794*Lbl*nf*T^2 - 4031*T^3 + 
         4876*Lbl*nf*T^3 + 12805*T^4 - 24476*Lbl*nf*T^4 - 31162*T^5 + 
         96648*Lbl*nf*T^5 + 51176*T^6 - 302536*Lbl*nf*T^6 - 37210*T^7 + 
         742120*Lbl*nf*T^7 - 59756*T^8 - 1411904*Lbl*nf*T^8 + 239036*T^9 + 
         2073136*Lbl*nf*T^9 - 403536*T^10 - 2335232*Lbl*nf*T^10 + 
         431912*T^11 + 1990944*Lbl*nf*T^11 - 311744*T^12 - 
         1250112*Lbl*nf*T^12 + 149072*T^13 + 548544*Lbl*nf*T^13 - 
         43136*T^14 - 151040*Lbl*nf*T^14 + 5760*T^15 + 19712*Lbl*nf*T^15)*
        Log[T])/(3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4)) + 
    (8*(-1 + 2*T)*(14 + 17*T - 132*Lbl*nf*T - 515*T^2 + 692*Lbl*nf*T^2 + 
       2206*T^3 - 4488*Lbl*nf*T^3 - 5628*T^4 + 24440*Lbl*nf*T^4 + 7526*T^5 - 
       100376*Lbl*nf*T^5 + 8710*T^6 + 305064*Lbl*nf*T^6 - 71200*T^7 - 
       685696*Lbl*nf*T^7 + 185860*T^8 + 1151440*Lbl*nf*T^8 - 299480*T^9 - 
       1453792*Lbl*nf*T^9 + 329704*T^10 + 1373088*Lbl*nf*T^10 - 252000*T^11 - 
       949120*Lbl*nf*T^11 + 129360*T^12 + 457152*Lbl*nf*T^12 - 40320*T^13 - 
       137984*Lbl*nf*T^13 + 5760*T^14 + 19712*Lbl*nf*T^14)*PolyLog[2, T])/
     (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4)) + 
  Log[T]^2*((-29720 + 2920*nf + 290575*T - 53700*nf*T + 6050*Lbl*nf*T - 
      1435408*T^2 + 417220*nf*T^2 - 43940*Lbl*nf*T^2 + 4520829*T^3 - 
      1901600*nf*T^3 + 368450*Lbl*nf*T^3 - 10404213*T^4 + 5829220*nf*T^4 - 
      2313600*Lbl*nf*T^4 + 19771037*T^5 - 12712260*nf*T^5 + 
      9856280*Lbl*nf*T^5 - 34731122*T^6 + 20280600*nf*T^6 - 
      29855280*Lbl*nf*T^6 + 57913394*T^7 - 23983200*nf*T^7 + 
      66621220*Lbl*nf*T^7 - 85350552*T^8 + 20836720*nf*T^8 - 
      111911520*Lbl*nf*T^8 + 102199568*T^9 - 12566000*nf*T^9 + 
      142717600*Lbl*nf*T^9 - 93739072*T^10 + 4204480*nf*T^10 - 
      137836160*Lbl*nf*T^10 + 62900192*T^11 + 436640*nf*T^11 + 
      99584960*Lbl*nf*T^11 - 29257424*T^12 - 1360000*nf*T^12 - 
      52407680*Lbl*nf*T^12 + 8630192*T^13 + 749440*nf*T^13 + 
      19081600*Lbl*nf*T^13 - 1334624*T^14 - 204160*nf*T^14 - 
      4331520*Lbl*nf*T^14 + 57248*T^15 + 23680*nf*T^15 + 466240*Lbl*nf*T^15)/
     (45*(-1 + T)^4*T^3*(1 - 2*T + 2*T^2)^4) + 
    (8*(13 - 28*T + 48*Lbl*nf*T - 398*T^2 - 436*Lbl*nf*T^2 + 3722*T^3 + 
       2706*Lbl*nf*T^3 - 16064*T^4 - 13698*Lbl*nf*T^4 + 46201*T^5 + 
       56218*Lbl*nf*T^5 - 102831*T^6 - 180266*Lbl*nf*T^6 + 194778*T^7 + 
       444344*Lbl*nf*T^7 - 325603*T^8 - 839588*Lbl*nf*T^8 + 468198*T^9 + 
       1214488*Lbl*nf*T^9 - 548962*T^10 - 1336760*Lbl*nf*T^10 + 498232*T^11 + 
       1102592*Lbl*nf*T^11 - 332972*T^12 - 661744*Lbl*nf*T^12 + 153640*T^13 + 
       273856*Lbl*nf*T^13 - 43672*T^14 - 70208*Lbl*nf*T^14 + 5760*T^15 + 
       8448*Lbl*nf*T^15)*PolyLog[2, T])/((-1 + T)^3*T^3*
      (1 - 2*T + 2*T^2)^4)) - 
  (4*(-142 - 1008*Lbl*nf - 1238*T + 5160*Lbl*nf*T + 10724*T^2 + 16*nf*T^2 - 
     12424*Lbl*nf*T^2 - 29754*T^3 + 40*nf*T^3 + 2764*Lbl*nf*T^3 + 59151*T^4 - 
     472*nf*T^4 + 108320*Lbl*nf*T^4 - 153752*T^5 + 1664*nf*T^5 - 
     579960*Lbl*nf*T^5 + 449535*T^6 - 3768*nf*T^6 + 1933060*Lbl*nf*T^6 - 
     1066596*T^7 + 6672*nf*T^7 - 4634424*Lbl*nf*T^7 + 1908097*T^8 - 
     9928*nf*T^8 + 8271360*Lbl*nf*T^8 - 2556894*T^9 + 12368*nf*T^9 - 
     11090448*Lbl*nf*T^9 + 2550066*T^10 - 12592*nf*T^10 + 
     11082176*Lbl*nf*T^10 - 1851952*T^11 + 10048*nf*T^11 - 
     8038816*Lbl*nf*T^11 + 930164*T^12 - 5792*nf*T^12 + 4010496*Lbl*nf*T^12 - 
     288440*T^13 + 2112*nf*T^13 - 1229504*Lbl*nf*T^13 + 41624*T^14 - 
     320*nf*T^14 + 171200*Lbl*nf*T^14 + 2048*Lbl*nf*T^15)*PolyLog[3, 1 - T])/
   (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
  (4*(-593 - 48*nf + 6732*T + 648*nf*T + 1028*Lbl*nf*T - 37787*T^2 - 
     4144*nf*T^2 - 9840*Lbl*nf*T^2 + 132722*T^3 + 16088*nf*T^3 + 
     67428*Lbl*nf*T^3 - 332606*T^4 - 42496*nf*T^4 - 312892*Lbl*nf*T^4 + 
     643394*T^5 + 80800*nf*T^5 + 1104296*Lbl*nf*T^5 - 1048387*T^6 - 
     113144*nf*T^6 - 3049788*Lbl*nf*T^6 + 1594172*T^7 + 115984*nf*T^7 + 
     6553416*Lbl*nf*T^7 - 2282713*T^8 - 82808*nf*T^8 - 10866960*Lbl*nf*T^8 + 
     2819134*T^9 + 34288*nf*T^9 + 13802832*Lbl*nf*T^9 - 2741202*T^10 + 
     624*nf*T^10 - 13231136*Lbl*nf*T^10 + 1962832*T^11 - 11200*nf*T^11 + 
     9298144*Lbl*nf*T^11 - 968228*T^12 + 7456*nf*T^12 - 4537984*Lbl*nf*T^12 + 
     294296*T^13 - 2368*nf*T^13 + 1382336*Lbl*nf*T^13 - 41624*T^14 + 
     320*nf*T^14 - 201920*Lbl*nf*T^14 + 2048*Lbl*nf*T^15)*PolyLog[3, T])/
   (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
  (16*(60 - 436*T + 24*Lbl*nf*T + 1484*T^2 - 528*Lbl*nf*T^2 - 3202*T^3 + 
     3038*Lbl*nf*T^3 + 4398*T^4 - 10794*Lbl*nf*T^4 - 3239*T^5 + 
     34430*Lbl*nf*T^5 - 3349*T^6 - 97494*Lbl*nf*T^6 + 20946*T^7 + 
     226760*Lbl*nf*T^7 - 48941*T^8 - 419004*Lbl*nf*T^8 + 70674*T^9 + 
     602664*Lbl*nf*T^9 - 67190*T^10 - 661192*Lbl*nf*T^10 + 42168*T^11 + 
     538624*Lbl*nf*T^11 - 16884*T^12 - 312784*Lbl*nf*T^12 + 4056*T^13 + 
     121280*Lbl*nf*T^13 - 520*T^14 - 27840*Lbl*nf*T^14 + 2816*Lbl*nf*T^15)*
    PolyLog[4, 1 - T])/((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) - 
  (16*(-25 + 177*T + 12*Lbl*nf*T + 183*T^2 - 480*Lbl*nf*T^2 - 4774*T^3 + 
     1474*Lbl*nf*T^3 + 22388*T^4 + 350*Lbl*nf*T^4 - 62599*T^5 - 
     10030*Lbl*nf*T^5 + 121023*T^6 + 29918*Lbl*nf*T^6 - 170350*T^7 - 
     60856*Lbl*nf*T^7 + 177773*T^8 + 98988*Lbl*nf*T^8 - 137466*T^9 - 
     123816*Lbl*nf*T^9 + 78190*T^10 + 105384*Lbl*nf*T^10 - 33352*T^11 - 
     44864*Lbl*nf*T^11 + 11476*T^12 - 11696*Lbl*nf*T^12 - 3224*T^13 + 
     27200*Lbl*nf*T^13 + 520*T^14 - 14400*Lbl*nf*T^14 + 2816*Lbl*nf*T^15)*
    PolyLog[4, T])/((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) - 
  (16*(-1 + 2*T)*(-18 - T - 60*Lbl*nf*T - 43*T^2 + 788*Lbl*nf*T^2 - 592*T^3 - 
     3240*Lbl*nf*T^3 + 4620*T^4 + 14448*Lbl*nf*T^4 - 19624*T^5 - 
     62920*Lbl*nf*T^5 + 62168*T^6 + 202872*Lbl*nf*T^6 - 148960*T^7 - 
     470912*Lbl*nf*T^7 + 268384*T^8 + 803888*Lbl*nf*T^8 - 362480*T^9 - 
     1024160*Lbl*nf*T^9 + 363248*T^10 + 972896*Lbl*nf*T^10 - 263424*T^11 - 
     675200*Lbl*nf*T^11 + 131264*T^12 + 326080*Lbl*nf*T^12 - 40320*T^13 - 
     98560*Lbl*nf*T^13 + 5760*T^14 + 14080*Lbl*nf*T^14)*
    PolyLog[4, T/(-1 + T)])/((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
  (8*(278 + 192*nf - 504*Lbl*nf - 4921*T - 2560*nf*T + 2656*Lbl*nf*T + 
     32216*T^2 + 16416*nf*T^2 - 6368*Lbl*nf*T^2 - 131445*T^3 - 63552*nf*T^3 - 
     4732*Lbl*nf*T^3 + 410854*T^4 + 167392*nf*T^4 + 127300*Lbl*nf*T^4 - 
     1079585*T^5 - 317312*nf*T^5 - 755764*Lbl*nf*T^5 + 2413679*T^6 + 
     441344*nf*T^6 + 2808220*Lbl*nf*T^6 - 4485568*T^7 - 443392*nf*T^7 - 
     7212288*Lbl*nf*T^7 + 6737218*T^8 + 296896*nf*T^8 + 13339728*Lbl*nf*T^8 - 
     7985572*T^9 - 90240*nf*T^9 - 18127552*Lbl*nf*T^9 + 7287564*T^10 - 
     52352*nf*T^10 + 18119040*Lbl*nf*T^10 - 4947760*T^11 + 84992*nf*T^11 - 
     13069120*Lbl*nf*T^11 + 2361192*T^12 - 52992*nf*T^12 + 
     6481152*Lbl*nf*T^12 - 709184*T^13 + 17920*nf*T^13 - 
     1985984*Lbl*nf*T^13 + 101312*T^14 - 2560*nf*T^14 + 283712*Lbl*nf*T^14)*
    Zeta[3])/(3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
  lmm*((4352*log2\[Omega]0^2)/3 - (-206775 - 240800*nf + 4727370*T + 
      4126100*nf*T + 160700*Lbl*nf*T - 30102219*T^2 - 25426800*nf*T^2 - 
      2911040*Lbl*nf*T^2 + 110784310*T^3 + 97142200*nf*T^3 + 
      4987360*Lbl*nf*T^3 - 277861073*T^4 - 255097900*nf*T^4 + 
      29284100*Lbl*nf*T^4 + 521527564*T^5 + 488574400*nf*T^5 - 
      175672280*Lbl*nf*T^5 - 777960972*T^6 - 711192800*nf*T^6 + 
      466787880*Lbl*nf*T^6 + 953438224*T^7 + 809262400*nf*T^7 - 
      778736000*Lbl*nf*T^7 - 953741428*T^8 - 727790800*nf*T^8 + 
      890073680*Lbl*nf*T^8 + 742693920*T^9 + 508048000*nf*T^9 - 
      711485600*Lbl*nf*T^9 - 414311456*T^10 - 259340800*nf*T^10 + 
      390189600*Lbl*nf*T^10 + 144966912*T^11 + 86035200*nf*T^11 - 
      135214080*Lbl*nf*T^11 - 24161152*T^12 - 14339200*nf*T^12 + 
      22535680*Lbl*nf*T^12)/(675*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) - 
    (8*(13 - 56*T + 6*Lbl*nf*T + 211*T^2 - 82*Lbl*nf*T^2 - 822*T^3 + 
       134*Lbl*nf*T^3 + 1582*T^4 - 98*Lbl*nf*T^4 + 26*T^5 + 942*Lbl*nf*T^5 - 
       8197*T^6 - 4190*Lbl*nf*T^6 + 24827*T^7 + 9608*Lbl*nf*T^7 - 44188*T^8 - 
       15808*Lbl*nf*T^8 + 54000*T^9 + 21448*Lbl*nf*T^9 - 46300*T^10 - 
       22840*Lbl*nf*T^10 + 26748*T^11 + 16736*Lbl*nf*T^11 - 9280*T^12 - 
       7264*Lbl*nf*T^12 + 1440*T^13 + 1408*Lbl*nf*T^13)*Log[1 - T]^3)/
     (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) + 
    (2*(217 - 96*nf - 3482*T + 1232*nf*T - 1592*Lbl*nf*T + 17667*T^2 - 
       8000*nf*T^2 + 16548*Lbl*nf*T^2 - 44030*T^3 + 31472*nf*T^3 - 
       81908*Lbl*nf*T^3 + 30723*T^4 - 85088*nf*T^4 + 258136*Lbl*nf*T^4 + 
       172084*T^5 + 166400*nf*T^5 - 551324*Lbl*nf*T^5 - 734539*T^6 - 
       239088*nf*T^6 + 802876*Lbl*nf*T^6 + 1638880*T^7 + 250144*nf*T^7 - 
       743576*Lbl*nf*T^7 - 2539778*T^8 - 181104*nf*T^8 + 317288*Lbl*nf*T^8 + 
       2951628*T^9 + 76000*nf*T^9 + 148256*Lbl*nf*T^9 - 2629916*T^10 - 
       288*nf*T^10 - 288304*Lbl*nf*T^10 + 1770656*T^11 - 22400*nf*T^11 + 
       139488*Lbl*nf*T^11 - 854328*T^12 + 14912*nf*T^12 + 6432*Lbl*nf*T^12 + 
       262512*T^13 - 4736*nf*T^13 - 29120*Lbl*nf*T^13 - 38016*T^14 + 
       640*nf*T^14 + 7808*Lbl*nf*T^14)*Log[T]^2)/(3*(-1 + T)^3*T^3*
      (1 - 2*T + 2*T^2)^4) + (8*(-4 + 49*T + 78*Lbl*nf*T - 125*T^2 - 
       654*Lbl*nf*T^2 - 97*T^3 + 3274*Lbl*nf*T^3 + 1618*T^4 - 
       11450*Lbl*nf*T^4 - 4821*T^5 + 30130*Lbl*nf*T^5 + 4776*T^6 - 
       61898*Lbl*nf*T^6 + 7443*T^7 + 100392*Lbl*nf*T^7 - 31412*T^8 - 
       127280*Lbl*nf*T^8 + 50140*T^9 + 122168*Lbl*nf*T^9 - 47288*T^10 - 
       84520*Lbl*nf*T^10 + 27708*T^11 + 39392*Lbl*nf*T^11 - 9440*T^12 - 
       11040*Lbl*nf*T^12 + 1440*T^13 + 1408*Lbl*nf*T^13)*Log[T]^3)/
     (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) + 
    Log[1 - T]^2*((2*(278 + 1008*Lbl*nf - 980*T - 5800*Lbl*nf*T + 4666*T^2 - 
         256*nf*T^2 + 17564*Lbl*nf*T^2 - 35674*T^3 + 880*nf*T^3 - 
         39260*Lbl*nf*T^3 + 138350*T^4 - 2288*nf*T^4 + 75960*Lbl*nf*T^4 - 
         280266*T^5 + 5952*nf*T^5 - 138388*Lbl*nf*T^5 + 230773*T^6 - 
         10640*nf*T^6 + 255700*Lbl*nf*T^6 + 322272*T^7 + 9440*nf*T^7 - 
         487784*Lbl*nf*T^7 - 1364570*T^8 + 2064*nf*T^8 + 847256*Lbl*nf*T^8 + 
         2325564*T^9 - 16800*nf*T^9 - 1162912*Lbl*nf*T^9 - 2513932*T^10 + 
         23648*nf*T^10 + 1158064*Lbl*nf*T^10 + 1843168*T^11 - 20096*nf*T^11 - 
         787424*Lbl*nf*T^11 - 901128*T^12 + 11584*nf*T^12 + 
         338400*Lbl*nf*T^12 + 269712*T^13 - 4224*nf*T^13 - 
         80192*Lbl*nf*T^13 - 38016*T^14 + 640*nf*T^14 + 7808*Lbl*nf*T^14))/
       (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
      (8*(3 - 15*T + 18*Lbl*nf*T - 78*T^2 - 166*Lbl*nf*T^2 + 781*T^3 + 
         614*Lbl*nf*T^3 - 2791*T^4 - 1586*Lbl*nf*T^4 + 6610*T^5 + 
         3574*Lbl*nf*T^5 - 13504*T^6 - 7134*Lbl*nf*T^6 + 25471*T^7 + 
         12272*Lbl*nf*T^7 - 40466*T^8 - 18552*Lbl*nf*T^8 + 49520*T^9 + 
         24168*Lbl*nf*T^9 - 43696*T^10 - 24664*Lbl*nf*T^10 + 25900*T^11 + 
         17472*Lbl*nf*T^11 - 9144*T^12 - 7424*Lbl*nf*T^12 + 1440*T^13 + 
         1408*Lbl*nf*T^13)*Log[T])/((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3)) + 
    Pi^2*((2*(1225 + 336*nf - 13692*T - 3864*nf*T - 2456*Lbl*nf*T + 
         62340*T^2 + 20464*nf*T^2 + 22244*Lbl*nf*T^2 - 185602*T^3 - 
         62144*nf*T^3 - 103104*Lbl*nf*T^3 + 364454*T^4 + 123736*nf*T^4 + 
         389980*Lbl*nf*T^4 - 427390*T^5 - 169712*nf*T^5 - 
         1252312*Lbl*nf*T^5 + 128138*T^6 + 156976*nf*T^6 + 
         3129816*Lbl*nf*T^6 + 567824*T^7 - 85184*nf*T^7 - 
         5784352*Lbl*nf*T^7 - 1261352*T^8 + 5264*nf*T^8 + 
         7694968*Lbl*nf*T^8 + 1407320*T^9 + 33920*nf*T^9 - 
         7159680*Lbl*nf*T^9 - 942520*T^10 - 30016*nf*T^10 + 
         4425696*Lbl*nf*T^10 + 360576*T^11 + 12672*nf*T^11 - 
         1632960*Lbl*nf*T^11 - 60096*T^12 - 2112*nf*T^12 + 
         272160*Lbl*nf*T^12))/(9*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) - 
      (8*(30 - 55*T + 36*Lbl*nf*T + 23*T^2 - 324*Lbl*nf*T^2 + 187*T^3 + 
         1342*Lbl*nf*T^3 - 2953*T^4 - 8190*Lbl*nf*T^4 + 12172*T^5 + 
         41162*Lbl*nf*T^5 - 28047*T^6 - 132290*Lbl*nf*T^6 + 46271*T^7 + 
         285720*Lbl*nf*T^7 - 60796*T^8 - 437264*Lbl*nf*T^8 + 64080*T^9 + 
         484888*Lbl*nf*T^9 - 50924*T^10 - 386376*Lbl*nf*T^10 + 28028*T^11 + 
         211616*Lbl*nf*T^11 - 9408*T^12 - 71584*Lbl*nf*T^12 + 1440*T^13 + 
         11264*Lbl*nf*T^13)*Log[1 - T])/(3*(-1 + T)^3*T^3*
        (1 - 2*T + 2*T^2)^3) + (8*(-48 + 459*T + 84*Lbl*nf*T - 1516*T^2 - 
         536*Lbl*nf*T^2 + 2604*T^3 + 2954*Lbl*nf*T^3 - 2887*T^4 - 
         14878*Lbl*nf*T^4 + 3317*T^5 + 58726*Lbl*nf*T^5 - 9226*T^6 - 
         167990*Lbl*nf*T^6 + 25047*T^7 + 346232*Lbl*nf*T^7 - 45284*T^8 - 
         519136*Lbl*nf*T^8 + 56220*T^9 + 565288*Lbl*nf*T^9 - 48296*T^10 - 
         438360*Lbl*nf*T^10 + 27452*T^11 + 231200*Lbl*nf*T^11 - 9312*T^12 - 
         74848*Lbl*nf*T^12 + 1440*T^13 + 11264*Lbl*nf*T^13)*Log[T])/
       (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3)) + 
    log2\[Omega]0*((-128*Pi^2*(-2 + 4*T - 39*T^3 + 129*T^4 - 241*T^5 + 
         323*T^6 - 328*T^7 + 232*T^8 - 100*T^9 + 20*T^10))/
       (3*(-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^3) + 
      (16*(13 - 352*T - 156*T^2 - 1386*T^3 + 31424*T^4 - 159614*T^5 + 
         458398*T^6 - 874664*T^7 + 1161566*T^8 - 1069920*T^9 + 655304*T^10 - 
         240720*T^11 + 40120*T^12))/(9*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) - 
      (16*(-144 + 314*T + 709*T^2 - 4322*T^3 + 12820*T^4 - 34024*T^5 + 
         73256*T^6 - 115872*T^7 + 132576*T^8 - 108480*T^9 + 60880*T^10 - 
         21088*T^11 + 3392*T^12)*Log[1 - T])/(3*(-1 + T)^3*T*
        (1 - 2*T + 2*T^2)^4) - (64*(-14 + 33*T - 86*T^2 + 279*T^3 - 660*T^4 + 
         1110*T^5 - 1408*T^6 + 1360*T^7 - 960*T^8 + 456*T^9 - 128*T^10 + 
         16*T^11)*Log[1 - T]^2)/((-1 + T)^2*T*(1 - 2*T + 2*T^2)^4) - 
      (16*(17 - 182*T + 431*T^2 - 574*T^3 + 2660*T^4 - 13544*T^5 + 
         38312*T^6 - 72480*T^7 + 95376*T^8 - 86720*T^9 + 52784*T^10 - 
         19616*T^11 + 3392*T^12)*Log[T])/(3*(-1 + T)*T^3*
        (1 - 2*T + 2*T^2)^4) - (64*(2 + 13*T^2 + 3*T^3 - 26*T^4 + 54*T^5 - 
         48*T^6 + 16*T^7 - 24*T^8 + 56*T^9 - 48*T^10 + 16*T^11)*Log[T]^2)/
       ((-1 + T)*T^2*(1 - 2*T + 2*T^2)^4)) + 
    Log[1 - T]*((-2*(20414 - 158690*T - 36088*Lbl*nf*T + 533081*T^2 - 
         3520*nf*T^2 + 164532*Lbl*nf*T^2 - 833656*T^3 + 5920*nf*T^3 - 
         71500*Lbl*nf*T^3 - 311318*T^4 + 9960*nf*T^4 - 2470524*Lbl*nf*T^4 + 
         4975012*T^5 - 34760*nf*T^5 + 14826012*Lbl*nf*T^5 - 13602949*T^6 + 
         89760*nf*T^6 - 51687264*Lbl*nf*T^6 + 22993838*T^7 - 420640*nf*T^7 + 
         128008624*Lbl*nf*T^7 - 27713224*T^8 + 1277360*nf*T^8 - 
         238640064*Lbl*nf*T^8 + 23994100*T^9 - 2343520*nf*T^9 + 
         342173664*Lbl*nf*T^9 - 12831792*T^10 + 2864000*nf*T^10 - 
         378889664*Lbl*nf*T^10 + 1128888*T^11 - 2456320*nf*T^11 + 
         320759232*Lbl*nf*T^11 + 3956288*T^12 + 1480000*nf*T^12 - 
         202134336*Lbl*nf*T^12 - 2729712*T^13 - 581120*nf*T^13 + 
         89911744*Lbl*nf*T^13 + 602320*T^14 + 107520*nf*T^14 - 
         25313280*Lbl*nf*T^14 + 3398912*Lbl*nf*T^15))/
       (45*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
      (8*(-44 + 16*T - 384*Lbl*nf*T + 2589*T^2 + 2892*Lbl*nf*T^2 - 
         17128*T^3 - 12212*Lbl*nf*T^3 + 55603*T^4 + 36428*Lbl*nf*T^4 - 
         119554*T^5 - 83044*Lbl*nf*T^5 + 198078*T^6 + 144948*Lbl*nf*T^6 - 
         268672*T^7 - 189328*Lbl*nf*T^7 + 294124*T^8 + 180412*Lbl*nf*T^8 - 
         245640*T^9 - 123040*Lbl*nf*T^9 + 143464*T^10 + 58928*Lbl*nf*T^10 - 
         51456*T^11 - 18720*Lbl*nf*T^11 + 8576*T^12 + 3120*Lbl*nf*T^12)*
        Log[T])/(3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) - 
      (8*(-31 + 215*T + 18*Lbl*nf*T - 618*T^2 - 114*Lbl*nf*T^2 + 846*T^3 + 
         658*Lbl*nf*T^3 - 244*T^4 - 3482*Lbl*nf*T^4 - 459*T^5 + 
         13762*Lbl*nf*T^5 - 3049*T^6 - 38402*Lbl*nf*T^6 + 16935*T^7 + 
         76304*Lbl*nf*T^7 - 39394*T^8 - 109176*Lbl*nf*T^8 + 54980*T^9 + 
         111928*Lbl*nf*T^9 - 49540*T^10 - 80232*Lbl*nf*T^10 + 28492*T^11 + 
         38208*Lbl*nf*T^11 - 9576*T^12 - 10880*Lbl*nf*T^12 + 1440*T^13 + 
         1408*Lbl*nf*T^13)*Log[T]^2)/((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) + 
      (16*(-27 + 59*T - 16*Lbl*nf*T + 158*T^2 - 10*Lbl*nf*T^2 - 547*T^3 + 
         594*Lbl*nf*T^3 + 252*T^4 - 3582*Lbl*nf*T^4 + 1330*T^5 + 
         12230*Lbl*nf*T^5 - 3967*T^6 - 27320*Lbl*nf*T^6 + 6626*T^7 + 
         41128*Lbl*nf*T^7 - 7024*T^8 - 41448*Lbl*nf*T^8 + 4440*T^9 + 
         26904*Lbl*nf*T^9 - 1468*T^10 - 10208*Lbl*nf*T^10 + 184*T^11 + 
         1728*Lbl*nf*T^11)*PolyLog[2, 1 - T])/((-1 + T)^3*T^2*
        (1 - 2*T + 2*T^2)^3)) + 
    Log[T]*((2*(-22600 + 5360*nf + 138100*T - 70760*nf*T - 1000*Lbl*nf*T - 
         224808*T^2 + 441920*nf*T^2 + 60720*Lbl*nf*T^2 - 657914*T^3 - 
         1628400*nf*T^3 - 203220*Lbl*nf*T^3 + 3967723*T^4 + 3827040*nf*T^4 - 
         768960*Lbl*nf*T^4 - 8435964*T^5 - 5659240*nf*T^5 + 
         9258060*Lbl*nf*T^5 + 6050739*T^6 + 4123520*nf*T^6 - 
         41175792*Lbl*nf*T^6 + 14150190*T^7 + 2492640*nf*T^7 + 
         115907248*Lbl*nf*T^7 - 51059732*T^8 - 11354000*nf*T^8 - 
         232298400*Lbl*nf*T^8 + 82248940*T^9 + 16553120*nf*T^9 + 
         346745824*Lbl*nf*T^9 - 82925672*T^10 - 14951680*nf*T^10 - 
         391693952*Lbl*nf*T^10 + 54931288*T^11 + 9113600*nf*T^11 + 
         333744192*Lbl*nf*T^11 - 23281152*T^12 - 3709760*nf*T^12 - 
         209714816*Lbl*nf*T^12 + 5702768*T^13 + 924160*nf*T^13 + 
         92411584*Lbl*nf*T^13 - 602320*T^14 - 107520*nf*T^14 - 
         25670400*Lbl*nf*T^14 + 3398912*Lbl*nf*T^15))/
       (45*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
      (16*(-16 + 84*T + 24*Lbl*nf*T - 198*T^2 - 148*Lbl*nf*T^2 + 147*T^3 + 
         654*Lbl*nf*T^3 + 493*T^4 - 2352*Lbl*nf*T^4 - 2158*T^5 + 
         6734*Lbl*nf*T^5 + 4569*T^6 - 14624*Lbl*nf*T^6 - 5166*T^7 + 
         23368*Lbl*nf*T^7 + 2764*T^8 - 26448*Lbl*nf*T^8 - 120*T^9 + 
         19864*Lbl*nf*T^9 - 556*T^10 - 8800*Lbl*nf*T^10 + 184*T^11 + 
         1728*Lbl*nf*T^11)*PolyLog[2, T])/((-1 + T)^2*T^3*
        (1 - 2*T + 2*T^2)^3)) - (16*(-27 + 59*T - 16*Lbl*nf*T + 158*T^2 - 
       10*Lbl*nf*T^2 - 547*T^3 + 594*Lbl*nf*T^3 + 252*T^4 - 3582*Lbl*nf*T^4 + 
       1330*T^5 + 12230*Lbl*nf*T^5 - 3967*T^6 - 27320*Lbl*nf*T^6 + 6626*T^7 + 
       41128*Lbl*nf*T^7 - 7024*T^8 - 41448*Lbl*nf*T^8 + 4440*T^9 + 
       26904*Lbl*nf*T^9 - 1468*T^10 - 10208*Lbl*nf*T^10 + 184*T^11 + 
       1728*Lbl*nf*T^11)*PolyLog[3, 1 - T])/((-1 + T)^3*T^2*
      (1 - 2*T + 2*T^2)^3) - (16*(-16 + 84*T + 24*Lbl*nf*T - 198*T^2 - 
       148*Lbl*nf*T^2 + 147*T^3 + 654*Lbl*nf*T^3 + 493*T^4 - 
       2352*Lbl*nf*T^4 - 2158*T^5 + 6734*Lbl*nf*T^5 + 4569*T^6 - 
       14624*Lbl*nf*T^6 - 5166*T^7 + 23368*Lbl*nf*T^7 + 2764*T^8 - 
       26448*Lbl*nf*T^8 - 120*T^9 + 19864*Lbl*nf*T^9 - 556*T^10 - 
       8800*Lbl*nf*T^10 + 184*T^11 + 1728*Lbl*nf*T^11)*PolyLog[3, T])/
     ((-1 + T)^2*T^3*(1 - 2*T + 2*T^2)^3) + 
    (16*(31 - 261*T + 36*Lbl*nf*T + 435*T^2 - 388*Lbl*nf*T^2 - 164*T^3 + 
       984*Lbl*nf*T^3 + 902*T^4 + 4712*Lbl*nf*T^4 - 7560*T^5 - 
       39320*Lbl*nf*T^5 + 23640*T^6 + 129832*Lbl*nf*T^6 - 42144*T^7 - 
       260864*Lbl*nf*T^7 + 48960*T^8 + 350864*Lbl*nf*T^8 - 38640*T^9 - 
       322080*Lbl*nf*T^9 + 20752*T^10 + 196064*Lbl*nf*T^10 - 7104*T^11 - 
       71808*Lbl*nf*T^11 + 1184*T^12 + 11968*Lbl*nf*T^12)*Zeta[3])/
     ((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3)) + 
  Log[T]*(-1/675*(138950 + 147200*nf - 3600495*T - 2827800*nf*T + 
       20050*Lbl*nf*T + 25143884*T^2 + 20195600*nf*T^2 + 739590*Lbl*nf*T^2 - 
       97081338*T^3 - 86901400*nf*T^3 - 1980040*Lbl*nf*T^3 + 259784056*T^4 + 
       263129400*nf*T^4 - 35799700*Lbl*nf*T^4 - 547660618*T^5 - 
       594998800*nf*T^5 + 303334560*Lbl*nf*T^5 + 959614988*T^6 + 
       1025700800*nf*T^6 - 1246495564*Lbl*nf*T^6 - 1401462840*T^7 - 
       1357581600*nf*T^7 + 3372153336*Lbl*nf*T^7 + 1660453231*T^8 + 
       1380035000*nf*T^8 - 6584833200*Lbl*nf*T^8 - 1540259530*T^9 - 
       1068035600*nf*T^9 + 9647496048*Lbl*nf*T^9 + 1086754366*T^10 + 
       615992400*nf*T^10 - 10756649344*Lbl*nf*T^10 - 571177824*T^11 - 
       254768000*nf*T^11 + 9102650784*Lbl*nf*T^11 + 215673756*T^12 + 
       70594400*nf*T^12 - 5726906752*Lbl*nf*T^12 - 53332424*T^13 - 
       11457600*nf*T^13 + 2552996928*Lbl*nf*T^13 + 6497400*T^14 + 
       776000*nf*T^14 - 726329280*Lbl*nf*T^14 + 99683584*Lbl*nf*T^15)/
      ((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) - 
    (4*(-593 - 48*nf + 6732*T + 648*nf*T + 1028*Lbl*nf*T - 37787*T^2 - 
       4144*nf*T^2 - 9840*Lbl*nf*T^2 + 132722*T^3 + 16088*nf*T^3 + 
       67428*Lbl*nf*T^3 - 332606*T^4 - 42496*nf*T^4 - 312892*Lbl*nf*T^4 + 
       643394*T^5 + 80800*nf*T^5 + 1104296*Lbl*nf*T^5 - 1048387*T^6 - 
       113144*nf*T^6 - 3049788*Lbl*nf*T^6 + 1594172*T^7 + 115984*nf*T^7 + 
       6553416*Lbl*nf*T^7 - 2282713*T^8 - 82808*nf*T^8 - 
       10866960*Lbl*nf*T^8 + 2819134*T^9 + 34288*nf*T^9 + 
       13802832*Lbl*nf*T^9 - 2741202*T^10 + 624*nf*T^10 - 
       13231136*Lbl*nf*T^10 + 1962832*T^11 - 11200*nf*T^11 + 
       9298144*Lbl*nf*T^11 - 968228*T^12 + 7456*nf*T^12 - 
       4537984*Lbl*nf*T^12 + 294296*T^13 - 2368*nf*T^13 + 
       1382336*Lbl*nf*T^13 - 41624*T^14 + 320*nf*T^14 - 201920*Lbl*nf*T^14 + 
       2048*Lbl*nf*T^15)*PolyLog[2, T])/(3*(-1 + T)^3*T^3*
      (1 - 2*T + 2*T^2)^4) - (16*(17 - 11*T + 42*Lbl*nf*T + 37*T^2 - 
       746*Lbl*nf*T^2 + 263*T^3 + 3384*Lbl*nf*T^3 - 3343*T^4 - 
       13288*Lbl*nf*T^4 + 18046*T^5 + 59212*Lbl*nf*T^5 - 69042*T^6 - 
       220076*Lbl*nf*T^6 + 195856*T^7 + 601192*Lbl*nf*T^7 - 416072*T^8 - 
       1211880*Lbl*nf*T^8 + 668264*T^9 + 1837248*Lbl*nf*T^9 - 812832*T^10 - 
       2113520*Lbl*nf*T^10 + 741056*T^11 + 1834592*Lbl*nf*T^11 - 
       493168*T^12 - 1173536*Lbl*nf*T^12 + 227072*T^13 + 525504*Lbl*nf*T^13 - 
       64800*T^14 - 147840*Lbl*nf*T^14 + 8640*T^15 + 19712*Lbl*nf*T^15)*
      PolyLog[3, 1 - T])/((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) - 
    (16*(28 - 120*T + 48*Lbl*nf*T - 270*T^2 - 432*Lbl*nf*T^2 + 4501*T^3 + 
       3024*Lbl*nf*T^3 - 22128*T^4 - 17488*Lbl*nf*T^4 + 68832*T^5 + 
       79032*Lbl*nf*T^5 - 162635*T^6 - 269448*Lbl*nf*T^6 + 319212*T^7 + 
       690928*Lbl*nf*T^7 - 534840*T^8 - 1342144*Lbl*nf*T^8 + 752456*T^9 + 
       1985120*Lbl*nf*T^9 - 857680*T^10 - 2231680*Lbl*nf*T^10 + 760752*T^11 + 
       1884224*Lbl*nf*T^11 - 501280*T^12 - 1163264*Lbl*nf*T^12 + 
       229856*T^13 + 498688*Lbl*nf*T^13 - 65296*T^14 - 133504*Lbl*nf*T^14 + 
       8640*T^15 + 16896*Lbl*nf*T^15)*PolyLog[3, T])/
     ((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
    (16*(-12 + 268*T - 927*T^2 - 216*Lbl*nf*T^2 + 2077*T^3 + 960*Lbl*nf*T^3 - 
       6088*T^4 - 10544*Lbl*nf*T^4 + 20970*T^5 + 83888*Lbl*nf*T^5 - 
       59320*T^6 - 378104*Lbl*nf*T^6 + 121780*T^7 + 1113064*Lbl*nf*T^7 - 
       178088*T^8 - 2328008*Lbl*nf*T^8 + 184824*T^9 + 3605248*Lbl*nf*T^9 - 
       134080*T^10 - 4200784*Lbl*nf*T^10 + 65344*T^11 + 3672480*Lbl*nf*T^11 - 
       19744*T^12 - 2356256*Lbl*nf*T^12 + 3008*T^13 + 1055232*Lbl*nf*T^13 - 
       64*T^14 - 296384*Lbl*nf*T^14 + 39424*Lbl*nf*T^15)*Zeta[3])/
     ((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4)) + 
  Log[1 - T]*((514438 - 81000*Lbl*nf - 4668725*T - 680026*Lbl*nf*T + 
      22181032*T^2 + 151800*nf*T^2 + 9039174*Lbl*nf*T^2 - 63480902*T^3 - 
      15800*nf*T^3 - 28102080*Lbl*nf*T^3 + 117009824*T^4 - 2039800*nf*T^4 - 
      19825088*Lbl*nf*T^4 - 147484766*T^5 + 5121200*nf*T^5 + 
      457934544*Lbl*nf*T^5 + 129669612*T^6 - 2519200*nf*T^6 - 
      1931615868*Lbl*nf*T^6 - 51086104*T^7 - 8180000*nf*T^7 + 
      5014537848*Lbl*nf*T^7 - 89094703*T^8 + 20722600*nf*T^8 - 
      9316029408*Lbl*nf*T^8 + 235841770*T^9 - 28215600*nf*T^9 + 
      13005233168*Lbl*nf*T^9 - 289090334*T^10 + 27322800*nf*T^10 - 
      13847978528*Lbl*nf*T^10 + 222031776*T^11 - 18864000*nf*T^11 + 
      11197764384*Lbl*nf*T^11 - 113615644*T^12 + 7738400*nf*T^12 - 
      6722119552*Lbl*nf*T^12 + 37631176*T^13 - 593600*nf*T^13 + 
      2851163328*Lbl*nf*T^13 - 6497400*T^14 - 776000*nf*T^14 - 
      768924480*Lbl*nf*T^14 + 99683584*Lbl*nf*T^15)/
     (675*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) - 
    (2*(-677 - 48*nf + 7553*T + 648*nf*T + 602*Lbl*nf*T - 38280*T^2 - 
       4144*nf*T^2 - 5970*Lbl*nf*T^2 + 119946*T^3 + 16088*nf*T^3 + 
       47472*Lbl*nf*T^3 - 266895*T^4 - 42496*nf*T^4 - 243964*Lbl*nf*T^4 + 
       467936*T^5 + 80800*nf*T^5 + 947296*Lbl*nf*T^5 - 781157*T^6 - 
       113144*nf*T^6 - 2863700*Lbl*nf*T^6 + 1496840*T^7 + 115984*nf*T^7 + 
       6692504*Lbl*nf*T^7 - 2928229*T^8 - 82808*nf*T^8 - 
       12031968*Lbl*nf*T^8 + 4793950*T^9 + 34288*nf*T^9 + 
       16607472*Lbl*nf*T^9 - 6027514*T^10 + 624*nf*T^10 - 
       17472608*Lbl*nf*T^10 + 5639776*T^11 - 11200*nf*T^11 + 
       13778272*Lbl*nf*T^11 - 3812676*T^12 + 7456*nf*T^12 - 
       7890368*Lbl*nf*T^12 + 1764600*T^13 - 2368*nf*T^13 + 
       3100736*Lbl*nf*T^13 - 500568*T^14 + 320*nf*T^14 - 748736*Lbl*nf*T^14 + 
       65664*T^15 + 83968*Lbl*nf*T^15)*Log[T]^2)/(3*(-1 + T)^3*T^3*
      (1 - 2*T + 2*T^2)^4) + (8*(-18 + 210*T + 60*Lbl*nf*T - 1008*T^2 - 
       432*Lbl*nf*T^2 + 3320*T^3 + 2120*Lbl*nf*T^3 - 8101*T^4 - 
       8712*Lbl*nf*T^4 + 16105*T^5 + 29320*Lbl*nf*T^5 - 30592*T^6 - 
       75800*Lbl*nf*T^6 + 57938*T^7 + 145968*Lbl*nf*T^7 - 94502*T^8 - 
       206828*Lbl*nf*T^8 + 115876*T^9 + 212176*Lbl*nf*T^9 - 99504*T^10 - 
       153024*Lbl*nf*T^10 + 56392*T^11 + 73632*Lbl*nf*T^11 - 18984*T^12 - 
       21296*Lbl*nf*T^12 + 2880*T^13 + 2816*Lbl*nf*T^13)*Log[T]^3)/
     (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^3) + 
    (4*(-142 - 1008*Lbl*nf - 1238*T + 5160*Lbl*nf*T + 10724*T^2 + 16*nf*T^2 - 
       12424*Lbl*nf*T^2 - 29754*T^3 + 40*nf*T^3 + 2764*Lbl*nf*T^3 + 
       59151*T^4 - 472*nf*T^4 + 108320*Lbl*nf*T^4 - 153752*T^5 + 
       1664*nf*T^5 - 579960*Lbl*nf*T^5 + 449535*T^6 - 3768*nf*T^6 + 
       1933060*Lbl*nf*T^6 - 1066596*T^7 + 6672*nf*T^7 - 4634424*Lbl*nf*T^7 + 
       1908097*T^8 - 9928*nf*T^8 + 8271360*Lbl*nf*T^8 - 2556894*T^9 + 
       12368*nf*T^9 - 11090448*Lbl*nf*T^9 + 2550066*T^10 - 12592*nf*T^10 + 
       11082176*Lbl*nf*T^10 - 1851952*T^11 + 10048*nf*T^11 - 
       8038816*Lbl*nf*T^11 + 930164*T^12 - 5792*nf*T^12 + 
       4010496*Lbl*nf*T^12 - 288440*T^13 + 2112*nf*T^13 - 
       1229504*Lbl*nf*T^13 + 41624*T^14 - 320*nf*T^14 + 171200*Lbl*nf*T^14 + 
       2048*Lbl*nf*T^15)*PolyLog[2, 1 - T])/(3*(-1 + T)^3*T^3*
      (1 - 2*T + 2*T^2)^4) + 
    Log[T]*((-2*(-20374 + 149685*T + 7918*Lbl*nf*T - 546921*T^2 - 
         61182*Lbl*nf*T^2 + 1043446*T^3 + 84760*Lbl*nf*T^3 - 586082*T^4 + 
         1081184*Lbl*nf*T^4 - 2538286*T^5 - 7481832*Lbl*nf*T^5 + 
         8788210*T^6 + 25749352*Lbl*nf*T^6 - 15297120*T^7 - 
         58965696*Lbl*nf*T^7 + 17383932*T^8 + 97945944*Lbl*nf*T^8 - 
         13549768*T^9 - 121807600*Lbl*nf*T^9 + 7084504*T^10 + 
         113748752*Lbl*nf*T^10 - 2213728*T^11 - 78092160*Lbl*nf*T^11 + 
         225296*T^12 + 37461600*Lbl*nf*T^12 + 66304*T^13 - 
         11282880*Lbl*nf*T^13 - 9472*T^14 + 1611840*Lbl*nf*T^14))/
       (45*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
      (16*(17 - 11*T + 42*Lbl*nf*T + 37*T^2 - 746*Lbl*nf*T^2 + 263*T^3 + 
         3384*Lbl*nf*T^3 - 3343*T^4 - 13288*Lbl*nf*T^4 + 18046*T^5 + 
         59212*Lbl*nf*T^5 - 69042*T^6 - 220076*Lbl*nf*T^6 + 195856*T^7 + 
         601192*Lbl*nf*T^7 - 416072*T^8 - 1211880*Lbl*nf*T^8 + 668264*T^9 + 
         1837248*Lbl*nf*T^9 - 812832*T^10 - 2113520*Lbl*nf*T^10 + 
         741056*T^11 + 1834592*Lbl*nf*T^11 - 493168*T^12 - 
         1173536*Lbl*nf*T^12 + 227072*T^13 + 525504*Lbl*nf*T^13 - 
         64800*T^14 - 147840*Lbl*nf*T^14 + 8640*T^15 + 19712*Lbl*nf*T^15)*
        PolyLog[2, 1 - T])/((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
      (16*(1 + 99*T + 18*Lbl*nf*T - 329*T^2 - 514*Lbl*nf*T^2 + 859*T^3 + 
         2008*Lbl*nf*T^3 - 2483*T^4 - 5688*Lbl*nf*T^4 + 7726*T^5 + 
         23004*Lbl*nf*T^5 - 25034*T^6 - 89308*Lbl*nf*T^6 + 68576*T^7 + 
         252424*Lbl*nf*T^7 - 143696*T^8 - 516552*Lbl*nf*T^8 + 228104*T^9 + 
         787008*Lbl*nf*T^9 - 274800*T^10 - 906160*Lbl*nf*T^10 + 248864*T^11 + 
         786400*Lbl*nf*T^11 - 164944*T^12 - 502944*Lbl*nf*T^12 + 75776*T^13 + 
         225216*Lbl*nf*T^13 - 21600*T^14 - 63360*Lbl*nf*T^14 + 2880*T^15 + 
         8448*Lbl*nf*T^15)*PolyLog[2, T])/((-1 + T)^3*T^3*
        (1 - 2*T + 2*T^2)^4)) + (16*(-28 + 245*T + 24*Lbl*nf*T - 920*T^2 - 
       264*Lbl*nf*T^2 + 2445*T^3 + 1200*Lbl*nf*T^3 - 6687*T^4 - 
       6368*Lbl*nf*T^4 + 21194*T^5 + 35064*Lbl*nf*T^5 - 66745*T^6 - 
       140424*Lbl*nf*T^6 + 177132*T^7 + 393968*Lbl*nf*T^7 - 371328*T^8 - 
       804320*Lbl*nf*T^8 + 603064*T^9 + 1233952*Lbl*nf*T^9 - 749552*T^10 - 
       1445312*Lbl*nf*T^10 + 700016*T^11 + 1290304*Lbl*nf*T^11 - 
       476112*T^12 - 858496*Lbl*nf*T^12 + 222912*T^13 + 403712*Lbl*nf*T^13 - 
       64304*T^14 - 119936*Lbl*nf*T^14 + 8640*T^15 + 16896*Lbl*nf*T^15)*
      PolyLog[3, 1 - T])/((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
    (16*(17 - 134*T + 42*Lbl*nf*T + 370*T^2 - 394*Lbl*nf*T^2 - 353*T^3 + 
       2808*Lbl*nf*T^3 - 3321*T^4 - 15240*Lbl*nf*T^4 + 21138*T^5 + 
       68812*Lbl*nf*T^5 - 76382*T^6 - 239404*Lbl*nf*T^6 + 204720*T^7 + 
       624232*Lbl*nf*T^7 - 422608*T^8 - 1229160*Lbl*nf*T^8 + 671144*T^9 + 
       1844928*Lbl*nf*T^9 - 813408*T^10 - 2115056*Lbl*nf*T^10 + 741056*T^11 + 
       1834592*Lbl*nf*T^11 - 493168*T^12 - 1173536*Lbl*nf*T^12 + 
       227072*T^13 + 525504*Lbl*nf*T^13 - 64800*T^14 - 147840*Lbl*nf*T^14 + 
       8640*T^15 + 19712*Lbl*nf*T^15)*PolyLog[3, T])/
     ((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) - 
    (16*(52 - 341*T + 72*Lbl*nf*T + 728*T^2 - 664*Lbl*nf*T^2 + 1085*T^3 + 
       4504*Lbl*nf*T^3 - 13022*T^4 - 26560*Lbl*nf*T^4 + 44014*T^5 + 
       128936*Lbl*nf*T^5 - 90100*T^6 - 464608*Lbl*nf*T^6 + 129492*T^7 + 
       1229160*Lbl*nf*T^7 - 139312*T^8 - 2432296*Lbl*nf*T^8 + 116856*T^9 + 
       3654720*Lbl*nf*T^9 - 77824*T^10 - 4189840*Lbl*nf*T^10 + 39744*T^11 + 
       3635488*Lbl*nf*T^11 - 13536*T^12 - 2328736*Lbl*nf*T^12 + 2112*T^13 + 
       1045376*Lbl*nf*T^13 + 64*T^14 - 294976*Lbl*nf*T^14 + 
       39424*Lbl*nf*T^15)*Zeta[3])/((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4)), 
 (Pi^4*Sqrt[1 - T]*(-995 + 7714*T + 6*Lbl*nf*T - 27089*T^2 + 470*Lbl*nf*T^2 + 
    55368*T^3 - 1264*Lbl*nf*T^3 - 68100*T^4 - 7340*Lbl*nf*T^4 + 44222*T^5 + 
    48920*Lbl*nf*T^5 - 372*T^6 - 126440*Lbl*nf*T^6 - 39028*T^7 + 
    183488*Lbl*nf*T^7 + 70669*T^8 - 157232*Lbl*nf*T^8 - 83420*T^9 + 
    74240*Lbl*nf*T^9 + 59496*T^10 - 14848*Lbl*nf*T^10 - 23352*T^11 + 
    3892*T^12))/(8*(-1 + Sqrt[T])^4*(1 + Sqrt[T])^4*T^(7/2)*
   (1 - 2*T + 2*T^2)^3), (12544*log2\[Omega]0^2)/3 + 
  (lmm^4*(851 - 9840*T - 1568*Lbl*nf*T + 52100*T^2 + 20640*Lbl*nf*T^2 - 
     178458*T^3 - 129432*Lbl*nf*T^3 + 415058*T^4 + 522712*Lbl*nf*T^4 - 
     657746*T^5 - 1539800*Lbl*nf*T^5 + 682454*T^6 + 3552104*Lbl*nf*T^6 - 
     410328*T^7 - 6713568*Lbl*nf*T^7 + 195976*T^8 + 10668944*Lbl*nf*T^8 - 
     604636*T^9 - 14365904*Lbl*nf*T^9 + 1693892*T^10 + 16249392*Lbl*nf*T^10 - 
     2708224*T^11 - 15118080*Lbl*nf*T^11 + 2801112*T^12 + 
     11217824*Lbl*nf*T^12 - 1954512*T^13 - 6362048*Lbl*nf*T^13 + 
     900656*T^14 + 2585664*Lbl*nf*T^14 - 248576*T^15 - 670720*Lbl*nf*T^15 + 
     31072*T^16 + 83840*Lbl*nf*T^16))/(3*(-1 + T)^4*T^4*
    (1 - 2*T + 2*T^2)^4) + (3647105475167 + 515029935000*nf - 
    44150333567620*T - 7755799380000*nf*T + 1219290840656*Lbl*nf*T + 
    241915405578719*T^2 + 56777206745000*nf*T^2 - 12431825282576*Lbl*nf*T^2 - 
    779828443857200*T^3 - 255443487600000*nf*T^3 + 
    45723197273040*Lbl*nf*T^3 + 1508988270414615*T^4 + 
    791421393000000*nf*T^4 + 49817780854800*Lbl*nf*T^4 - 
    1254954747189738*T^5 - 1770763780660000*nf*T^5 - 
    1674010187777200*Lbl*nf*T^5 - 1937884243871294*T^6 + 
    2898395546970000*nf*T^6 + 11478687181429328*Lbl*nf*T^6 + 
    8140329544152096*T^7 - 3474338402640000*nf*T^7 - 
    49634989733491008*Lbl*nf*T^7 - 12096746593329290*T^8 + 
    3303825239365000*nf*T^8 + 155437857585274880*Lbl*nf*T^8 + 
    4488029540105132*T^9 - 3917224698310000*nf*T^9 - 
    370614749548219680*Lbl*nf*T^9 + 19658798833720484*T^10 + 
    7972018598390000*nf*T^10 + 689240960415525280*Lbl*nf*T^10 - 
    52673089362200192*T^11 - 16056952296000000*nf*T^11 - 
    1011137819702140928*Lbl*nf*T^11 + 76885714078827936*T^12 + 
    24265993728200000*nf*T^12 + 1172556291306245888*Lbl*nf*T^12 - 
    78355091959930688*T^13 - 26753384712880000*nf*T^13 - 
    1067643117995005440*Lbl*nf*T^13 + 58573122240209728*T^14 + 
    21508960866960000*nf*T^14 + 750366983920529920*Lbl*nf*T^14 - 
    31891947649682432*T^15 - 12390168035840000*nf*T^15 - 
    394299968974858240*Lbl*nf*T^15 + 12074076318635488*T^16 + 
    4870863835600000*nf*T^16 + 146263342107975680*Lbl*nf*T^16 - 
    2854441010267712*T^17 - 1172503352160000*nf*T^17 - 
    34226769171571200*Lbl*nf*T^17 + 317160112251968*T^18 + 
    130278150240000*nf*T^18 + 3802974352396800*Lbl*nf*T^18)/
   (555660000*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) + 
  (Pi^4*(-535 + 34528*T + 5968*Lbl*nf*T - 444636*T^2 - 105240*Lbl*nf*T^2 + 
     2998334*T^3 + 870400*Lbl*nf*T^3 - 13245288*T^4 - 4597072*Lbl*nf*T^4 + 
     42292218*T^5 + 17855088*Lbl*nf*T^5 - 102104400*T^6 - 
     55391664*Lbl*nf*T^6 + 189202840*T^7 + 146091072*Lbl*nf*T^7 - 
     264325460*T^8 - 342695592*Lbl*nf*T^8 + 252237052*T^9 + 
     727133248*Lbl*nf*T^9 - 83604508*T^10 - 1377834880*Lbl*nf*T^10 - 
     235308288*T^11 + 2267511424*Lbl*nf*T^11 + 586285568*T^12 - 
     3149716992*Lbl*nf*T^12 - 796094080*T^13 + 3602912128*Lbl*nf*T^13 + 
     763819872*T^14 - 3315649664*Lbl*nf*T^14 - 541777920*T^15 + 
     2388916224*Lbl*nf*T^15 + 281195072*T^16 - 1297082752*Lbl*nf*T^16 - 
     101691200*T^17 + 499082752*Lbl*nf*T^17 + 22961984*T^18 - 
     121282048*Lbl*nf*T^18 - 2437120*T^19 + 13977600*Lbl*nf*T^19))/
   (45*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) - 
  ((-45 + 708*T - 5211*T^2 + 23714*T^3 - 320*Lbl*nf*T^3 - 77381*T^4 + 
     4200*Lbl*nf*T^4 + 177594*T^5 - 26064*Lbl*nf*T^5 - 261862*T^6 + 
     101816*Lbl*nf*T^6 + 143452*T^7 - 231096*Lbl*nf*T^7 + 448255*T^8 + 
     768*Lbl*nf*T^8 - 1813156*T^9 + 2421672*Lbl*nf*T^9 + 4494556*T^10 - 
     11467680*Lbl*nf*T^10 - 9723958*T^11 + 33404704*Lbl*nf*T^11 + 
     19092863*T^12 - 71305920*Lbl*nf*T^12 - 32501768*T^13 + 
     117751488*Lbl*nf*T^13 + 45845984*T^14 - 153498496*Lbl*nf*T^14 - 
     52094912*T^15 + 158618240*Lbl*nf*T^15 + 46712104*T^16 - 
     129031680*Lbl*nf*T^16 - 32290784*T^17 + 81160320*Lbl*nf*T^17 + 
     16615744*T^18 - 38204928*Lbl*nf*T^18 - 5996960*T^19 + 
     12704256*Lbl*nf*T^19 + 1353584*T^20 - 2667520*Lbl*nf*T^20 - 
     143360*T^21 + 266240*Lbl*nf*T^21)*Log[1 - T]^4)/
   (3*(-1 + T)^4*T^6*(1 - 2*T + 2*T^2)^5) - 
  ((-89034 - 1680*nf + 1366184*T + 34000*nf*T + 115408*Lbl*nf*T - 
     9911753*T^2 - 310160*nf*T^2 - 1826616*Lbl*nf*T^2 + 45438903*T^3 + 
     1788080*nf*T^3 + 14343968*Lbl*nf*T^3 - 145568962*T^4 - 7302040*nf*T^4 - 
     73932840*Lbl*nf*T^4 + 339024374*T^5 + 22557560*nf*T^5 + 
     277078920*Lbl*nf*T^5 - 571179933*T^6 - 54700520*nf*T^6 - 
     795751792*Lbl*nf*T^6 + 635084517*T^7 + 106082120*nf*T^7 + 
     1800888464*Lbl*nf*T^7 - 238790713*T^8 - 165934360*nf*T^8 - 
     3246611952*Lbl*nf*T^8 - 725231911*T^9 + 209720760*nf*T^9 + 
     4629365760*Lbl*nf*T^9 + 1899514207*T^10 - 213144200*nf*T^10 - 
     5026625600*Lbl*nf*T^10 - 2540837603*T^11 + 171857800*nf*T^11 + 
     3636043768*Lbl*nf*T^11 + 2073923696*T^12 - 106789760*nf*T^12 - 
     542317376*Lbl*nf*T^12 - 664204760*T^13 + 47834560*nf*T^13 - 
     3018891392*Lbl*nf*T^13 - 831253512*T^14 - 12467520*nf*T^14 + 
     5367872640*Lbl*nf*T^14 + 1576363192*T^15 - 659520*nf*T^15 - 
     5581942080*Lbl*nf*T^15 - 1414911664*T^16 + 2247040*nf*T^16 + 
     4098946048*Lbl*nf*T^16 + 818704784*T^17 - 1019520*nf*T^17 - 
     2172317696*Lbl*nf*T^17 - 311502672*T^18 + 229760*nf*T^18 + 
     799533568*Lbl*nf*T^18 + 71673680*T^19 - 22400*nf*T^19 - 
     183918720*Lbl*nf*T^19 - 7608320*T^20 + 19947520*Lbl*nf*T^20)*Log[T]^3)/
   (45*(-1 + T)^5*T^4*(1 - 2*T + 2*T^2)^5) + 
  ((839 - 13400*T - 800*Lbl*nf*T + 103273*T^2 + 12640*Lbl*nf*T^2 - 
     503092*T^3 - 102344*Lbl*nf*T^3 + 1719618*T^4 + 544088*Lbl*nf*T^4 - 
     4289346*T^5 - 2079208*Lbl*nf*T^5 + 7828838*T^6 + 5932976*Lbl*nf*T^6 - 
     10081584*T^7 - 12669528*Lbl*nf*T^7 + 8180446*T^8 + 19169688*Lbl*nf*T^8 - 
     3417178*T^9 - 15297272*Lbl*nf*T^9 + 5720008*T^10 - 
     14813120*Lbl*nf*T^10 - 29827506*T^11 + 82433824*Lbl*nf*T^11 + 
     80949833*T^12 - 178998784*Lbl*nf*T^12 - 142230280*T^13 + 
     270586432*Lbl*nf*T^13 + 181317536*T^14 - 314312192*Lbl*nf*T^14 - 
     175338432*T^15 + 288407168*Lbl*nf*T^15 + 130194792*T^16 - 
     209347200*Lbl*nf*T^16 - 73611392*T^17 + 118372992*Lbl*nf*T^17 + 
     30814336*T^18 - 50446336*Lbl*nf*T^18 - 9030880*T^19 + 
     15264256*Lbl*nf*T^19 + 1656976*T^20 - 2923520*Lbl*nf*T^20 - 
     143360*T^21 + 266240*Lbl*nf*T^21)*Log[T]^4)/
   (3*(-1 + T)^6*T^4*(1 - 2*T + 2*T^2)^5) + 
  lmm^3*((16*log2\[Omega]0*(8 + 36*T + 264*T^2 - 1089*T^3 + 3267*T^4 - 
       11195*T^5 + 32817*T^6 - 73760*T^7 + 125564*T^8 - 161792*T^9 + 
       156368*T^10 - 110448*T^11 + 54080*T^12 - 16464*T^13 + 2352*T^14))/
     ((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
    (65499 - 13440*nf - 650162*T + 225920*nf*T - 127888*Lbl*nf*T + 
      2698991*T^2 - 1724800*nf*T^2 + 1494432*Lbl*nf*T^2 - 4825174*T^3 + 
      8076000*nf*T^3 - 8692600*Lbl*nf*T^3 - 6273867*T^4 - 26477880*nf*T^4 + 
      33178616*Lbl*nf*T^4 + 61505676*T^5 + 64448800*nf*T^5 - 
      95222568*Lbl*nf*T^5 - 182603244*T^6 - 119714960*nf*T^6 + 
      225848568*Lbl*nf*T^6 + 323437040*T^7 + 171698720*nf*T^7 - 
      469431104*Lbl*nf*T^7 - 350152844*T^8 - 189773400*nf*T^8 + 
      863721696*Lbl*nf*T^8 + 142047920*T^9 + 158627360*nf*T^9 - 
      1367854880*Lbl*nf*T^9 + 247472000*T^10 - 95312160*nf*T^10 + 
      1793361248*Lbl*nf*T^10 - 579175520*T^11 + 35271040*nf*T^11 - 
      1879912320*Lbl*nf*T^11 + 641688656*T^12 - 1792000*nf*T^12 + 
      1525526080*Lbl*nf*T^12 - 453980800*T^13 - 6814080*nf*T^13 - 
      921786880*Lbl*nf*T^13 + 209403520*T^14 + 4493440*nf*T^14 + 
      390474240*Lbl*nf*T^14 - 57819648*T^15 - 1408000*nf*T^15 - 
      103516160*Lbl*nf*T^15 + 7227456*T^16 + 176000*nf*T^16 + 
      12939520*Lbl*nf*T^16)/(45*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) - 
    (8*(60 - 787*T - 224*Lbl*nf*T + 5200*T^2 + 2492*Lbl*nf*T^2 - 24084*T^3 - 
       13480*Lbl*nf*T^3 + 80168*T^4 + 45032*Lbl*nf*T^4 - 205805*T^5 - 
       94080*Lbl*nf*T^5 + 426153*T^6 + 79940*Lbl*nf*T^6 - 721132*T^7 + 
       238732*Lbl*nf*T^7 + 1000575*T^8 - 1236140*Lbl*nf*T^8 - 1145104*T^9 + 
       3117244*Lbl*nf*T^9 + 1096316*T^10 - 5460804*Lbl*nf*T^10 - 
       892096*T^11 + 7158784*Lbl*nf*T^11 + 616416*T^12 - 
       7154552*Lbl*nf*T^12 - 346416*T^13 + 5416688*Lbl*nf*T^13 + 
       144160*T^14 - 3024592*Lbl*nf*T^14 - 37568*T^15 + 1179456*Lbl*nf*T^15 + 
       4368*T^16 - 287776*Lbl*nf*T^16 + 33280*Lbl*nf*T^17)*Log[1 - T])/
     (3*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) + 
    (8*(-424 + 4962*T + 688*Lbl*nf*T - 26813*T^2 - 8920*Lbl*nf*T^2 + 
       90946*T^3 + 55964*Lbl*nf*T^3 - 207724*T^4 - 225784*Lbl*nf*T^4 + 
       314837*T^5 + 659964*Lbl*nf*T^5 - 265713*T^6 - 1498144*Lbl*nf*T^6 - 
       45460*T^7 + 2775676*Lbl*nf*T^7 + 499893*T^8 - 4365716*Lbl*nf*T^8 - 
       772744*T^9 + 5996260*Lbl*nf*T^9 + 641860*T^10 - 7267164*Lbl*nf*T^10 - 
       242208*T^11 + 7679488*Lbl*nf*T^11 - 87888*T^12 - 6861320*Lbl*nf*T^12 + 
       173264*T^13 + 4967120*Lbl*nf*T^13 - 104800*T^14 - 
       2764528*Lbl*nf*T^14 + 32320*T^15 + 1101120*Lbl*nf*T^15 - 4368*T^16 - 
       277984*Lbl*nf*T^16 + 33280*Lbl*nf*T^17)*Log[T])/
     (3*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4)) + 
  Log[1 - T]^3*((2700 - 34276*T - 11520*Lbl*nf*T + 112008*T^2 - 
      34608*Lbl*nf*T^2 + 16077*T^3 + 2560*nf*T^3 + 621608*Lbl*nf*T^3 - 
      1512120*T^4 - 3090640*Lbl*nf*T^4 + 8678735*T^5 - 8400*nf*T^5 + 
      8492920*Lbl*nf*T^5 - 32590526*T^6 + 8880*nf*T^6 - 4087920*Lbl*nf*T^6 + 
      94416941*T^7 - 103480*nf*T^7 - 92949248*Lbl*nf*T^7 - 236122364*T^8 + 
      449120*nf*T^8 + 557396008*Lbl*nf*T^8 + 549369270*T^9 - 818720*nf*T^9 - 
      1952882440*Lbl*nf*T^9 - 1186843122*T^10 + 567760*nf*T^10 + 
      4938175400*Lbl*nf*T^10 + 2260366555*T^11 + 609080*nf*T^11 - 
      9598972600*Lbl*nf*T^11 - 3615866072*T^12 - 2169920*nf*T^12 + 
      14718550272*Lbl*nf*T^12 + 4718339024*T^13 + 3248640*nf*T^13 - 
      17973727552*Lbl*nf*T^13 - 4931060672*T^14 - 3390720*nf*T^14 + 
      17467951040*Lbl*nf*T^14 + 4056762760*T^15 + 2699840*nf*T^15 - 
      13382770880*Lbl*nf*T^15 - 2567353632*T^16 - 1637120*nf*T^16 + 
      7926675840*Lbl*nf*T^16 + 1205628832*T^17 + 714240*nf*T^17 - 
      3509358208*Lbl*nf*T^17 - 395283552*T^18 - 195840*nf*T^18 + 
      1095106688*Lbl*nf*T^18 + 80492720*T^19 + 22400*nf*T^19 - 
      215031680*Lbl*nf*T^19 - 7608320*T^20 + 19947520*Lbl*nf*T^20)/
     (45*(-1 + T)^4*T^5*(1 - 2*T + 2*T^2)^5) + 
    (2*(-1 + 2*T)*(-68 + 1136*T + 320*Lbl*nf*T - 7971*T^2 - 3688*Lbl*nf*T^2 + 
       39014*T^3 + 18480*Lbl*nf*T^3 - 135791*T^4 - 52584*Lbl*nf*T^4 + 
       359792*T^5 - 4448*Lbl*nf*T^5 - 790648*T^6 + 856544*Lbl*nf*T^6 + 
       1586512*T^7 - 4670336*Lbl*nf*T^7 - 3139692*T^8 + 15407456*Lbl*nf*T^8 + 
       6083264*T^9 - 36731520*Lbl*nf*T^9 - 10700272*T^10 + 
       67107456*Lbl*nf*T^10 + 15914336*T^11 - 96244992*Lbl*nf*T^11 - 
       19173136*T^12 + 109149952*Lbl*nf*T^12 + 18213888*T^13 - 
       97440000*Lbl*nf*T^13 - 13298944*T^14 + 67372800*Lbl*nf*T^14 + 
       7203328*T^15 - 34959360*Lbl*nf*T^15 - 2728256*T^16 + 
       12856320*Lbl*nf*T^16 + 645120*T^17 - 2995200*Lbl*nf*T^17 - 
       71680*T^18 + 332800*Lbl*nf*T^18)*Log[(1 - T)/T^4])/
     (3*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) + 
    (8*(-45 + 398*T - 64*Lbl*nf*T - 1171*T^2 + 712*Lbl*nf*T^2 + 570*T^3 - 
       3608*Lbl*nf*T^3 + 7386*T^4 + 9964*Lbl*nf*T^4 - 32572*T^5 + 
       7872*Lbl*nf*T^5 + 95431*T^6 - 218720*Lbl*nf*T^6 - 270060*T^7 + 
       1115640*Lbl*nf*T^7 + 752046*T^8 - 3492868*Lbl*nf*T^8 - 1805506*T^9 + 
       7804160*Lbl*nf*T^9 + 3433838*T^10 - 13098800*Lbl*nf*T^10 - 
       5026640*T^11 + 16822880*Lbl*nf*T^11 + 5597620*T^12 - 
       16545888*Lbl*nf*T^12 - 4669512*T^13 + 12300160*Lbl*nf*T^13 + 
       2832328*T^14 - 6712256*Lbl*nf*T^14 - 1181056*T^15 + 
       2544896*Lbl*nf*T^15 + 302576*T^16 - 600640*Lbl*nf*T^16 - 35840*T^17 + 
       66560*Lbl*nf*T^17)*Log[T])/(3*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4)) + 
  log2\[Omega]0*((-16*Pi^2*(-48 + 108*T - 228*T^2 - 379*T^3 + 4685*T^4 - 
       22193*T^5 + 70803*T^6 - 161088*T^7 + 271428*T^8 - 347440*T^9 + 
       337184*T^10 - 240656*T^11 + 118976*T^12 - 36400*T^13 + 5200*T^14))/
     (9*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
    (2*(81 - 1378*T - 4995*T^2 + 18774*T^3 - 13162*T^4 - 257036*T^5 + 
       2178482*T^6 - 9613172*T^7 + 27953543*T^8 - 58266164*T^9 + 
       90495812*T^10 - 106000464*T^11 + 92855312*T^12 - 59140368*T^13 + 
       25904304*T^14 - 6982272*T^15 + 872784*T^16))/
     (9*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) - 
    (8*(-864 + 4822*T - 13424*T^2 + 52110*T^3 - 241280*T^4 + 838242*T^5 - 
       2154670*T^6 + 4278499*T^7 - 6686680*T^8 + 8244848*T^9 - 7967968*T^10 + 
       5939384*T^11 - 3311840*T^12 + 1305376*T^13 - 325024*T^14 + 38448*T^15)*
      Log[1 - T])/(3*(-1 + T)^4*T*(1 - 2*T + 2*T^2)^5) - 
    (8*(-192 - 96*T - 558*T^2 + 6948*T^3 - 27833*T^4 + 94271*T^5 - 
       266937*T^6 + 581781*T^7 - 967488*T^8 + 1237608*T^9 - 1214360*T^10 + 
       896456*T^11 - 479472*T^12 + 174256*T^13 - 38224*T^14 + 3792*T^15)*
      Log[1 - T]^2)/(3*(-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^5) - 
    (8*(21 - 205*T + 1133*T^2 - 3333*T^3 + 431*T^4 + 25869*T^5 - 127367*T^6 + 
       418595*T^7 - 980672*T^8 + 1704520*T^9 - 2231672*T^10 + 2189416*T^11 - 
       1574704*T^12 + 792080*T^13 - 251696*T^14 + 38448*T^15)*Log[T])/
     (3*(-1 + T)*T^4*(1 - 2*T + 2*T^2)^5) - 
    (8*(48 - 108*T + 960*T^2 - 1095*T^3 + 614*T^4 + 1858*T^5 - 5466*T^6 + 
       1269*T^7 + 16296*T^8 - 37200*T^9 + 36128*T^10 - 2696*T^11 - 
       32832*T^12 + 37280*T^13 - 18656*T^14 + 3792*T^15)*Log[T]^2)/
     (3*(-1 + T)^2*T^3*(1 - 2*T + 2*T^2)^5)) + 
  lmm^2*(2048*log2\[Omega]0^2 - 
    (2*Pi^2*(95 - 974*T + 1056*Lbl*nf*T + 7902*T^2 - 11928*Lbl*nf*T^2 - 
       41366*T^3 + 68488*Lbl*nf*T^3 + 166768*T^4 - 228504*Lbl*nf*T^4 - 
       526574*T^5 + 345624*Lbl*nf*T^5 + 1297494*T^6 + 661128*Lbl*nf*T^6 - 
       2510720*T^7 - 5630400*Lbl*nf*T^7 + 3843502*T^8 + 18179880*Lbl*nf*T^8 - 
       4680276*T^9 - 38450960*Lbl*nf*T^9 + 4549564*T^10 + 
       58905840*Lbl*nf*T^10 - 3530464*T^11 - 67305216*Lbl*nf*T^11 + 
       2170840*T^12 + 57364000*Lbl*nf*T^12 - 1034992*T^13 - 
       35663040*Lbl*nf*T^13 + 365456*T^14 + 15355200*Lbl*nf*T^14 - 
       87040*T^15 - 4104192*Lbl*nf*T^15 + 10880*T^16 + 513024*Lbl*nf*T^16))/
     (3*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) - 
    (17953817 + 8950200*nf - 288795066*T - 144785200*nf*T + 
      1421056*Lbl*nf*T + 2132840523*T^2 + 1071835800*nf*T^2 + 
      106885296*Lbl*nf*T^2 - 10023000582*T^3 - 4840642800*nf*T^3 - 
      1278914560*Lbl*nf*T^3 + 34058310551*T^4 + 15129615200*nf*T^4 + 
      7810378128*Lbl*nf*T^4 - 87137031676*T^5 - 34534085600*nf*T^5 - 
      32724450304*Lbl*nf*T^5 + 168356770648*T^6 + 58607704400*nf*T^6 + 
      104333549824*Lbl*nf*T^6 - 239186496760*T^7 - 72993664800*nf*T^7 - 
      263965783872*Lbl*nf*T^7 + 226089892570*T^8 + 61703293400*nf*T^8 + 
      537896610048*Lbl*nf*T^8 - 79067870440*T^9 - 23160832800*nf*T^9 - 
      884057989920*Lbl*nf*T^9 - 154058576008*T^10 - 23282095200*nf*T^10 + 
      1164155937504*Lbl*nf*T^10 + 337285757760*T^11 + 51687753600*nf*T^11 - 
      1211615238400*Lbl*nf*T^11 - 363410323920*T^12 - 51491350400*nf*T^12 + 
      974628424000*Lbl*nf*T^12 + 253071131040*T^13 + 33242070400*nf*T^13 - 
      584726172800*Lbl*nf*T^13 - 115644695520*T^14 - 14358019200*nf*T^14 + 
      246460054400*Lbl*nf*T^14 + 31796670720*T^15 + 3843660800*nf*T^15 - 
      65171097600*Lbl*nf*T^15 - 3974583840*T^16 - 480457600*nf*T^16 + 
      8146387200*Lbl*nf*T^16)/(6300*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) + 
    (2*(22 - 416*T - 192*Lbl*nf*T + 3696*T^2 + 2136*Lbl*nf*T^2 - 18696*T^3 - 
       11872*Lbl*nf*T^3 + 61124*T^4 + 40680*Lbl*nf*T^4 - 145158*T^5 - 
       99336*Lbl*nf*T^5 + 265110*T^6 + 197264*Lbl*nf*T^6 - 378418*T^7 - 
       359768*Lbl*nf*T^7 + 424677*T^8 + 636864*Lbl*nf*T^8 - 388234*T^9 - 
       1052320*Lbl*nf*T^9 + 330966*T^10 + 1500176*Lbl*nf*T^10 - 311936*T^11 - 
       1725664*Lbl*nf*T^11 + 299756*T^12 + 1522848*Lbl*nf*T^12 - 
       228104*T^13 - 984576*Lbl*nf*T^13 + 114872*T^14 + 439616*Lbl*nf*T^14 - 
       31712*T^15 - 122368*Lbl*nf*T^15 + 3296*T^16 + 16512*Lbl*nf*T^16)*
      Log[1 - T]^2)/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) + 
    ((-73134 + 8400*nf + 807232*T - 140960*nf*T + 123728*Lbl*nf*T - 
       3976206*T^2 + 1077680*nf*T^2 - 1501272*Lbl*nf*T^2 + 10937924*T^3 - 
       5056320*nf*T^3 + 9077480*Lbl*nf*T^3 - 14169881*T^4 + 16569400*nf*T^4 - 
       36065056*Lbl*nf*T^4 - 12797030*T^5 - 40285520*nf*T^5 + 
       106136888*Lbl*nf*T^5 + 103628515*T^6 + 74797880*nf*T^6 - 
       249604728*Lbl*nf*T^6 - 254492250*T^7 - 107370000*nf*T^7 + 
       496624744*Lbl*nf*T^7 + 389184939*T^8 + 119125960*nf*T^8 - 
       867941736*Lbl*nf*T^8 - 402515666*T^9 - 100666000*nf*T^9 + 
       1346868200*Lbl*nf*T^9 + 266810463*T^10 + 62346680*nf*T^10 - 
       1828052568*Lbl*nf*T^10 - 75195126*T^11 - 25614000*nf*T^11 + 
       2106306560*Lbl*nf*T^11 - 49498498*T^12 + 4524400*nf*T^12 - 
       1990346000*Lbl*nf*T^12 + 70625592*T^13 + 1816000*nf*T^13 + 
       1486294560*Lbl*nf*T^13 - 39405140*T^14 - 1540000*nf*T^14 - 
       838557920*Lbl*nf*T^14 + 11633352*T^15 + 462400*nf*T^15 + 
       334750080*Lbl*nf*T^15 - 1519800*T^16 - 56000*nf*T^16 - 
       84086720*Lbl*nf*T^16 + 9973760*Lbl*nf*T^17)*Log[T])/
     (15*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) + 
    (2*(845 - 9986*T - 1184*Lbl*nf*T + 55062*T^2 + 15040*Lbl*nf*T^2 - 
       187310*T^3 - 94280*Lbl*nf*T^3 + 424812*T^4 + 380136*Lbl*nf*T^4 - 
       628592*T^5 - 1099616*Lbl*nf*T^5 + 468416*T^6 + 2418632*Lbl*nf*T^6 + 
       319874*T^7 - 4188136*Lbl*nf*T^7 - 1522611*T^8 + 5838000*Lbl*nf*T^8 + 
       2421670*T^9 - 6649312*Lbl*nf*T^9 - 2404074*T^10 + 
       6249712*Lbl*nf*T^10 + 1583520*T^11 - 4863904*Lbl*nf*T^11 - 
       642484*T^12 + 3102816*Lbl*nf*T^12 + 103896*T^13 - 
       1568128*Lbl*nf*T^13 + 34712*T^14 + 585536*Lbl*nf*T^14 - 21024*T^15 - 
       141824*Lbl*nf*T^15 + 3296*T^16 + 16512*Lbl*nf*T^16)*Log[T]^2)/
     ((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) + log2\[Omega]0*
     ((8*(-21 + 246*T - 2225*T^2 + 6482*T^3 - 6402*T^4 - 62252*T^5 + 
         486062*T^6 - 1941692*T^7 + 5253669*T^8 - 10414220*T^9 + 
         15573244*T^10 - 17684144*T^11 + 15099376*T^12 - 9428720*T^13 + 
         4075600*T^14 - 1091456*T^15 + 136432*T^16))/(3*(-1 + T)^4*T^4*
        (1 - 2*T + 2*T^2)^4) - (64*(44 - 24*T - 70*T^2 - 193*T^3 + 1697*T^4 - 
         5393*T^5 + 11005*T^6 - 16100*T^7 + 17366*T^8 - 13636*T^9 + 
         7412*T^10 - 2496*T^11 + 392*T^12)*Log[1 - T])/
       ((-1 + T)^3*T*(1 - 2*T + 2*T^2)^4) - 
      (64*(4 + 18*T + 62*T^2 - 177*T^3 + 671*T^4 - 2033*T^5 + 4705*T^6 - 
         8156*T^7 + 10382*T^8 - 9444*T^9 + 5828*T^10 - 2208*T^11 + 392*T^12)*
        Log[T])/((-1 + T)*T^3*(1 - 2*T + 2*T^2)^4)) + 
    Log[1 - T]*(-1/15*(14714 - 211740*T - 66928*Lbl*nf*T + 1554796*T^2 + 
         707432*Lbl*nf*T^2 - 7403988*T^3 - 8960*nf*T^3 - 3655280*Lbl*nf*T^3 + 
         24692482*T^4 + 22000*nf*T^4 + 11548216*Lbl*nf*T^4 - 62186194*T^5 - 
         19120*nf*T^5 - 21897248*Lbl*nf*T^5 + 124269209*T^6 + 28840*nf*T^6 + 
         10802288*Lbl*nf*T^6 - 202339638*T^7 - 151920*nf*T^7 + 
         86226696*Lbl*nf*T^7 + 273641916*T^8 + 603440*nf*T^8 - 
         365267864*Lbl*nf*T^8 - 313189766*T^9 - 1569200*nf*T^9 + 
         878917080*Lbl*nf*T^9 + 308464963*T^10 + 2821720*nf*T^10 - 
         1519970792*Lbl*nf*T^10 - 262812806*T^11 - 3665200*nf*T^11 + 
         1996367360*Lbl*nf*T^11 + 190094382*T^12 + 3535600*nf*T^12 - 
         2013795440*Lbl*nf*T^12 - 110632408*T^13 - 2552000*nf*T^13 + 
         1544227680*Lbl*nf*T^13 + 47280860*T^14 + 1324000*nf*T^14 - 
         874443680*Lbl*nf*T^14 - 12683448*T^15 - 433600*nf*T^15 + 
         345793920*Lbl*nf*T^15 + 1519800*T^16 + 56000*nf*T^16 - 
         85467200*Lbl*nf*T^16 + 9973760*Lbl*nf*T^17)/((-1 + T)^4*T^4*
         (1 - 2*T + 2*T^2)^4) - (8*(-61 + 656*T + 128*Lbl*nf*T - 3539*T^2 - 
         1424*Lbl*nf*T^2 + 13198*T^3 + 7672*Lbl*nf*T^3 - 37961*T^4 - 
         26212*Lbl*nf*T^4 + 90680*T^5 + 62504*Lbl*nf*T^5 - 185428*T^6 - 
         105840*Lbl*nf*T^6 + 318408*T^7 + 115856*Lbl*nf*T^7 - 442382*T^8 - 
         33036*Lbl*nf*T^8 + 480040*T^9 - 170000*Lbl*nf*T^9 - 392920*T^10 + 
         427888*Lbl*nf*T^10 + 230592*T^11 - 595072*Lbl*nf*T^11 - 86480*T^12 + 
         564128*Lbl*nf*T^12 + 12320*T^13 - 374080*Lbl*nf*T^13 + 5280*T^14 + 
         167360*Lbl*nf*T^14 - 2816*T^15 - 45568*Lbl*nf*T^15 + 352*T^16 + 
         5696*Lbl*nf*T^16)*Log[T])/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4))) + 
  Log[1 - T]^2*(-1/6300*(-50400 - 151200*Lbl*nf + 2724820*T + 
       4956000*Lbl*nf*T - 28315560*T^2 - 5600*nf*T^2 - 51795800*Lbl*nf*T^2 + 
       109435790*T^3 + 1747200*nf*T^3 + 253611960*Lbl*nf*T^3 - 
       343256820*T^4 - 4379200*nf*T^4 - 750594880*Lbl*nf*T^4 + 
       1298371322*T^5 + 11468800*nf*T^5 + 1848811440*Lbl*nf*T^5 - 
       4757027086*T^6 - 42282800*nf*T^6 - 5182569280*Lbl*nf*T^6 + 
       13822206368*T^7 + 65879800*nf*T^7 + 16004555616*Lbl*nf*T^7 - 
       31287409556*T^8 - 5040000*nf*T^8 - 45140303936*Lbl*nf*T^8 + 
       56520902687*T^9 - 109214000*nf*T^9 + 108231217920*Lbl*nf*T^9 - 
       83297399108*T^10 + 200424000*nf*T^10 - 218201592840*Lbl*nf*T^10 + 
       101538419720*T^11 - 381967600*nf*T^11 + 367617342680*Lbl*nf*T^11 - 
       102470678992*T^12 + 827747200*nf*T^12 - 511450423232*Lbl*nf*T^12 + 
       83671615704*T^13 - 1442492800*nf*T^13 + 578321700992*Lbl*nf*T^13 - 
       51720996768*T^14 + 1853734400*nf*T^14 - 521247043520*Lbl*nf*T^14 + 
       20287924800*T^15 - 1771840000*nf*T^15 + 365091267520*Lbl*nf*T^15 - 
       1420867584*T^16 + 1263808000*nf*T^16 - 191550437120*Lbl*nf*T^16 - 
       3473964560*T^17 - 640684800*nf*T^17 + 70935721472*Lbl*nf*T^17 + 
       1897056320*T^18 + 201062400*nf*T^18 - 16578891392*Lbl*nf*T^18 - 
       340100480*T^19 - 23878400*nf*T^19 + 1844617600*Lbl*nf*T^19)/
      ((-1 + T)^4*T^5*(1 - 2*T + 2*T^2)^5) - 
    ((3440 + 5760*Lbl*nf - 37820*T - 16080*Lbl*nf*T + 438050*T^2 + 
       112200*Lbl*nf*T^2 - 2958940*T^3 - 1920*nf*T^3 - 1011360*Lbl*nf*T^3 + 
       12206378*T^4 + 8880*nf*T^4 + 5403400*Lbl*nf*T^4 - 35560840*T^5 - 
       18000*nf*T^5 - 16882040*Lbl*nf*T^5 + 81614862*T^6 + 20680*nf*T^6 + 
       24798936*Lbl*nf*T^6 - 161249356*T^7 - 34720*nf*T^7 + 
       42416664*Lbl*nf*T^7 + 300140568*T^8 + 159200*nf*T^8 - 
       389472440*Lbl*nf*T^8 - 559386390*T^9 - 574000*nf*T^9 + 
       1362536400*Lbl*nf*T^9 + 1020303361*T^10 + 1402680*nf*T^10 - 
       3238356720*Lbl*nf*T^10 - 1685790024*T^11 - 2477120*nf*T^11 + 
       5799167808*Lbl*nf*T^11 + 2359838800*T^12 + 3299840*nf*T^12 - 
       8091463488*Lbl*nf*T^12 - 2687134560*T^13 - 3390720*nf*T^13 + 
       8877969920*Lbl*nf*T^13 + 2422843400*T^14 + 2699840*nf*T^14 - 
       7626007040*Lbl*nf*T^14 - 1684969952*T^15 - 1637120*nf*T^15 + 
       5045193600*Lbl*nf*T^15 + 871740992*T^16 + 714240*nf*T^16 - 
       2491252608*Lbl*nf*T^16 - 316064032*T^17 - 195840*nf*T^17 + 
       867638528*Lbl*nf*T^17 + 71616400*T^18 + 22400*nf*T^18 - 
       190728960*Lbl*nf*T^18 - 7608320*T^19 + 19947520*Lbl*nf*T^19)*Log[T])/
     (15*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) - 
    (4*(65 - 1502*T - 416*Lbl*nf*T + 11679*T^2 + 5844*Lbl*nf*T^2 - 
       66358*T^3 - 30856*Lbl*nf*T^3 + 269952*T^4 + 98096*Lbl*nf*T^4 - 
       822606*T^5 - 57080*Lbl*nf*T^5 + 2024459*T^6 - 1460328*Lbl*nf*T^6 - 
       4360360*T^7 + 9758368*Lbl*nf*T^7 + 8906136*T^8 - 37182620*Lbl*nf*T^8 - 
       17822588*T^9 + 100984072*Lbl*nf*T^9 + 33497384*T^10 - 
       209775432*Lbl*nf*T^10 - 55216128*T^11 + 343673216*Lbl*nf*T^11 + 
       75906912*T^12 - 449753984*Lbl*nf*T^12 - 84447680*T^13 + 
       470890496*Lbl*nf*T^13 + 74374896*T^14 - 391331584*Lbl*nf*T^14 - 
       50606848*T^15 + 253428992*Lbl*nf*T^15 + 25670912*T^16 - 
       123731008*Lbl*nf*T^16 - 9145536*T^17 + 42959232*Lbl*nf*T^17 + 
       2042112*T^18 - 9473408*Lbl*nf*T^18 - 215040*T^19 + 998400*Lbl*nf*T^19)*
      Log[T]^2)/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) + 
    (4*(-112 + 1336*T - 128*Lbl*nf*T - 6854*T^2 + 1680*Lbl*nf*T^2 + 
       21176*T^3 - 10048*Lbl*nf*T^3 - 40816*T^4 + 33176*Lbl*nf*T^4 + 
       35844*T^5 + 5640*Lbl*nf*T^5 + 87845*T^6 - 747984*Lbl*nf*T^6 - 
       632004*T^7 + 4695032*Lbl*nf*T^7 + 2462468*T^8 - 17803768*Lbl*nf*T^8 - 
       7304394*T^9 + 48616624*Lbl*nf*T^9 + 17031817*T^10 - 
       101576080*Lbl*nf*T^10 - 31364248*T^11 + 166830400*Lbl*nf*T^11 + 
       45693632*T^12 - 217791360*Lbl*nf*T^12 - 52549952*T^13 + 
       226120064*Lbl*nf*T^13 + 47285848*T^14 - 185131520*Lbl*nf*T^14 - 
       32677792*T^15 + 117316480*Lbl*nf*T^15 + 16774336*T^16 - 
       55672960*Lbl*nf*T^16 - 6030432*T^17 + 18672896*Lbl*nf*T^17 + 
       1355280*T^18 - 3957504*Lbl*nf*T^18 - 143360*T^19 + 399360*Lbl*nf*T^19)*
      PolyLog[2, 1 - T])/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5)) + 
  Pi^2*((25160307 + 5674200*nf - 370120140*T - 90423200*nf*T - 
      13586224*Lbl*nf*T + 2709890519*T^2 + 702765000*nf*T^2 + 
      257307824*Lbl*nf*T^2 - 13571884440*T^3 - 3400678400*nf*T^3 - 
      2497248240*Lbl*nf*T^3 + 51791926675*T^4 + 11294687600*nf*T^4 + 
      15866082400*Lbl*nf*T^4 - 158889247218*T^5 - 26509022400*nf*T^5 - 
      77111381440*Lbl*nf*T^5 + 401285139906*T^6 + 42493458000*nf*T^6 + 
      302518120128*Lbl*nf*T^6 - 840963440944*T^7 - 36824076800*nf*T^7 - 
      967881871008*Lbl*nf*T^7 + 1464494465290*T^8 - 20855009000*nf*T^8 + 
      2523899110000*Lbl*nf*T^8 - 2116122559988*T^9 + 139789465200*nf*T^9 - 
      5355550706160*Lbl*nf*T^9 + 2527834530084*T^10 - 281781161200*nf*T^10 + 
      9232107512880*Lbl*nf*T^10 - 2481483077312*T^11 + 375289062400*nf*T^11 - 
      12887174602368*Lbl*nf*T^11 + 1984270241216*T^12 - 
      370001844800*nf*T^12 + 14468838475648*Lbl*nf*T^12 - 
      1276397096128*T^13 + 278712470400*nf*T^13 - 12904100137600*Lbl*nf*
       T^13 + 649138003648*T^14 - 161009475200*nf*T^14 + 
      8952146313600*Lbl*nf*T^14 - 254751831552*T^15 + 70384025600*nf*T^15 - 
      4666607375360*Lbl*nf*T^15 + 74364983328*T^16 - 22489667200*nf*T^16 + 
      1722779672320*Lbl*nf*T^16 - 15007413312*T^17 + 4832352000*nf*T^17 - 
      402160147200*Lbl*nf*T^17 + 1667490368*T^18 - 536928000*nf*T^18 + 
      44684460800*Lbl*nf*T^18)/(18900*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) - 
    (512*(1 + 6*T - 34*T^2 + 144*T^3 - 388*T^4 + 648*T^5 - 600*T^6 + 
       864*T^8 - 1280*T^9 + 960*T^10 - 384*T^11 + 64*T^12)*Log[2])/
     ((-1 + T)^2*T^2*(1 - 2*T + 2*T^2)^4) + 
    (2*(90 - 1416*T + 10902*T^2 - 53856*T^3 - 256*Lbl*nf*T^3 + 195346*T^4 + 
       3616*Lbl*nf*T^4 - 525000*T^5 - 21248*Lbl*nf*T^5 + 1043942*T^6 + 
       73080*Lbl*nf*T^6 - 1539734*T^7 - 117128*Lbl*nf*T^7 + 1719814*T^8 - 
       340048*Lbl*nf*T^8 - 1755398*T^9 + 3186696*Lbl*nf*T^9 + 2918123*T^10 - 
       12705704*Lbl*nf*T^10 - 7619084*T^11 + 34819056*Lbl*nf*T^11 + 
       18109982*T^12 - 72580816*Lbl*nf*T^12 - 33808656*T^13 + 
       119474624*Lbl*nf*T^13 + 49281032*T^14 - 157572736*Lbl*nf*T^14 - 
       56304288*T^15 + 166842240*Lbl*nf*T^15 + 50160368*T^16 - 
       140708608*Lbl*nf*T^16 - 34261472*T^17 + 92769408*Lbl*nf*T^17 + 
       17368304*T^18 - 46229888*Lbl*nf*T^18 - 6164288*T^19 + 
       16411904*Lbl*nf*T^19 + 1368416*T^20 - 3703552*Lbl*nf*T^20 - 
       143360*T^21 + 399360*Lbl*nf*T^21)*Log[1 - T]^2)/
     (3*(-1 + T)^4*T^6*(1 - 2*T + 2*T^2)^5) - 
    ((-11534 - 11760*nf + 262414*T + 233520*nf*T + 130688*Lbl*nf*T - 
       2434848*T^2 - 2151920*nf*T^2 - 2067456*Lbl*nf*T^2 + 14458408*T^3 + 
       12433360*nf*T^3 + 16046568*Lbl*nf*T^3 - 61788061*T^4 - 
       50896680*nf*T^4 - 79639520*Lbl*nf*T^4 + 201532577*T^5 + 
       157391560*nf*T^5 + 272803960*Lbl*nf*T^5 - 519216457*T^6 - 
       381125720*nf*T^6 - 626439808*Lbl*nf*T^6 + 1078417361*T^7 + 
       737316600*nf*T^7 + 699171096*Lbl*nf*T^7 - 1833103541*T^8 - 
       1151154600*nf*T^8 + 1269871712*Lbl*nf*T^8 + 2591394561*T^9 + 
       1454328840*nf*T^9 - 8948257560*Lbl*nf*T^9 - 3122653151*T^10 - 
       1479921080*nf*T^10 + 26588564160*Lbl*nf*T^10 + 3344453503*T^11 + 
       1196184760*nf*T^11 - 54886892000*Lbl*nf*T^11 - 3368232432*T^12 - 
       745306240*nf*T^12 + 86669480320*Lbl*nf*T^12 + 3307419640*T^13 + 
       334524480*nf*T^13 - 108052230720*Lbl*nf*T^13 - 3086229080*T^14 - 
       87272640*nf*T^14 + 107254901760*Lbl*nf*T^14 + 2542126920*T^15 - 
       4616640*nf*T^15 - 84325905280*Lbl*nf*T^15 - 1709591088*T^16 + 
       15729280*nf*T^16 + 51607425536*Lbl*nf*T^16 + 875976976*T^17 - 
       7136640*nf*T^17 - 23788833152*Lbl*nf*T^17 - 316821168*T^18 + 
       1608320*nf*T^18 + 7788655616*Lbl*nf*T^18 + 71652720*T^19 - 
       156800*nf*T^19 - 1616826880*Lbl*nf*T^19 - 7608320*T^20 + 
       160040960*Lbl*nf*T^20)*Log[T])/(45*(-1 + T)^5*T^4*
      (1 - 2*T + 2*T^2)^5) + (2*(-97 + 1222*T - 672*Lbl*nf*T - 9797*T^2 + 
       9016*Lbl*nf*T^2 + 62258*T^3 - 62136*Lbl*nf*T^3 - 304090*T^4 + 
       264608*Lbl*nf*T^4 + 1198010*T^5 - 623128*Lbl*nf*T^5 - 3822856*T^6 - 
       268224*Lbl*nf*T^6 + 9625890*T^7 + 9642600*Lbl*nf*T^7 - 18428555*T^8 - 
       48874192*Lbl*nf*T^8 + 24724612*T^9 + 159467128*Lbl*nf*T^9 - 
       16093021*T^10 - 390621496*Lbl*nf*T^10 - 20376748*T^11 + 
       756609104*Lbl*nf*T^11 + 84208518*T^12 - 1185323536*Lbl*nf*T^12 - 
       152884160*T^13 + 1516182976*Lbl*nf*T^13 + 192430344*T^14 - 
       1585452032*Lbl*nf*T^14 - 182721440*T^15 + 1347804800*Lbl*nf*T^15 + 
       133541792*T^16 - 919674880*Lbl*nf*T^16 - 74604736*T^17 + 
       492738432*Lbl*nf*T^17 + 30977264*T^18 - 199957632*Lbl*nf*T^18 - 
       9036096*T^19 + 57833216*Lbl*nf*T^19 + 1655136*T^20 - 
       10625792*Lbl*nf*T^20 - 143360*T^21 + 931840*Lbl*nf*T^21)*Log[T]^2)/
     (3*(-1 + T)^6*T^4*(1 - 2*T + 2*T^2)^5) + 
    Log[1 - T]*((5400 - 49368*T - 5760*Lbl*nf*T + 116944*T^2 - 
        104864*Lbl*nf*T^2 + 787196*T^3 + 2560*nf*T^3 + 1369824*Lbl*nf*T^3 - 
        8596860*T^4 - 10880*nf*T^4 - 7576400*Lbl*nf*T^4 + 44325164*T^5 + 
        40400*nf*T^5 + 20972000*Lbl*nf*T^5 - 154476486*T^6 - 90160*nf*T^6 + 
        19019400*Lbl*nf*T^6 + 402764109*T^7 + 28280*nf*T^7 - 
        496778360*Lbl*nf*T^7 - 842163196*T^8 + 166560*nf*T^8 + 
        2700746280*Lbl*nf*T^8 + 1507077644*T^9 + 305440*nf*T^9 - 
        9352804360*Lbl*nf*T^9 - 2436830970*T^10 - 3086160*nf*T^10 + 
        23866655520*Lbl*nf*T^10 + 3636955081*T^11 + 9178760*nf*T^11 - 
        47278782240*Lbl*nf*T^11 - 4912105256*T^12 - 17094080*nf*T^12 + 
        74404326848*Lbl*nf*T^12 + 5761402064*T^13 + 23057920*nf*T^13 - 
        93861366848*Lbl*nf*T^13 - 5634341280*T^14 - 23735040*nf*T^14 + 
        94861677440*Lbl*nf*T^14 + 4437985400*T^15 + 18898880*nf*T^15 - 
        76108634240*Lbl*nf*T^15 - 2722445920*T^16 - 11459840*nf*T^16 + 
        47554775680*Lbl*nf*T^16 + 1247673728*T^17 + 4999680*nf*T^17 - 
        22376265856*Lbl*nf*T^17 - 401000288*T^18 - 1370880*nf*T^18 + 
        7476727296*Lbl*nf*T^18 + 80513680*T^19 + 156800*nf*T^19 - 
        1583992320*Lbl*nf*T^19 - 7608320*T^20 + 160040960*Lbl*nf*T^20)/
       (45*(-1 + T)^4*T^5*(1 - 2*T + 2*T^2)^5) - 
      (8*(317 - 3457*T - 640*Lbl*nf*T + 14843*T^2 + 8452*Lbl*nf*T^2 - 
         17940*T^3 - 58632*Lbl*nf*T^3 - 138835*T^4 + 252868*Lbl*nf*T^4 + 
         946386*T^5 - 700136*Lbl*nf*T^5 - 3266089*T^6 + 1013832*Lbl*nf*T^6 + 
         7706828*T^7 + 1039256*Lbl*nf*T^7 - 13326550*T^8 - 
         11160184*Lbl*nf*T^8 + 16865664*T^9 + 37718704*Lbl*nf*T^9 - 
         14240754*T^10 - 85505840*Lbl*nf*T^10 + 4131936*T^11 + 
         146286528*Lbl*nf*T^11 + 9545088*T^12 - 196218752*Lbl*nf*T^12 - 
         19661280*T^13 + 208720256*Lbl*nf*T^13 + 21408800*T^14 - 
         175466496*Lbl*nf*T^14 - 15940928*T^15 + 114709120*Lbl*nf*T^15 + 
         8406432*T^16 - 56477056*Lbl*nf*T^16 - 3040256*T^17 + 
         19763456*Lbl*nf*T^17 + 681568*T^18 - 4390656*Lbl*nf*T^18 - 
         71680*T^19 + 465920*Lbl*nf*T^19)*Log[T])/(3*(-1 + T)^4*T^4*
        (1 - 2*T + 2*T^2)^5)) - (8*(-1 + 2*T)*(-224 + 1856*T + 736*Lbl*nf*T - 
       5175*T^2 - 8240*Lbl*nf*T^2 - 11774*T^3 + 50184*Lbl*nf*T^3 + 
       160531*T^4 - 178184*Lbl*nf*T^4 - 713436*T^5 + 303352*Lbl*nf*T^5 + 
       1981776*T^6 + 478040*Lbl*nf*T^6 - 3824728*T^7 - 5160448*Lbl*nf*T^7 + 
       5074214*T^8 + 19393536*Lbl*nf*T^8 - 3748800*T^9 - 
       48586944*Lbl*nf*T^9 - 1388288*T^10 + 90918720*Lbl*nf*T^10 + 
       8972864*T^11 - 132114560*Lbl*nf*T^11 - 15153728*T^12 + 
       150995456*Lbl*nf*T^12 + 16443840*T^13 - 135451008*Lbl*nf*T^13 - 
       12725440*T^14 + 93948544*Lbl*nf*T^14 + 7075072*T^15 - 
       48848896*Lbl*nf*T^15 - 2712224*T^16 + 17987072*Lbl*nf*T^16 + 
       645120*T^17 - 4193280*Lbl*nf*T^17 - 71680*T^18 + 465920*Lbl*nf*T^18)*
      PolyLog[2, T])/(3*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5)) + 
  Log[T]^2*(-1/6300*(-8590617 - 4086600*nf + 145585307*T + 81831400*nf*T - 
       10879456*Lbl*nf*T - 1141999644*T^2 - 747595800*nf*T^2 + 
       140015792*Lbl*nf*T^2 + 5723572014*T^3 + 4248195000*nf*T^3 - 
       895760656*Lbl*nf*T^3 - 20577118534*T^4 - 17028531800*nf*T^4 + 
       3486846160*Lbl*nf*T^4 + 56208839760*T^5 + 51364567800*nf*T^5 - 
       8467229120*Lbl*nf*T^5 - 119752656630*T^6 - 121062783800*nf*T^6 + 
       9795577568*Lbl*nf*T^6 + 198865425516*T^7 + 227930154200*nf*T^7 + 
       15357250384*Lbl*nf*T^7 - 247154823791*T^8 - 346699836000*nf*T^8 - 
       110256161232*Lbl*nf*T^8 + 195716463191*T^9 + 427456993600*nf*T^9 + 
       318078551000*Lbl*nf*T^9 - 6180838884*T^10 - 425615906800*nf*T^10 - 
       635619378240*Lbl*nf*T^10 - 268838327976*T^11 + 338265130000*nf*T^11 + 
       976388646296*Lbl*nf*T^11 + 493245758648*T^12 - 209488563200*nf*T^12 - 
       1194278188992*Lbl*nf*T^12 - 547539408488*T^13 + 96203139200*nf*T^13 + 
       1174441774016*Lbl*nf*T^13 + 429898177888*T^14 - 28860339200*nf*T^14 - 
       923165909120*Lbl*nf*T^14 - 245136640064*T^15 + 2830195200*nf*T^15 + 
       568904835520*Lbl*nf*T^15 + 99786013264*T^16 + 2003456000*nf*T^16 - 
       265220899328*Lbl*nf*T^16 - 27484132880*T^17 - 1104768000*nf*T^17 + 
       87945286016*Lbl*nf*T^17 + 4564852800*T^18 + 252627200*nf*T^18 - 
       18468843008*Lbl*nf*T^18 - 340100480*T^19 - 23878400*nf*T^19 + 
       1844617600*Lbl*nf*T^19)/((-1 + T)^5*T^4*(1 - 2*T + 2*T^2)^5) - 
    (4*(382 - 5774*T - 544*Lbl*nf*T + 42834*T^2 + 7320*Lbl*nf*T^2 - 
       207536*T^3 - 50216*Lbl*nf*T^3 + 728487*T^4 + 217560*Lbl*nf*T^4 - 
       1967266*T^5 - 623712*Lbl*nf*T^5 + 4275605*T^6 + 1054344*Lbl*nf*T^6 - 
       7827172*T^7 - 25992*Lbl*nf*T^7 + 12767473*T^8 - 6305704*Lbl*nf*T^8 - 
       19712328*T^9 + 23626704*Lbl*nf*T^9 + 29683687*T^10 - 
       55440560*Lbl*nf*T^10 - 42405912*T^11 + 96912832*Lbl*nf*T^11 + 
       54066392*T^12 - 132740224*Lbl*nf*T^12 - 58120720*T^13 + 
       144685312*Lbl*nf*T^13 + 50487752*T^14 - 125225600*Lbl*nf*T^14 - 
       34182048*T^15 + 84659072*Lbl*nf*T^15 + 17301008*T^16 - 
       43248000*Lbl*nf*T^16 - 6149952*T^17 + 15728384*Lbl*nf*T^17 + 
       1368560*T^18 - 3630336*Lbl*nf*T^18 - 143360*T^19 + 399360*Lbl*nf*T^19)*
      PolyLog[2, T])/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5)) - 
  (2*(3404 - 5760*Lbl*nf - 70512*T - 24288*Lbl*nf*T + 457142*T^2 + 
     381088*Lbl*nf*T^2 - 1843420*T^3 + 1920*nf*T^3 - 1894560*Lbl*nf*T^3 + 
     6162480*T^4 - 8880*nf*T^4 + 4343280*Lbl*nf*T^4 - 17482860*T^5 + 
     18000*nf*T^5 + 4118920*Lbl*nf*T^5 + 41701038*T^6 - 20680*nf*T^6 - 
     79132600*Lbl*nf*T^6 - 89767276*T^7 + 34720*nf*T^7 + 
     368824040*Lbl*nf*T^7 + 188899120*T^8 - 159200*nf*T^8 - 
     1109914920*Lbl*nf*T^8 - 384056842*T^9 + 574000*nf*T^9 + 
     2465181360*Lbl*nf*T^9 + 697369243*T^10 - 1402680*nf*T^10 - 
     4233623760*Lbl*nf*T^10 - 1057434136*T^11 + 2477120*nf*T^11 + 
     5731241536*Lbl*nf*T^11 + 1289492368*T^12 - 3299840*nf*T^12 - 
     6150191936*Lbl*nf*T^12 - 1235584032*T^13 + 3390720*nf*T^13 + 
     5208615680*Lbl*nf*T^13 + 908690840*T^14 - 2699840*nf*T^14 - 
     3430359040*Lbl*nf*T^14 - 495298080*T^15 + 1637120*nf*T^15 + 
     1706499200*Lbl*nf*T^15 + 188428096*T^16 - 714240*nf*T^16 - 
     607604352*Lbl*nf*T^16 - 44525536*T^17 + 195840*nf*T^17 + 
     139076352*Lbl*nf*T^17 + 4887600*T^18 - 22400*nf*T^18 - 
     15622400*Lbl*nf*T^18 + 92160*Lbl*nf*T^19)*PolyLog[3, 1 - T])/
   (15*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) + 
  (2*(-28637 - 1680*nf + 391528*T + 31680*nf*T + 65024*Lbl*nf*T - 
     2554695*T^2 - 275920*nf*T^2 - 881024*Lbl*nf*T^2 + 10174760*T^3 + 
     1499360*nf*T^3 + 6069000*Lbl*nf*T^3 - 26667508*T^4 - 5764280*nf*T^4 - 
     25991640*Lbl*nf*T^4 + 44374676*T^5 + 16695360*nf*T^5 + 
     74882400*Lbl*nf*T^5 - 32717808*T^6 - 37685160*nf*T^6 - 
     139842144*Lbl*nf*T^6 - 46225212*T^7 + 67504800*nf*T^7 + 
     113116904*Lbl*nf*T^7 + 179692107*T^8 - 96716920*nf*T^8 + 
     245206920*Lbl*nf*T^8 - 254582452*T^9 + 110771520*nf*T^9 - 
     1180289840*Lbl*nf*T^9 + 114377077*T^10 - 100416840*nf*T^10 + 
     2641031440*Lbl*nf*T^10 + 271378536*T^11 + 70340160*nf*T^11 - 
     4086818880*Lbl*nf*T^11 - 705664344*T^12 - 36091200*nf*T^12 + 
     4749654720*Lbl*nf*T^12 + 905704208*T^13 + 11692160*nf*T^13 - 
     4242952320*Lbl*nf*T^13 - 769282680*T^14 - 775360*nf*T^14 + 
     2906381440*Lbl*nf*T^14 + 452360160*T^15 - 1434880*nf*T^15 - 
     1491452800*Lbl*nf*T^15 - 179296784*T^16 + 812160*nf*T^16 + 
     544230528*Lbl*nf*T^16 + 43451264*T^17 - 207360*nf*T^17 - 
     126367488*Lbl*nf*T^17 - 4887600*T^18 + 22400*nf*T^18 + 
     13871360*Lbl*nf*T^18 + 92160*Lbl*nf*T^19)*PolyLog[3, T])/
   (15*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) - 
  (8*(456 - 5976*T - 256*Lbl*nf*T + 37200*T^2 + 3616*Lbl*nf*T^2 - 
     148408*T^3 - 21056*Lbl*nf*T^3 + 436658*T^4 + 77032*Lbl*nf*T^4 - 
     1026312*T^5 - 195416*Lbl*nf*T^5 + 2039909*T^6 + 279600*Lbl*nf*T^6 - 
     3537996*T^7 + 119672*Lbl*nf*T^7 + 5371780*T^8 - 1873400*Lbl*nf*T^8 - 
     7067594*T^9 + 5853872*Lbl*nf*T^9 + 7988285*T^10 - 12117776*Lbl*nf*T^10 - 
     7716856*T^11 + 19376448*Lbl*nf*T^11 + 6309920*T^12 - 
     25332608*Lbl*nf*T^12 - 4267200*T^13 + 27664256*Lbl*nf*T^13 + 
     2292600*T^14 - 25132032*Lbl*nf*T^14 - 926368*T^15 + 
     18489216*Lbl*nf*T^15 + 264896*T^16 - 10497152*Lbl*nf*T^16 - 51552*T^17 + 
     4271360*Lbl*nf*T^17 + 6480*T^18 - 1098496*Lbl*nf*T^18 + 
     133120*Lbl*nf*T^19)*PolyLog[4, 1 - T])/((-1 + T)^4*T^4*
    (1 - 2*T + 2*T^2)^5) + (8*(78 - 6*T - 160*Lbl*nf*T - 10692*T^2 + 
     2536*Lbl*nf*T^2 + 104408*T^3 - 13608*Lbl*nf*T^3 - 567439*T^4 + 
     59368*Lbl*nf*T^4 + 2133338*T^5 - 206912*Lbl*nf*T^5 - 5989435*T^6 + 
     368904*Lbl*nf*T^6 + 13047604*T^7 + 479736*Lbl*nf*T^7 - 22512979*T^8 - 
     5398056*Lbl*nf*T^8 + 31074656*T^9 + 19174608*Lbl*nf*T^9 - 
     34403597*T^10 - 44587312*Lbl*nf*T^10 + 30452360*T^11 + 
     76647872*Lbl*nf*T^11 - 21367144*T^12 - 101410944*Lbl*nf*T^12 + 
     11729200*T^13 + 104513280*Lbl*nf*T^13 - 4958040*T^14 - 
     83594368*Lbl*nf*T^14 + 1588576*T^15 + 51040128*Lbl*nf*T^15 - 
     379952*T^16 - 23039360*Lbl*nf*T^16 + 65088*T^17 + 7261952*Lbl*nf*T^17 - 
     6480*T^18 - 1430784*Lbl*nf*T^18 + 133120*Lbl*nf*T^19)*PolyLog[4, T])/
   ((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) + 
  (16*(-1 + 2*T)*(-68 + 1136*T + 320*Lbl*nf*T - 7971*T^2 - 3688*Lbl*nf*T^2 + 
     39014*T^3 + 18480*Lbl*nf*T^3 - 135791*T^4 - 52584*Lbl*nf*T^4 + 
     359792*T^5 - 4448*Lbl*nf*T^5 - 790648*T^6 + 856544*Lbl*nf*T^6 + 
     1586512*T^7 - 4670336*Lbl*nf*T^7 - 3139692*T^8 + 15407456*Lbl*nf*T^8 + 
     6083264*T^9 - 36731520*Lbl*nf*T^9 - 10700272*T^10 + 
     67107456*Lbl*nf*T^10 + 15914336*T^11 - 96244992*Lbl*nf*T^11 - 
     19173136*T^12 + 109149952*Lbl*nf*T^12 + 18213888*T^13 - 
     97440000*Lbl*nf*T^13 - 13298944*T^14 + 67372800*Lbl*nf*T^14 + 
     7203328*T^15 - 34959360*Lbl*nf*T^15 - 2728256*T^16 + 
     12856320*Lbl*nf*T^16 + 645120*T^17 - 2995200*Lbl*nf*T^17 - 71680*T^18 + 
     332800*Lbl*nf*T^18)*PolyLog[4, T/(-1 + T)])/
   ((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) - 
  (4*(60747 - 6720*nf + 2880*Lbl*nf - 771444*T + 126400*nf*T + 
     2776*Lbl*nf*T + 4704347*T^2 - 1102080*nf*T^2 - 136816*Lbl*nf*T^2 - 
     17157160*T^3 + 5988480*nf*T^3 + 906880*Lbl*nf*T^3 + 37659354*T^4 - 
     23031840*nf*T^4 - 1923480*Lbl*nf*T^4 - 31991108*T^5 + 66744000*nf*T^5 - 
     14972960*Lbl*nf*T^5 - 101984966*T^6 - 150695040*nf*T^6 + 
     165449568*Lbl*nf*T^6 + 523347608*T^7 + 269849600*nf*T^7 - 
     851950688*Lbl*nf*T^7 - 1349705471*T^8 - 386084960*nf*T^8 + 
     2926301200*Lbl*nf*T^8 + 2516773286*T^9 + 440585280*nf*T^9 - 
     7374968080*Lbl*nf*T^9 - 3717228934*T^10 - 395903040*nf*T^10 + 
     14218031440*Lbl*nf*T^10 + 4501408160*T^11 + 271390720*nf*T^11 - 
     21383436928*Lbl*nf*T^11 - 4507633048*T^12 - 131155200*nf*T^12 + 
     25247771648*Lbl*nf*T^12 + 3697614256*T^13 + 33205760*nf*T^13 - 
     23299588480*Lbl*nf*T^13 - 2423754256*T^14 + 7697920*nf*T^14 + 
     16541102720*Lbl*nf*T^14 + 1218411264*T^15 - 12288000*nf*T^15 - 
     8755686400*Lbl*nf*T^15 - 439927536*T^16 + 6105600*nf*T^16 + 
     3263617280*Lbl*nf*T^16 + 101515104*T^17 - 1612800*nf*T^17 - 
     765584640*Lbl*nf*T^17 - 11279456*T^18 + 179200*nf*T^18 + 
     85064960*Lbl*nf*T^18)*Zeta[3])/(15*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) + 
  lmm*(5856*log2\[Omega]0^2 - (-472919531 - 825552000*nf + 19976324718*T + 
      17665872000*nf*T + 1758286992*Lbl*nf*T - 224961171549*T^2 - 
      153028568000*nf*T^2 - 38532048688*Lbl*nf*T^2 + 1431690931706*T^3 + 
      842591456000*nf*T^3 + 324258093040*Lbl*nf*T^3 - 6026249722499*T^4 - 
      3266392136000*nf*T^4 - 1754461393104*Lbl*nf*T^4 + 18160791099460*T^5 + 
      9502915744000*nf*T^5 + 6686324362032*Lbl*nf*T^5 - 41085961799004*T^6 - 
      21601426560000*nf*T^6 - 18616485768272*Lbl*nf*T^6 + 
      72120522809280*T^7 + 39349695392000*nf*T^7 + 38745331796416*Lbl*nf*
       T^7 - 100994171831696*T^8 - 58428645072000*nf*T^8 - 
      61078920598304*Lbl*nf*T^8 + 115993871467760*T^9 + 
      71555823472000*nf*T^9 + 73175031810720*Lbl*nf*T^9 - 
      112211081910752*T^10 - 72725176720000*nf*T^10 - 
      66050205377632*Lbl*nf*T^10 + 92746241971040*T^11 + 
      61153499008000*nf*T^11 + 43779467898880*Lbl*nf*T^11 - 
      64496873873936*T^12 - 41784181600000*nf*T^12 - 
      20143894783040*Lbl*nf*T^12 + 35783523498240*T^13 + 
      22315898304000*nf*T^13 + 5644115944320*Lbl*nf*T^13 - 
      14504833258240*T^14 - 8712990272000*nf*T^14 - 602434501760*Lbl*nf*
       T^14 + 3757160531968*T^15 + 2210001920000*nf*T^15 - 
      81547110400*Lbl*nf*T^15 - 469645066496*T^16 - 276250240000*nf*T^16 + 
      10193388800*Lbl*nf*T^16)/(1323000*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) + 
    (8*(50 - 591*T - 32*Lbl*nf*T + 3112*T^2 + 356*Lbl*nf*T^2 - 10968*T^3 - 
       1608*Lbl*nf*T^3 + 30811*T^4 + 4352*Lbl*nf*T^4 - 71572*T^5 + 
       5256*Lbl*nf*T^5 + 143804*T^6 - 117324*Lbl*nf*T^6 - 279224*T^7 + 
       598500*Lbl*nf*T^7 + 564409*T^8 - 1873004*Lbl*nf*T^8 - 1113386*T^9 + 
       4169564*Lbl*nf*T^9 + 1908938*T^10 - 6960980*Lbl*nf*T^10 - 
       2645248*T^11 + 8884448*Lbl*nf*T^11 + 2857604*T^12 - 
       8677400*Lbl*nf*T^12 - 2345128*T^13 + 6401264*Lbl*nf*T^13 + 
       1412456*T^14 - 3464208*Lbl*nf*T^14 - 588928*T^15 + 
       1301824*Lbl*nf*T^15 + 151360*T^16 - 304288*Lbl*nf*T^16 - 17920*T^17 + 
       33280*Lbl*nf*T^17)*Log[1 - T]^3)/(3*(-1 + T)^4*T^4*
      (1 - 2*T + 2*T^2)^4) + ((80979 - 3360*nf - 1120110*T + 62720*nf*T - 
       119568*Lbl*nf*T + 7270768*T^2 - 549280*nf*T^2 + 1729968*Lbl*nf*T^2 - 
       29248980*T^3 + 2991680*nf*T^3 - 12480120*Lbl*nf*T^3 + 79514694*T^4 - 
       11522800*nf*T^4 + 59261320*Lbl*nf*T^4 - 145903906*T^5 + 
       33385600*nf*T^5 - 206100400*Lbl*nf*T^5 + 152439784*T^6 - 
       75286480*nf*T^6 + 556990784*Lbl*nf*T^6 + 39787832*T^7 + 
       134694720*nf*T^7 - 1214511744*Lbl*nf*T^7 - 538932311*T^8 - 
       192837360*nf*T^8 + 2193048560*Lbl*nf*T^8 + 1283134424*T^9 + 
       220862080*nf*T^9 - 3339835240*Lbl*nf*T^9 - 2004495668*T^10 - 
       200360080*nf*T^10 + 4340314360*Lbl*nf*T^10 + 2380051984*T^11 + 
       140496000*nf*T^11 - 4834617792*Lbl*nf*T^11 - 2253674552*T^12 - 
       72151680*nf*T^12 + 4594147072*Lbl*nf*T^12 + 1727580864*T^13 + 
       23384320*nf*T^13 - 3665739200*Lbl*nf*T^13 - 1064286048*T^14 - 
       1550720*nf*T^14 + 2386043840*Lbl*nf*T^14 + 510832320*T^15 - 
       2869760*nf*T^15 - 1211132160*Lbl*nf*T^15 - 179307248*T^16 + 
       1624320*nf*T^16 + 446973696*Lbl*nf*T^16 + 40739072*T^17 - 
       414720*nf*T^17 - 106042496*Lbl*nf*T^17 - 4460608*T^18 + 
       44800*nf*T^18 + 12074880*Lbl*nf*T^18)*Log[T]^2)/
     (15*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) - 
    (8*(421 - 5013*T - 496*Lbl*nf*T + 28148*T^2 + 6120*Lbl*nf*T^2 - 
       97068*T^3 - 38316*Lbl*nf*T^3 + 220899*T^4 + 154352*Lbl*nf*T^4 - 
       324104*T^5 - 439652*Lbl*nf*T^5 + 239196*T^6 + 920488*Lbl*nf*T^6 + 
       125144*T^7 - 1412460*Lbl*nf*T^7 - 536157*T^8 + 1472284*Lbl*nf*T^8 + 
       469186*T^9 - 653052*Lbl*nf*T^9 + 393142*T^10 - 1017452*Lbl*nf*T^10 - 
       1664160*T^11 + 2815584*Lbl*nf*T^11 + 2471564*T^12 - 
       3758504*Lbl*nf*T^12 - 2296184*T^13 + 3398992*Lbl*nf*T^13 + 
       1443864*T^14 - 2178992*Lbl*nf*T^14 - 604288*T^15 + 
       959296*Lbl*nf*T^15 + 153280*T^16 - 261472*Lbl*nf*T^16 - 17920*T^17 + 
       33280*Lbl*nf*T^17)*Log[T]^3)/(3*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) + 
    Log[1 - T]^2*((3290 + 5760*Lbl*nf - 27780*T - 16160*Lbl*nf*T + 
        323980*T^2 - 1280*nf*T^2 + 109840*Lbl*nf*T^2 - 2283680*T^3 - 
        4480*nf*T^3 - 1056680*Lbl*nf*T^3 + 9442930*T^4 + 24160*nf*T^4 + 
        5890360*Lbl*nf*T^4 - 26060126*T^5 - 44960*nf*T^5 - 
        24108160*Lbl*nf*T^5 + 49890052*T^6 + 107280*nf*T^6 + 
        85321232*Lbl*nf*T^6 - 57789216*T^7 - 348480*nf*T^7 - 
        268284192*Lbl*nf*T^7 - 6530715*T^8 + 891840*nf*T^8 + 
        718382880*Lbl*nf*T^8 + 214791072*T^9 - 1823840*nf*T^9 - 
        1578134600*Lbl*nf*T^9 - 585448852*T^10 + 3278960*nf*T^10 + 
        2795315960*Lbl*nf*T^10 + 1008433104*T^11 - 5138560*nf*T^11 - 
        3962203584*Lbl*nf*T^11 - 1268988824*T^12 + 6630400*nf*T^12 + 
        4463627904*Lbl*nf*T^12 + 1206587072*T^13 - 6781440*nf*T^13 - 
        3951698880*Lbl*nf*T^13 - 865562528*T^14 + 5399680*nf*T^14 + 
        2696140480*Lbl*nf*T^14 + 457425984*T^15 - 3274240*nf*T^15 - 
        1371769600*Lbl*nf*T^15 - 169216048*T^16 + 1428480*nf*T^16 + 
        491707904*Lbl*nf*T^16 + 39551872*T^17 - 391680*nf*T^17 - 
        111305344*Lbl*nf*T^17 - 4460608*T^18 + 44800*nf*T^18 + 
        12074880*Lbl*nf*T^18)/(15*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) - 
      (8*(12 - 227*T - 96*Lbl*nf*T + 1998*T^2 + 1068*Lbl*nf*T^2 - 10054*T^3 - 
         5640*Lbl*nf*T^3 + 33530*T^4 + 18088*Lbl*nf*T^4 - 82252*T^5 - 
         27316*Lbl*nf*T^5 + 163240*T^6 - 56440*Lbl*nf*T^6 - 294210*T^7 + 
         499892*Lbl*nf*T^7 + 540022*T^8 - 1729916*Lbl*nf*T^8 - 1011470*T^9 + 
         3987080*Lbl*nf*T^9 + 1730349*T^10 - 6763344*Lbl*nf*T^10 - 
         2445562*T^11 + 8708976*Lbl*nf*T^11 + 2705202*T^12 - 
         8555008*Lbl*nf*T^12 - 2264792*T^13 + 6337120*Lbl*nf*T^13 + 
         1383636*T^14 - 3439808*Lbl*nf*T^14 - 581960*T^15 + 
         1295232*Lbl*nf*T^15 + 150440*T^16 - 303168*Lbl*nf*T^16 - 
         17920*T^17 + 33280*Lbl*nf*T^17)*Log[T])/((-1 + T)^4*T^4*
        (1 - 2*T + 2*T^2)^4)) + 
    Pi^2*(-1/45*(-11489 - 11760*nf + 240642*T + 198240*nf*T + 
         154048*Lbl*nf*T - 1730721*T^2 - 1510160*nf*T^2 - 
         2049712*Lbl*nf*T^2 + 7603114*T^3 + 7066240*nf*T^3 + 
         13224680*Lbl*nf*T^3 - 21722341*T^4 - 23166600*nf*T^4 - 
         54090216*Lbl*nf*T^4 + 40535180*T^5 + 56412960*nf*T^5 + 
         145778248*Lbl*nf*T^5 - 40323256*T^6 - 104848720*nf*T^6 - 
         232754648*Lbl*nf*T^6 - 25355320*T^7 + 150421280*nf*T^7 + 
         55229664*Lbl*nf*T^7 + 197213086*T^8 - 166225720*nf*T^8 + 
         824892064*Lbl*nf*T^8 - 456609920*T^9 + 138890720*nf*T^9 - 
         2605683280*Lbl*nf*T^9 + 698797952*T^10 - 83481440*nf*T^10 + 
         4696477232*Lbl*nf*T^10 - 786388800*T^11 + 31034240*nf*T^11 - 
         5855180800*Lbl*nf*T^11 + 661872896*T^12 - 1804160*nf*T^12 + 
         5259828000*Lbl*nf*T^12 - 408260160*T^13 - 5765760*nf*T^13 - 
         3379938240*Lbl*nf*T^13 + 174945600*T^14 + 3831680*nf*T^14 + 
         1484793920*Lbl*nf*T^14 - 46649088*T^15 - 1203200*nf*T^15 - 
         400778240*Lbl*nf*T^15 + 5831136*T^16 + 150400*nf*T^16 + 
         50097280*Lbl*nf*T^16)/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) + 
      (8*(108 - 1546*T - 192*Lbl*nf*T + 9771*T^2 + 2136*Lbl*nf*T^2 - 
         42506*T^3 - 10912*Lbl*nf*T^3 + 140862*T^4 + 27700*Lbl*nf*T^4 - 
         354916*T^5 + 49508*Lbl*nf*T^5 + 695825*T^6 - 791832*Lbl*nf*T^6 - 
         1118428*T^7 + 3800196*Lbl*nf*T^7 + 1583325*T^8 - 
         11579220*Lbl*nf*T^8 - 2115720*T^9 + 25508176*Lbl*nf*T^9 + 
         2718121*T^10 - 42600696*Lbl*nf*T^10 - 3190414*T^11 + 
         54912208*Lbl*nf*T^11 + 3167066*T^12 - 54691952*Lbl*nf*T^12 - 
         2487296*T^13 + 41553792*Lbl*nf*T^13 + 1459700*T^14 - 
         23388000*Lbl*nf*T^14 - 598008*T^15 + 9223168*Lbl*nf*T^15 + 
         152024*T^16 - 2280320*Lbl*nf*T^16 - 17920*T^17 + 266240*Lbl*nf*T^17)*
        Log[1 - T])/(3*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) - 
      (8*(-48 + 444*T - 432*Lbl*nf*T - 3395*T^2 + 4564*Lbl*nf*T^2 + 
         18096*T^3 - 25036*Lbl*nf*T^3 - 73387*T^4 + 77964*Lbl*nf*T^4 + 
         233318*T^5 - 81624*Lbl*nf*T^5 - 561971*T^6 - 491044*Lbl*nf*T^6 + 
         991808*T^7 + 3131780*Lbl*nf*T^7 - 1197998*T^8 - 
         10189508*Lbl*nf*T^8 + 739320*T^9 + 23017936*Lbl*nf*T^9 + 
         475025*T^10 - 38967736*Lbl*nf*T^10 - 1881918*T^11 + 
         50745360*Lbl*nf*T^11 + 2634002*T^12 - 51051504*Lbl*nf*T^12 - 
         2358496*T^13 + 39226432*Lbl*nf*T^13 + 1453140*T^14 - 
         22364320*Lbl*nf*T^14 - 602744*T^15 + 8946688*Lbl*nf*T^15 + 
         152616*T^16 - 2245760*Lbl*nf*T^16 - 17920*T^17 + 266240*Lbl*nf*T^17)*
        Log[T])/(3*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4)) + 
    log2\[Omega]0*((-16*Pi^2*(-16 + 8*T + 52*T^2 - 325*T^3 + 1039*T^4 - 
         3687*T^5 + 12789*T^6 - 32800*T^7 + 60172*T^8 - 81024*T^9 + 
         80656*T^10 - 58160*T^11 + 28864*T^12 - 8848*T^13 + 1264*T^14))/
       (3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^4) + 
      (2*(-171 + 726*T - 17635*T^2 + 31150*T^3 + 167174*T^4 - 1794244*T^5 + 
         9862266*T^6 - 36698708*T^7 + 98238903*T^8 - 195513412*T^9 + 
         294458548*T^10 - 336814672*T^11 + 289439152*T^12 - 181658064*T^13 + 
         78793712*T^14 - 21137024*T^15 + 2642128*T^16))/
       (9*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) - 
      (8*(-2112 + 11102*T - 30406*T^2 + 96177*T^3 - 381288*T^4 + 
         1249536*T^5 - 3101556*T^6 + 5981358*T^7 - 9145296*T^8 + 
         11142496*T^9 - 10746144*T^10 + 8055744*T^11 - 4538816*T^12 + 
         1810688*T^13 - 455872*T^14 + 54368*T^15)*Log[1 - T])/
       (3*(-1 + T)^4*T*(1 - 2*T + 2*T^2)^5) - 
      (32*(-16 - 60*T + 224*T^2 - 234*T^3 - 211*T^4 + 2697*T^5 - 11483*T^6 + 
         30495*T^7 - 56352*T^8 + 76136*T^9 - 76552*T^10 + 56920*T^11 - 
         30416*T^12 + 11024*T^13 - 2416*T^14 + 240*T^15)*Log[1 - T]^2)/
       ((-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^5) - 
      (8*(21 - 177*T + 1961*T^2 - 6357*T^3 + 7914*T^4 + 16622*T^5 - 
         135662*T^6 + 510798*T^7 - 1274448*T^8 + 2305472*T^9 - 3101184*T^10 + 
         3098528*T^11 - 2253216*T^12 + 1137120*T^13 - 359648*T^14 + 
         54368*T^15)*Log[T])/(3*(-1 + T)*T^4*(1 - 2*T + 2*T^2)^5) - 
      (32*(4 - 2*T + 64*T^2 - 51*T^3 + 46*T^4 - 142*T^5 + 578*T^6 - 
         1665*T^7 + 3048*T^8 - 3776*T^9 + 2720*T^10 - 24*T^11 - 2240*T^12 + 
         2400*T^13 - 1184*T^14 + 240*T^15)*Log[T]^2)/
       ((-1 + T)^2*T^3*(1 - 2*T + 2*T^2)^5)) + 
    Log[1 - T]*((6473358 - 78034916*T + 11937584*Lbl*nf*T + 412713678*T^2 - 
        87882064*Lbl*nf*T^2 - 1251506440*T^3 + 4345600*nf*T^3 + 
        372882080*Lbl*nf*T^3 + 2358433944*T^4 - 22100400*nf*T^4 - 
        1487881920*Lbl*nf*T^4 - 2877678810*T^5 + 50895600*nf*T^5 + 
        7741805080*Lbl*nf*T^5 + 3314525113*T^6 - 82293400*nf*T^6 - 
        41057914856*Lbl*nf*T^6 - 8824914140*T^7 + 150449600*nf*T^7 + 
        173758736896*Lbl*nf*T^7 + 27646251214*T^8 - 368681600*nf*T^8 - 
        561628281280*Lbl*nf*T^8 - 60693434914*T^9 + 990626000*nf*T^9 + 
        1407291560200*Lbl*nf*T^9 + 92410451699*T^10 - 2431219000*nf*T^10 - 
        2786811342200*Lbl*nf*T^10 - 98957802872*T^11 + 4817534400*nf*T^11 + 
        4418751628224*Lbl*nf*T^11 + 70261538288*T^12 - 7356966400*nf*T^12 - 
        5642280251264*Lbl*nf*T^12 - 22310829344*T^13 + 8606214400*nf*T^13 + 
        5792992663360*Lbl*nf*T^13 - 15393098200*T^14 - 7722388800*nf*T^14 - 
        4737726697280*Lbl*nf*T^14 + 25975554144*T^15 + 5252396800*nf*T^15 + 
        3027857017600*Lbl*nf*T^15 - 16922422048*T^16 - 2577075200*nf*T^16 - 
        1462334532096*Lbl*nf*T^16 + 5760672288*T^17 + 808057600*nf*T^17 + 
        503350409856*Lbl*nf*T^17 - 823634000*T^18 - 113276800*nf*T^18 - 
        110301319040*Lbl*nf*T^18 + 11587461120*Lbl*nf*T^19)/
       (3150*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) - 
      (4*(-7342 + 90880*T + 23504*Lbl*nf*T - 593538*T^2 - 243616*Lbl*nf*T^2 + 
         2544424*T^3 + 1228960*Lbl*nf*T^3 - 7916575*T^4 - 
         3717688*Lbl*nf*T^4 + 19261600*T^5 + 6441344*Lbl*nf*T^5 - 
         38760034*T^6 - 1442704*Lbl*nf*T^6 + 66963284*T^7 - 
         28501408*Lbl*nf*T^7 - 101734073*T^8 + 100800152*Lbl*nf*T^8 + 
         136934800*T^9 - 210435360*Lbl*nf*T^9 - 160823560*T^10 + 
         314268256*Lbl*nf*T^10 + 159049520*T^11 - 351468800*Lbl*nf*T^11 - 
         126300552*T^12 + 295158720*Lbl*nf*T^12 + 76108480*T^13 - 
         181784960*Lbl*nf*T^13 - 32337280*T^14 + 77822080*Lbl*nf*T^14 + 
         8585856*T^15 - 20741120*Lbl*nf*T^15 - 1073232*T^16 + 
         2592640*Lbl*nf*T^16)*Log[T])/(15*(-1 + T)^4*T^4*
        (1 - 2*T + 2*T^2)^4) + (8*(18 - 277*T - 112*Lbl*nf*T + 1511*T^2 + 
         1336*Lbl*nf*T^2 - 2670*T^3 - 8516*Lbl*nf*T^3 - 11816*T^4 + 
         34720*Lbl*nf*T^4 + 92126*T^5 - 95216*Lbl*nf*T^5 - 302836*T^6 + 
         168252*Lbl*nf*T^6 + 607970*T^7 - 127788*Lbl*nf*T^7 - 746361*T^8 - 
         267980*Lbl*nf*T^8 + 332142*T^9 + 1221784*Lbl*nf*T^9 + 748897*T^10 - 
         2615168*Lbl*nf*T^10 - 2024810*T^11 + 3881264*Lbl*nf*T^11 + 
         2706178*T^12 - 4306464*Lbl*nf*T^12 - 2402888*T^13 + 
         3611488*Lbl*nf*T^13 + 1478564*T^14 - 2238912*Lbl*nf*T^14 - 
         612040*T^15 + 970624*Lbl*nf*T^15 + 154200*T^16 - 
         262592*Lbl*nf*T^16 - 17920*T^17 + 33280*Lbl*nf*T^17)*Log[T]^2)/
       ((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) + 
      (16*(2 - 34*T - T^2 + 350*T^3 - 64*Lbl*nf*T^3 - 196*T^4 + 
         188*Lbl*nf*T^4 - 2186*T^5 - 2364*Lbl*nf*T^5 + 7587*T^6 + 
         24080*Lbl*nf*T^6 - 20374*T^7 - 126852*Lbl*nf*T^7 + 53147*T^8 + 
         421692*Lbl*nf*T^8 - 114230*T^9 - 979272*Lbl*nf*T^9 + 188387*T^10 + 
         1661200*Lbl*nf*T^10 - 234910*T^11 - 2087536*Lbl*nf*T^11 + 
         217078*T^12 + 1930880*Lbl*nf*T^12 - 143000*T^13 - 
         1281248*Lbl*nf*T^13 + 62844*T^14 + 578368*Lbl*nf*T^14 - 16024*T^15 - 
         159360*Lbl*nf*T^15 + 1640*T^16 + 20288*Lbl*nf*T^16)*
        PolyLog[2, 1 - T])/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4)) + 
    Log[T]*(-1/3150*(-13258042 - 6518400*nf + 223626900*T + 119862400*nf*T - 
         6150256*Lbl*nf*T - 1772105764*T^2 - 1018102400*nf*T^2 + 
         25798416*Lbl*nf*T^2 + 9028300460*T^3 + 5376996800*nf*T^3 + 
         187655440*Lbl*nf*T^3 - 33431074575*T^4 - 19933825800*nf*T^4 - 
         2845614240*Lbl*nf*T^4 + 95144401912*T^5 + 55169077600*nf*T^5 + 
         18445633080*Lbl*nf*T^5 - 212912277107*T^6 - 117776771000*nf*T^6 - 
         81629918216*Lbl*nf*T^6 + 375611770724*T^7 + 196828206400*nf*T^7 + 
         276776906336*Lbl*nf*T^7 - 514274289955*T^8 - 257530897400*nf*T^8 - 
         752377054640*Lbl*nf*T^8 + 521043272996*T^9 + 259199074400*nf*T^9 + 
         1671909887960*Lbl*nf*T^9 - 334559075603*T^10 - 
         190335385800*nf*T^10 - 3060264227080*Lbl*nf*T^10 + 
         23091944136*T^11 + 85326270400*nf*T^11 + 4618872994624*Lbl*nf*T^11 + 
         243383629080*T^12 + 1259966400*nf*T^12 - 5727229958144*Lbl*nf*T^12 - 
         333433432464*T^13 - 38546211200*nf*T^13 + 5785736806080*Lbl*nf*
          T^13 + 259513315960*T^14 + 35333300800*nf*T^14 - 
         4695225058240*Lbl*nf*T^14 - 133417111456*T^15 - 
         18518841600*nf*T^15 + 2993283208960*Lbl*nf*T^15 + 45006995152*T^16 + 
         6171446400*nf*T^16 - 1446770447616*Lbl*nf*T^16 - 9064739712*T^17 - 
         1230924800*nf*T^17 + 499382518656*Lbl*nf*T^17 + 823634000*T^18 + 
         113276800*nf*T^18 - 109860442240*Lbl*nf*T^18 + 11587461120*Lbl*nf*
          T^19)/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) + 
      (16*(80 - 802*T - 144*Lbl*nf*T + 3397*T^2 + 1692*Lbl*nf*T^2 - 
         5414*T^3 - 10396*Lbl*nf*T^3 - 14637*T^4 + 42444*Lbl*nf*T^4 + 
         114250*T^5 - 128896*Lbl*nf*T^5 - 363781*T^6 + 315172*Lbl*nf*T^6 + 
         755794*T^7 - 657500*Lbl*nf*T^7 - 1132156*T^8 + 1202292*Lbl*nf*T^8 + 
         1263082*T^9 - 1910184*Lbl*nf*T^9 - 1046583*T^10 + 
         2554048*Lbl*nf*T^10 + 617998*T^11 - 2763216*Lbl*nf*T^11 - 
         229238*T^12 + 2321504*Lbl*nf*T^12 + 27304*T^13 - 
         1444384*Lbl*nf*T^13 + 19284*T^14 + 622528*Lbl*nf*T^14 - 10216*T^15 - 
         165248*Lbl*nf*T^15 + 1640*T^16 + 20288*Lbl*nf*T^16)*PolyLog[2, T])/
       ((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4)) - 
    (16*(2 - 34*T - T^2 + 350*T^3 - 64*Lbl*nf*T^3 - 196*T^4 + 
       188*Lbl*nf*T^4 - 2186*T^5 - 2364*Lbl*nf*T^5 + 7587*T^6 + 
       24080*Lbl*nf*T^6 - 20374*T^7 - 126852*Lbl*nf*T^7 + 53147*T^8 + 
       421692*Lbl*nf*T^8 - 114230*T^9 - 979272*Lbl*nf*T^9 + 188387*T^10 + 
       1661200*Lbl*nf*T^10 - 234910*T^11 - 2087536*Lbl*nf*T^11 + 
       217078*T^12 + 1930880*Lbl*nf*T^12 - 143000*T^13 - 
       1281248*Lbl*nf*T^13 + 62844*T^14 + 578368*Lbl*nf*T^14 - 16024*T^15 - 
       159360*Lbl*nf*T^15 + 1640*T^16 + 20288*Lbl*nf*T^16)*PolyLog[3, 1 - T])/
     ((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) - 
    (16*(80 - 802*T - 144*Lbl*nf*T + 3397*T^2 + 1692*Lbl*nf*T^2 - 5414*T^3 - 
       10396*Lbl*nf*T^3 - 14637*T^4 + 42444*Lbl*nf*T^4 + 114250*T^5 - 
       128896*Lbl*nf*T^5 - 363781*T^6 + 315172*Lbl*nf*T^6 + 755794*T^7 - 
       657500*Lbl*nf*T^7 - 1132156*T^8 + 1202292*Lbl*nf*T^8 + 1263082*T^9 - 
       1910184*Lbl*nf*T^9 - 1046583*T^10 + 2554048*Lbl*nf*T^10 + 
       617998*T^11 - 2763216*Lbl*nf*T^11 - 229238*T^12 + 
       2321504*Lbl*nf*T^12 + 27304*T^13 - 1444384*Lbl*nf*T^13 + 19284*T^14 + 
       622528*Lbl*nf*T^14 - 10216*T^15 - 165248*Lbl*nf*T^15 + 1640*T^16 + 
       20288*Lbl*nf*T^16)*PolyLog[3, T])/((-1 + T)^4*T^4*
      (1 - 2*T + 2*T^2)^4) - (16*(697 - 8195*T - 288*Lbl*nf*T + 46727*T^2 + 
       3896*Lbl*nf*T^2 - 162910*T^3 - 26608*Lbl*nf*T^3 + 382663*T^4 + 
       131856*Lbl*nf*T^4 - 613994*T^5 - 564936*Lbl*nf*T^5 + 602192*T^6 + 
       2099720*Lbl*nf*T^6 - 82748*T^7 - 6375280*Lbl*nf*T^7 - 925495*T^8 + 
       15238264*Lbl*nf*T^8 + 1996284*T^9 - 28329576*Lbl*nf*T^9 - 
       2560748*T^10 + 40797592*Lbl*nf*T^10 + 2360976*T^11 - 
       45204416*Lbl*nf*T^11 - 1631824*T^12 + 37946512*Lbl*nf*T^12 + 
       844368*T^13 - 23417632*Lbl*nf*T^13 - 315504*T^14 + 
       10046176*Lbl*nf*T^14 + 77952*T^15 - 2680320*Lbl*nf*T^15 - 9744*T^16 + 
       335040*Lbl*nf*T^16)*Zeta[3])/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4)) + 
  Log[1 - T]*(-1/1323000*(1165626542 - 63504000*Lbl*nf - 7341438084*T + 
       8936586016*Lbl*nf*T - 29415682458*T^2 - 2352000*nf*T^2 - 
       91951524256*Lbl*nf*T^2 + 510859925280*T^3 - 2249688000*nf*T^3 + 
       494124172560*Lbl*nf*T^3 - 2921105098556*T^4 + 7666540000*nf*T^4 - 
       2076818659440*Lbl*nf*T^4 + 10351841757846*T^5 + 4928812000*nf*T^5 + 
       8443261595400*Lbl*nf*T^5 - 25816548106891*T^6 - 85183266000*nf*T^6 - 
       33287094411480*Lbl*nf*T^6 + 47622582425516*T^7 + 282383864000*nf*T^7 + 
       115217152389440*Lbl*nf*T^7 - 66436019590086*T^8 - 
       681940252000*nf*T^8 - 328602248326880*Lbl*nf*T^8 + 
       70155384192222*T^9 + 1429128022000*nf*T^9 + 758036119439880*Lbl*nf*
        T^9 - 54138257302949*T^10 - 2524088049000*nf*T^10 - 
       1413937676565880*Lbl*nf*T^10 + 26127438287624*T^11 + 
       3573989832000*nf*T^11 + 2138728851048128*Lbl*nf*T^11 - 
       290457357872*T^12 - 3945215008000*nf*T^12 - 2624463677502848*Lbl*nf*
        T^12 - 13340521244448*T^13 + 3324276032000*nf*T^13 + 
       2600937630204480*Lbl*nf*T^13 + 14324469266600*T^14 - 
       2065274344000*nf*T^14 - 2058588309167680*Lbl*nf*T^14 - 
       8959861572640*T^15 + 870856224000*nf*T^15 + 1274959093907200*Lbl*nf*
        T^15 + 3656421849248*T^16 - 190991808000*nf*T^16 - 
       596917390908416*Lbl*nf*T^16 - 933791787488*T^17 - 
       12348000000*nf*T^17 + 199056221495936*Lbl*nf*T^17 + 
       123039294000*T^18 + 14449904000*nf*T^18 - 42193101109120*Lbl*nf*T^18 + 
       4276940840960*Lbl*nf*T^19)/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) + 
    ((13983 + 1680*nf - 204080*T - 31680*nf*T - 37936*Lbl*nf*T + 
       1329931*T^2 + 275920*nf*T^2 + 555976*Lbl*nf*T^2 - 5052280*T^3 - 
       1499360*nf*T^3 - 4164040*Lbl*nf*T^3 + 11150362*T^4 + 5764280*nf*T^4 + 
       19255280*Lbl*nf*T^4 - 7400488*T^5 - 16695360*nf*T^5 - 
       60230800*Lbl*nf*T^5 - 40645180*T^6 + 37685160*nf*T^6 + 
       123655488*Lbl*nf*T^6 + 169932452*T^7 - 67504800*nf*T^7 - 
       116055528*Lbl*nf*T^7 - 347414783*T^8 + 96716920*nf*T^8 - 
       231702120*Lbl*nf*T^8 + 394712140*T^9 - 110771520*nf*T^9 + 
       1320345520*Lbl*nf*T^9 - 44583121*T^10 + 100416840*nf*T^10 - 
       3376008400*Lbl*nf*T^10 - 808742600*T^11 - 70340160*nf*T^11 + 
       6024025536*Lbl*nf*T^11 + 1872292376*T^12 + 36091200*nf*T^12 - 
       8209281856*Lbl*nf*T^12 - 2566235600*T^13 - 11692160*nf*T^13 + 
       8787818880*Lbl*nf*T^13 + 2489689560*T^14 + 775360*nf*T^14 - 
       7414928000*Lbl*nf*T^14 - 1772688352*T^15 + 1434880*nf*T^15 + 
       4865747840*Lbl*nf*T^15 + 916500432*T^16 - 812160*nf*T^16 - 
       2406218368*Lbl*nf*T^16 - 327991552*T^17 + 207360*nf*T^17 + 
       845543168*Lbl*nf*T^17 + 72941680*T^18 - 22400*nf*T^18 - 
       188273920*Lbl*nf*T^18 - 7608320*T^19 + 19947520*Lbl*nf*T^19)*Log[T]^2)/
     (15*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) - 
    (8*(209 - 2758*T - 352*Lbl*nf*T + 17246*T^2 + 4096*Lbl*nf*T^2 - 
       67814*T^3 - 24704*Lbl*nf*T^3 + 183037*T^4 + 95652*Lbl*nf*T^4 - 
       354298*T^5 - 252936*Lbl*nf*T^5 + 515145*T^6 + 442344*Lbl*nf*T^6 - 
       642644*T^7 - 371432*Lbl*nf*T^7 + 942098*T^8 - 502924*Lbl*nf*T^8 - 
       1822590*T^9 + 2613568*Lbl*nf*T^9 + 3435266*T^10 - 
       5658224*Lbl*nf*T^10 - 5155056*T^11 + 8357600*Lbl*nf*T^11 + 
       5834268*T^12 - 9177056*Lbl*nf*T^12 - 4884440*T^13 + 
       7597056*Lbl*nf*T^13 + 2945592*T^14 - 4645184*Lbl*nf*T^14 - 
       1214080*T^15 + 1986816*Lbl*nf*T^15 + 306704*T^16 - 
       530880*Lbl*nf*T^16 - 35840*T^17 + 66560*Lbl*nf*T^17)*Log[T]^3)/
     (3*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^4) + 
    (2*(3404 - 5760*Lbl*nf - 70512*T - 24288*Lbl*nf*T + 457142*T^2 + 
       381088*Lbl*nf*T^2 - 1843420*T^3 + 1920*nf*T^3 - 1894560*Lbl*nf*T^3 + 
       6162480*T^4 - 8880*nf*T^4 + 4343280*Lbl*nf*T^4 - 17482860*T^5 + 
       18000*nf*T^5 + 4118920*Lbl*nf*T^5 + 41701038*T^6 - 20680*nf*T^6 - 
       79132600*Lbl*nf*T^6 - 89767276*T^7 + 34720*nf*T^7 + 
       368824040*Lbl*nf*T^7 + 188899120*T^8 - 159200*nf*T^8 - 
       1109914920*Lbl*nf*T^8 - 384056842*T^9 + 574000*nf*T^9 + 
       2465181360*Lbl*nf*T^9 + 697369243*T^10 - 1402680*nf*T^10 - 
       4233623760*Lbl*nf*T^10 - 1057434136*T^11 + 2477120*nf*T^11 + 
       5731241536*Lbl*nf*T^11 + 1289492368*T^12 - 3299840*nf*T^12 - 
       6150191936*Lbl*nf*T^12 - 1235584032*T^13 + 3390720*nf*T^13 + 
       5208615680*Lbl*nf*T^13 + 908690840*T^14 - 2699840*nf*T^14 - 
       3430359040*Lbl*nf*T^14 - 495298080*T^15 + 1637120*nf*T^15 + 
       1706499200*Lbl*nf*T^15 + 188428096*T^16 - 714240*nf*T^16 - 
       607604352*Lbl*nf*T^16 - 44525536*T^17 + 195840*nf*T^17 + 
       139076352*Lbl*nf*T^17 + 4887600*T^18 - 22400*nf*T^18 - 
       15622400*Lbl*nf*T^18 + 92160*Lbl*nf*T^19)*PolyLog[2, 1 - T])/
     (15*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) + 
    Log[T]*((-3235104 + 36468618*T - 4950992*Lbl*nf*T - 165745289*T^2 + 
        56041512*Lbl*nf*T^2 + 357785380*T^3 - 328730880*Lbl*nf*T^3 - 
        6418534*T^4 + 1430122680*Lbl*nf*T^4 - 2354896520*T^5 - 
        5600598480*Lbl*nf*T^5 + 7803050666*T^6 + 20363804944*Lbl*nf*T^6 - 
        14174004472*T^7 - 64403957504*Lbl*nf*T^7 + 14961050351*T^8 + 
        168026959920*Lbl*nf*T^8 - 3814605910*T^9 - 354513031840*Lbl*nf*T^9 - 
        17941737450*T^10 + 602463929760*Lbl*nf*T^10 + 39686924832*T^11 - 
        823825987584*Lbl*nf*T^11 - 49539095432*T^12 + 902940708224*Lbl*nf*
         T^12 + 43956545360*T^13 - 785540465920*Lbl*nf*T^13 - 
        29156252400*T^14 + 532467183360*Lbl*nf*T^14 + 14405536000*T^15 - 
        272216268800*Lbl*nf*T^15 - 5084965520*T^16 + 99100422400*Lbl*nf*
         T^16 + 1159155360*T^17 - 22967078400*Lbl*nf*T^17 - 128795040*T^18 + 
        2551897600*Lbl*nf*T^18)/(1575*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) - 
      (16*(65 - 1107*T - 224*Lbl*nf*T + 7957*T^2 + 3068*Lbl*nf*T^2 - 
         40042*T^3 - 17408*Lbl*nf*T^3 + 149379*T^4 + 59468*Lbl*nf*T^4 - 
         432660*T^5 - 64872*Lbl*nf*T^5 + 1036067*T^6 - 607344*Lbl*nf*T^6 - 
         2209164*T^7 + 4454368*Lbl*nf*T^7 + 4512790*T^8 - 
         17290384*Lbl*nf*T^8 - 9039708*T^9 + 47242208*Lbl*nf*T^9 + 
         16954904*T^10 - 98369600*Lbl*nf*T^10 - 27849568*T^11 + 
         161308928*Lbl*nf*T^11 + 38166528*T^12 - 211145088*Lbl*nf*T^12 - 
         42370976*T^13 + 221017728*Lbl*nf*T^13 + 37269744*T^14 - 
         183576960*Lbl*nf*T^14 - 25340992*T^15 + 118793472*Lbl*nf*T^15 + 
         12848736*T^16 - 57942528*Lbl*nf*T^16 - 4575936*T^17 + 
         20095488*Lbl*nf*T^17 + 1021440*T^18 - 4426240*Lbl*nf*T^18 - 
         107520*T^19 + 465920*Lbl*nf*T^19)*PolyLog[2, 1 - T])/
       ((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) - 
      (16*(5 - 251*T - 96*Lbl*nf*T + 2069*T^2 + 1388*Lbl*nf*T^2 - 13278*T^3 - 
         6656*Lbl*nf*T^3 + 58559*T^4 + 20220*Lbl*nf*T^4 - 185912*T^5 - 
         15368*Lbl*nf*T^5 + 461023*T^6 - 274992*Lbl*nf*T^6 - 961076*T^7 + 
         1915744*Lbl*nf*T^7 + 1826094*T^8 - 7405264*Lbl*nf*T^8 - 
         3362508*T^9 + 20237664*Lbl*nf*T^9 + 5946456*T^10 - 
         42153792*Lbl*nf*T^10 - 9485088*T^11 + 69132544*Lbl*nf*T^11 + 
         12842944*T^12 - 90491776*Lbl*nf*T^12 - 14191200*T^13 + 
         94722176*Lbl*nf*T^13 + 12457264*T^14 - 78675840*Lbl*nf*T^14 - 
         8460224*T^15 + 50911488*Lbl*nf*T^15 + 4286176*T^16 - 
         24832512*Lbl*nf*T^16 - 1525696*T^17 + 8612352*Lbl*nf*T^17 + 
         340480*T^18 - 1896960*Lbl*nf*T^18 - 35840*T^19 + 199680*Lbl*nf*T^19)*
        PolyLog[2, T])/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5)) - 
    (16*(-108 + 1192*T - 128*Lbl*nf*T - 5892*T^2 + 1680*Lbl*nf*T^2 + 
       14918*T^3 - 10176*Lbl*nf*T^3 - 12459*T^4 + 33808*Lbl*nf*T^4 - 
       50148*T^5 - 96*Lbl*nf*T^5 + 267100*T^6 - 689616*Lbl*nf*T^6 - 
       857406*T^7 + 4335552*Lbl*nf*T^7 + 2429030*T^8 - 16356656*Lbl*nf*T^8 - 
       6240524*T^9 + 44463904*Lbl*nf*T^9 + 13694283*T^10 - 
       92649824*Lbl*nf*T^10 - 24569288*T^11 + 152093440*Lbl*nf*T^11 + 
       35346832*T^12 - 198934656*Lbl*nf*T^12 - 40350768*T^13 + 
       207483904*Lbl*nf*T^13 + 36111672*T^14 - 171126272*Lbl*nf*T^14 - 
       24838464*T^15 + 109559296*Lbl*nf*T^15 + 12694816*T^16 - 
       52681472*Lbl*nf*T^16 - 4545536*T^17 + 17954304*Lbl*nf*T^17 + 
       1018160*T^18 - 3876352*Lbl*nf*T^18 - 107520*T^19 + 399360*Lbl*nf*T^19)*
      PolyLog[3, 1 - T])/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) - 
    (16*(63 - 1021*T - 224*Lbl*nf*T + 8174*T^2 + 2940*Lbl*nf*T^2 - 
       41678*T^3 - 19200*Lbl*nf*T^3 + 155260*T^4 + 69324*Lbl*nf*T^4 - 
       445462*T^5 - 85352*Lbl*nf*T^5 + 1049209*T^6 - 590448*Lbl*nf*T^6 - 
       2206732*T^7 + 4467680*Lbl*nf*T^7 + 4486622*T^8 - 17342864*Lbl*nf*T^8 - 
       9000140*T^9 + 47308768*Lbl*nf*T^9 + 16920344*T^10 - 
       98416704*Lbl*nf*T^10 - 27829792*T^11 + 161327360*Lbl*nf*T^11 + 
       38158864*T^12 - 211148160*Lbl*nf*T^12 - 42368960*T^13 + 
       221017728*Lbl*nf*T^13 + 37269456*T^14 - 183576960*Lbl*nf*T^14 - 
       25340992*T^15 + 118793472*Lbl*nf*T^15 + 12848736*T^16 - 
       57942528*Lbl*nf*T^16 - 4575936*T^17 + 20095488*Lbl*nf*T^17 + 
       1021440*T^18 - 4426240*Lbl*nf*T^18 - 107520*T^19 + 465920*Lbl*nf*T^19)*
      PolyLog[3, T])/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) + 
    (16*(194 - 2828*T - 384*Lbl*nf*T + 20204*T^2 + 5040*Lbl*nf*T^2 - 
       94916*T^3 - 32624*Lbl*nf*T^3 + 331099*T^4 + 116112*Lbl*nf*T^4 - 
       899100*T^5 - 108620*Lbl*nf*T^5 + 1963281*T^6 - 1310100*Lbl*nf*T^6 - 
       3520944*T^7 + 9142944*Lbl*nf*T^7 + 5236266*T^8 - 34959144*Lbl*nf*T^8 - 
       6471308*T^9 + 94968380*Lbl*nf*T^9 + 6641868*T^10 - 
       197382660*Lbl*nf*T^10 - 5666368*T^11 + 323619296*Lbl*nf*T^11 + 
       4040224*T^12 - 423774848*Lbl*nf*T^12 - 2422880*T^13 + 
       443780320*Lbl*nf*T^13 + 1210608*T^14 - 368666848*Lbl*nf*T^14 - 
       476928*T^15 + 238515584*Lbl*nf*T^15 + 129696*T^16 - 
       116264832*Lbl*nf*T^16 - 17344*T^17 + 40282304*Lbl*nf*T^17 - 192*T^18 - 
       8861760*Lbl*nf*T^18 + 931840*Lbl*nf*T^19)*Zeta[3])/
     ((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5)) + 
  Log[T]*((116556594 - 386463000*nf + 4911011980*T + 10105956000*nf*T + 
      333660992*Lbl*nf*T - 104116237472*T^2 - 102376925000*nf*T^2 - 
      17413167072*Lbl*nf*T^2 + 973882908940*T^3 + 647763928000*nf*T^3 + 
      198529536800*Lbl*nf*T^3 - 5555063526911*T^4 - 2908901268000*nf*T^4 - 
      1275791804560*Lbl*nf*T^4 + 21701571354232*T^5 + 9798588016000*nf*T^5 + 
      5915193227720*Lbl*nf*T^5 - 61905150791559*T^6 - 25631063668000*nf*T^6 - 
      21889897092952*Lbl*nf*T^6 + 134370399898764*T^7 + 
      53350744104000*nf*T^7 + 67821259914912*Lbl*nf*T^7 - 
      228037203715831*T^8 - 89761792925000*nf*T^8 - 179022259109520*Lbl*nf*
       T^8 + 308046984983732*T^9 + 123052082804000*nf*T^9 + 
      402070413559000*Lbl*nf*T^9 - 335230648121275*T^10 - 
      137682773823000*nf*T^10 - 761352666428680*Lbl*nf*T^10 + 
      296223027134792*T^11 + 125266504328000*nf*T^11 + 
      1202445213802560*Lbl*nf*T^11 - 213558092645320*T^12 - 
      91803493320000*nf*T^12 - 1566590376796160*Lbl*nf*T^12 + 
      125789035710192*T^13 + 53313463728000*nf*T^13 + 
      1662943007714240*Lbl*nf*T^13 - 60218991734920*T^14 - 
      23898618296000*nf*T^14 - 1415320512442560*Lbl*nf*T^14 + 
      22947268820960*T^15 + 7926780960000*nf*T^15 + 943779157338880*Lbl*nf*
       T^15 - 6606973443952*T^16 - 1809927504000*nf*T^16 - 
      475849579717376*Lbl*nf*T^16 + 1280915504512*T^17 + 
      247750272000*nf*T^17 + 170937285335936*Lbl*nf*T^17 - 
      123039294000*T^18 - 14449904000*nf*T^18 - 39068774869120*Lbl*nf*T^18 + 
      4276940840960*Lbl*nf*T^19)/(1323000*(-1 + T)^4*T^4*
      (1 - 2*T + 2*T^2)^5) - (2*(-28637 - 1680*nf + 391528*T + 31680*nf*T + 
       65024*Lbl*nf*T - 2554695*T^2 - 275920*nf*T^2 - 881024*Lbl*nf*T^2 + 
       10174760*T^3 + 1499360*nf*T^3 + 6069000*Lbl*nf*T^3 - 26667508*T^4 - 
       5764280*nf*T^4 - 25991640*Lbl*nf*T^4 + 44374676*T^5 + 
       16695360*nf*T^5 + 74882400*Lbl*nf*T^5 - 32717808*T^6 - 
       37685160*nf*T^6 - 139842144*Lbl*nf*T^6 - 46225212*T^7 + 
       67504800*nf*T^7 + 113116904*Lbl*nf*T^7 + 179692107*T^8 - 
       96716920*nf*T^8 + 245206920*Lbl*nf*T^8 - 254582452*T^9 + 
       110771520*nf*T^9 - 1180289840*Lbl*nf*T^9 + 114377077*T^10 - 
       100416840*nf*T^10 + 2641031440*Lbl*nf*T^10 + 271378536*T^11 + 
       70340160*nf*T^11 - 4086818880*Lbl*nf*T^11 - 705664344*T^12 - 
       36091200*nf*T^12 + 4749654720*Lbl*nf*T^12 + 905704208*T^13 + 
       11692160*nf*T^13 - 4242952320*Lbl*nf*T^13 - 769282680*T^14 - 
       775360*nf*T^14 + 2906381440*Lbl*nf*T^14 + 452360160*T^15 - 
       1434880*nf*T^15 - 1491452800*Lbl*nf*T^15 - 179296784*T^16 + 
       812160*nf*T^16 + 544230528*Lbl*nf*T^16 + 43451264*T^17 - 
       207360*nf*T^17 - 126367488*Lbl*nf*T^17 - 4887600*T^18 + 
       22400*nf*T^18 + 13871360*Lbl*nf*T^18 + 92160*Lbl*nf*T^19)*
      PolyLog[2, T])/(15*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) + 
    (16*(65 - 1107*T - 224*Lbl*nf*T + 7957*T^2 + 3068*Lbl*nf*T^2 - 
       40042*T^3 - 17408*Lbl*nf*T^3 + 149379*T^4 + 59468*Lbl*nf*T^4 - 
       432660*T^5 - 64872*Lbl*nf*T^5 + 1036067*T^6 - 607344*Lbl*nf*T^6 - 
       2209164*T^7 + 4454368*Lbl*nf*T^7 + 4512790*T^8 - 17290384*Lbl*nf*T^8 - 
       9039708*T^9 + 47242208*Lbl*nf*T^9 + 16954904*T^10 - 
       98369600*Lbl*nf*T^10 - 27849568*T^11 + 161308928*Lbl*nf*T^11 + 
       38166528*T^12 - 211145088*Lbl*nf*T^12 - 42370976*T^13 + 
       221017728*Lbl*nf*T^13 + 37269744*T^14 - 183576960*Lbl*nf*T^14 - 
       25340992*T^15 + 118793472*Lbl*nf*T^15 + 12848736*T^16 - 
       57942528*Lbl*nf*T^16 - 4575936*T^17 + 20095488*Lbl*nf*T^17 + 
       1021440*T^18 - 4426240*Lbl*nf*T^18 - 107520*T^19 + 465920*Lbl*nf*T^19)*
      PolyLog[3, 1 - T])/((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) + 
    (16*(110 - 2078*T - 256*Lbl*nf*T + 18503*T^2 + 3360*Lbl*nf*T^2 - 
       105464*T^3 - 22080*Lbl*nf*T^3 + 430891*T^4 + 84320*Lbl*nf*T^4 - 
       1340838*T^5 - 154560*Lbl*nf*T^5 + 3321376*T^6 - 261360*Lbl*nf*T^6 - 
       6802598*T^7 + 3065280*Lbl*nf*T^7 + 11976471*T^8 - 
       12600976*Lbl*nf*T^8 - 18878070*T^9 + 34886240*Lbl*nf*T^9 + 
       27455221*T^10 - 72998560*Lbl*nf*T^10 - 36872008*T^11 + 
       120296192*Lbl*nf*T^11 + 44359288*T^12 - 158652288*Lbl*nf*T^12 - 
       45742560*T^13 + 167912960*Lbl*nf*T^13 + 38724808*T^14 - 
       141534208*Lbl*nf*T^14 - 25843264*T^15 + 93257216*Lbl*nf*T^15 + 
       12987696*T^16 - 46439680*Lbl*nf*T^16 - 4604576*T^17 + 
       16470528*Lbl*nf*T^17 + 1024720*T^18 - 3711488*Lbl*nf*T^18 - 
       107520*T^19 + 399360*Lbl*nf*T^19)*PolyLog[3, T])/
     ((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5) - 
    (16*(-632 + 8466*T + 112*Lbl*nf*T - 56013*T^2 - 2200*Lbl*nf*T^2 + 
       229364*T^3 + 23768*Lbl*nf*T^3 - 640474*T^4 - 161304*Lbl*nf*T^4 + 
       1251250*T^5 + 868948*Lbl*nf*T^5 - 1600529*T^6 - 3947380*Lbl*nf*T^6 + 
       801040*T^7 + 14763952*Lbl*nf*T^7 + 1830358*T^8 - 44540192*Lbl*nf*T^8 - 
       5845652*T^9 + 108010004*Lbl*nf*T^9 + 9475332*T^10 - 
       211340028*Lbl*nf*T^10 - 10761152*T^11 + 334914336*Lbl*nf*T^11 + 
       9136368*T^12 - 430021056*Lbl*nf*T^12 - 5845824*T^13 + 
       445281568*Lbl*nf*T^13 + 2761232*T^14 - 367703712*Lbl*nf*T^14 - 
       917248*T^15 + 237287296*Lbl*nf*T^15 + 194528*T^16 - 
       115638016*Lbl*nf*T^16 - 20800*T^17 + 40115264*Lbl*nf*T^17 + 192*T^18 - 
       8843200*Lbl*nf*T^18 + 931840*Lbl*nf*T^19)*Zeta[3])/
     ((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^5)), 
 (Pi^4*Sqrt[1 - T]*(59353 - 640040*T - 50*Lbl*nf*T + 3290207*T^2 - 
    574*Lbl*nf*T^2 - 10467125*T^3 + 36144*Lbl*nf*T^3 + 22953360*T^4 - 
    189216*Lbl*nf*T^4 - 36881380*T^5 + 118992*Lbl*nf*T^5 + 46396948*T^6 + 
    1778896*Lbl*nf*T^6 - 51418086*T^7 - 7141440*Lbl*nf*T^7 + 58350964*T^8 + 
    13789056*Lbl*nf*T^8 - 69928087*T^9 - 15819680*Lbl*nf*T^9 + 
    79700625*T^10 + 10981152*Lbl*nf*T^10 - 78244008*T^11 - 
    4263936*Lbl*nf*T^11 + 62111326*T^12 + 710656*Lbl*nf*T^12 - 
    37442524*T^13 + 15916452*T^14 - 4227008*T^15 + 528376*T^16))/
  (128*(-1 + Sqrt[T])^5*(1 + Sqrt[T])^5*T^(9/2)*(1 - 2*T + 2*T^2)^4), 
 (248384*log2\[Omega]0^2)/15 - 
  (lmm^4*(-2747 + 42026*T + 10692*Lbl*nf*T - 305736*T^2 - 174052*Lbl*nf*T^2 + 
     1413754*T^3 + 1387984*Lbl*nf*T^3 - 4506867*T^4 - 7205328*Lbl*nf*T^4 + 
     10159160*T^5 + 27125048*Lbl*nf*T^5 - 15475166*T^6 - 
     77795704*Lbl*nf*T^6 + 11559720*T^7 + 172914192*Lbl*nf*T^7 + 
     12948085*T^8 - 293825488*Lbl*nf*T^8 - 59617222*T^9 + 
     354429032*Lbl*nf*T^9 + 108816546*T^10 - 208626568*Lbl*nf*T^10 - 
     126502936*T^11 - 253679296*Lbl*nf*T^11 + 91832908*T^12 + 
     962452608*Lbl*nf*T^12 - 20428912*T^13 - 1624491072*Lbl*nf*T^13 - 
     45200688*T^14 + 1894403008*Lbl*nf*T^14 + 71692288*T^15 - 
     1647476224*Lbl*nf*T^15 - 59382992*T^16 + 1079782400*Lbl*nf*T^16 + 
     32325792*T^17 - 522335616*Lbl*nf*T^17 - 11663968*T^18 + 
     176881024*Lbl*nf*T^18 + 2549120*T^19 - 37529600*Lbl*nf*T^19 - 
     254912*T^20 + 3752960*Lbl*nf*T^20))/(3*(-1 + T)^5*T^5*
    (1 - 2*T + 2*T^2)^5) - (1571564989934388 - 246810925806480*nf - 
    27801886222961037*T + 5210282433547800*nf*T - 766707786892854*Lbl*nf*T + 
    248263040911007275*T^2 - 52407522919896480*nf*T^2 + 
    8582422867785702*Lbl*nf*T^2 - 1463567013669122396*T^3 + 
    335172859938730800*nf*T^3 - 39309990486438672*Lbl*nf*T^3 + 
    6350693805555132414*T^4 - 1535399344977309000*nf*T^4 + 
    46130894508029496*Lbl*nf*T^4 - 21477190296739189986*T^5 + 
    5357928877328956320*nf*T^5 + 463111534230896496*Lbl*nf*T^5 + 
    58547512917435188176*T^6 - 14767877884627753200*nf*T^6 - 
    3030355352903206320*Lbl*nf*T^6 - 131295611908264983868*T^7 + 
    32893351963852504320*nf*T^7 + 8154857115010586400*Lbl*nf*T^7 + 
    244970801501740641178*T^8 - 60113236224099366000*nf*T^8 - 
    1009301388862730136*Lbl*nf*T^8 - 381718785497380901590*T^9 + 
    91176111674279402400*nf*T^9 - 86064065787868180992*Lbl*nf*T^9 + 
    494627531915415672168*T^10 - 116187398161554903120*nf*T^10 + 
    419290790007357541584*Lbl*nf*T^10 - 524531201431801000368*T^11 + 
    126971143306111056960*nf*T^11 - 1246052778053864951808*Lbl*nf*T^11 + 
    437374986699645874810*T^12 - 123824898454101571440*nf*T^12 + 
    2727987600428648878032*Lbl*nf*T^12 - 255592089900777900956*T^13 + 
    114784633423829023200*nf*T^13 - 4668950668467504549984*Lbl*nf*T^13 + 
    52261631720528480260*T^14 - 106765556002893799200*nf*T^14 + 
    6399766752465421025952*Lbl*nf*T^14 + 93835041338488972416*T^15 + 
    98401433409083750400*nf*T^15 - 7085372637159471191040*Lbl*nf*T^15 - 
    146551445711087744592*T^16 - 83393691143701921920*nf*T^16 + 
    6326643313011665177856*Lbl*nf*T^16 + 124683937383094776384*T^17 + 
    59986906996727773440*nf*T^17 - 4509936207995259573504*Lbl*nf*T^17 - 
    74296449467615884256*T^18 - 34441519531098355200*nf*T^18 + 
    2515165944532869196800*Lbl*nf*T^18 + 32062600173084203520*T^19 + 
    14953683208305945600*nf*T^19 - 1059997770915672422400*Lbl*nf*T^19 - 
    9693979264807571552*T^20 - 4586477139314138880*nf*T^20 + 
    317988885482726906112*Lbl*nf*T^20 + 1853634070714043200*T^21 + 
    883173948138155520*nf*T^21 - 60568316683188475392*Lbl*nf*T^21 - 
    168512188246731200*T^22 - 80288540739832320*nf*T^22 + 
    5506210607562588672*Lbl*nf*T^22)/(35006580000*(-1 + T)^5*T^5*
    (1 - 2*T + 2*T^2)^6) - (Pi^4*(50111 - 965254*T - 47548*Lbl*nf*T + 
     9255044*T^2 + 976436*Lbl*nf*T^2 - 58458684*T^3 - 9685944*Lbl*nf*T^3 + 
     271824729*T^4 + 61801248*Lbl*nf*T^4 - 985596090*T^5 - 
     283170848*Lbl*nf*T^5 + 2880244318*T^6 + 978405672*Lbl*nf*T^6 - 
     6919074064*T^7 - 2578604592*Lbl*nf*T^7 + 13812078911*T^8 + 
     4985819800*Lbl*nf*T^8 - 22979559178*T^9 - 5721345664*Lbl*nf*T^9 + 
     31640925922*T^10 - 2914492808*Lbl*nf*T^10 - 35149038840*T^11 + 
     35185605456*Lbl*nf*T^11 + 29193413392*T^12 - 107058980632*Lbl*nf*T^12 - 
     12948068896*T^13 + 222695502160*Lbl*nf*T^13 - 9129751920*T^14 - 
     359370231440*Lbl*nf*T^14 + 28819111808*T^15 + 467407423232*Lbl*nf*T^15 - 
     38654278608*T^16 - 495609840704*Lbl*nf*T^16 + 36426732256*T^17 + 
     427772522112*Lbl*nf*T^17 - 26089764576*T^18 - 297255037184*Lbl*nf*T^18 + 
     14317530240*T^19 + 162822257920*Lbl*nf*T^19 - 5878259072*T^20 - 
     67857021312*Lbl*nf*T^20 + 1708199168*T^21 + 20257436928*Lbl*nf*T^21 - 
     313899520*T^22 - 3863033088*Lbl*nf*T^22 + 27417600*T^23 + 
     353740800*Lbl*nf*T^23))/(45*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) + 
  ((-63 + 1140*T - 9281*T^2 + 48032*T^3 + 1900*Lbl*nf*T^3 - 189071*T^4 - 
     30340*Lbl*nf*T^4 + 680282*T^5 + 236168*Lbl*nf*T^5 - 2336200*T^6 - 
     1195744*Lbl*nf*T^6 + 7223562*T^7 + 4441140*Lbl*nf*T^7 - 19104830*T^8 - 
     13418148*Lbl*nf*T^8 + 42519764*T^9 + 37623632*Lbl*nf*T^9 - 
     80898332*T^10 - 109627232*Lbl*nf*T^10 + 138661420*T^11 + 
     327951908*Lbl*nf*T^11 - 233846842*T^12 - 914328820*Lbl*nf*T^12 + 
     415781656*T^13 + 2211181248*Lbl*nf*T^13 - 759275886*T^14 - 
     4506803392*Lbl*nf*T^14 + 1304683516*T^15 + 7683492784*Lbl*nf*T^15 - 
     1965786876*T^16 - 10942992368*Lbl*nf*T^16 + 2501678016*T^17 + 
     13000763904*Lbl*nf*T^17 - 2636857840*T^18 - 12829213696*Lbl*nf*T^18 + 
     2268535072*T^19 + 10425234112*Lbl*nf*T^19 - 1566375040*T^20 - 
     6875273664*Lbl*nf*T^20 + 847539072*T^21 + 3595418624*Lbl*nf*T^21 - 
     346364896*T^22 - 1437154304*Lbl*nf*T^22 + 100564416*T^23 + 
     412980480*Lbl*nf*T^23 - 18480832*T^24 - 76026112*Lbl*nf*T^24 + 
     1612800*T^25 + 6737920*Lbl*nf*T^25)*Log[1 - T]^4)/
   (3*(-1 + T)^5*T^7*(1 - 2*T + 2*T^2)^6) + 
  ((2562935 + 47040*nf - 48388658*T - 1092560*nf*T - 5687438*Lbl*nf*T + 
     435821773*T^2 + 12067440*nf*T^2 + 110668572*Lbl*nf*T^2 - 
     2491502138*T^3 - 85814400*nf*T^3 - 1061055078*Lbl*nf*T^3 + 
     10042641341*T^4 + 441403760*nf*T^4 + 6637856416*Lbl*nf*T^4 - 
     29819014681*T^5 - 1748900160*nf*T^5 - 30272696592*Lbl*nf*T^5 + 
     65325231797*T^6 + 5538844640*nf*T^6 + 106748858580*Lbl*nf*T^6 - 
     98570931267*T^7 - 14352996560*nf*T^7 - 301693918208*Lbl*nf*T^7 + 
     66777222560*T^8 + 30909088000*nf*T^8 + 700570392484*Lbl*nf*T^8 + 
     135923910884*T^9 - 55880835360*nf*T^9 - 1364703170804*Lbl*nf*T^9 - 
     598483232713*T^10 + 85314098800*nf*T^10 + 2281378895056*Lbl*nf*T^10 + 
     1289029667969*T^11 - 110225480400*nf*T^11 - 3374310161860*Lbl*nf*T^11 - 
     1993512872221*T^12 + 120340234000*nf*T^12 + 4596699610728*Lbl*nf*T^12 + 
     2390116899729*T^13 - 110431502160*nf*T^13 - 5994393618160*Lbl*nf*T^13 - 
     2246216684308*T^14 + 84318442880*nf*T^14 + 7577984352336*Lbl*nf*T^14 + 
     1592767615202*T^15 - 52650533600*nf*T^15 - 9057594962448*Lbl*nf*T^15 - 
     722007832968*T^16 + 26091515520*nf*T^16 + 9786376069760*Lbl*nf*T^16 - 
     1403480984*T^17 - 9673068160*nf*T^17 - 9161356808640*Lbl*nf*T^17 + 
     364446801744*T^18 + 2293589760*nf*T^18 + 7188474001792*Lbl*nf*T^18 - 
     391925465568*T^19 - 100459520*nf*T^19 - 4597535108544*Lbl*nf*T^19 + 
     254918594096*T^20 - 166987520*nf*T^20 + 2326733674624*Lbl*nf*T^20 - 
     114030299504*T^21 + 70972160*nf*T^21 - 895684525312*Lbl*nf*T^21 + 
     34657637184*T^22 - 13762560*nf*T^22 + 246486184192*Lbl*nf*T^22 - 
     6507688544*T^23 + 1128960*nf*T^23 - 43218870016*Lbl*nf*T^23 + 
     572812800*T^24 + 3630018560*Lbl*nf*T^24)*Log[T]^3)/
   (315*(-1 + T)^6*T^5*(1 - 2*T + 2*T^2)^6) - 
  ((-2759 + 55934*T + 5092*Lbl*nf*T - 542593*T^2 - 99732*Lbl*nf*T^2 + 
     3329782*T^3 + 979004*Lbl*nf*T^3 - 14377917*T^4 - 6344820*Lbl*nf*T^4 + 
     45673324*T^5 + 30416116*Lbl*nf*T^5 - 107271792*T^6 - 
     115176340*Lbl*nf*T^6 + 176256950*T^7 + 361073132*Lbl*nf*T^7 - 
     148364026*T^8 - 974316324*Lbl*nf*T^8 - 171850960*T^9 + 
     2339336396*Lbl*nf*T^9 + 953724390*T^10 - 5119170964*Lbl*nf*T^10 - 
     2086440568*T^11 + 10309294372*Lbl*nf*T^11 + 2977412296*T^12 - 
     19005972380*Lbl*nf*T^12 - 2712507856*T^13 + 31609385328*Lbl*nf*T^13 + 
     670436682*T^14 - 46627638032*Lbl*nf*T^14 + 2808436028*T^15 + 
     60087158192*Lbl*nf*T^15 - 6360118164*T^16 - 66787774992*Lbl*nf*T^16 + 
     8388746688*T^17 + 63301867584*Lbl*nf*T^17 - 8140732560*T^18 - 
     50559019200*Lbl*nf*T^18 + 6137799904*T^19 + 33553961664*Lbl*nf*T^19 - 
     3631978400*T^20 - 18166526784*Lbl*nf*T^20 + 1667024640*T^21 + 
     7819922688*Lbl*nf*T^21 - 575347040*T^22 - 2575405824*Lbl*nf*T^22 + 
     140864448*T^23 + 609729792*Lbl*nf*T^23 - 21839168*T^24 - 
     92421888*Lbl*nf*T^24 + 1612800*T^25 + 6737920*Lbl*nf*T^25)*Log[T]^4)/
   (3*(-1 + T)^7*T^5*(1 - 2*T + 2*T^2)^6) + 
  lmm^3*((64*log2\[Omega]0*(-16 - 80*T - 84*T^2 + 447*T^3 + 807*T^4 - 
       10939*T^5 + 49881*T^6 - 149840*T^7 + 331760*T^8 - 562896*T^9 + 
       742624*T^10 - 762032*T^11 + 600448*T^12 - 352912*T^13 + 146416*T^14 - 
       38400*T^15 + 4800*T^16))/((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^5) - 
    (-1834319 + 376320*nf + 22896368*T - 7611520*nf*T + 6660788*Lbl*nf*T - 
      120576539*T^2 + 72522240*nf*T^2 - 99014808*Lbl*nf*T^2 + 255402170*T^3 - 
      439667200*nf*T^3 + 735573892*Lbl*nf*T^3 + 656488715*T^4 + 
      1914662400*nf*T^4 - 3601515792*Lbl*nf*T^4 - 7275566032*T^5 - 
      6361464480*nf*T^5 + 12922813164*Lbl*nf*T^5 + 30815586740*T^6 + 
      16701778240*nf*T^6 - 35514781092*Lbl*nf*T^6 - 87151436512*T^7 - 
      35411712000*nf*T^7 + 74987341712*Lbl*nf*T^7 + 183740758562*T^8 + 
      61418962080*nf*T^8 - 115469178120*Lbl*nf*T^8 - 299629520452*T^9 - 
      87689673120*nf*T^9 + 101307582520*Lbl*nf*T^9 + 379998731916*T^10 + 
      103118332800*nf*T^10 + 58698078600*Lbl*nf*T^10 - 365498198288*T^11 - 
      99351179200*nf*T^11 - 430007378112*Lbl*nf*T^11 + 242659196776*T^12 + 
      77433676320*nf*T^12 + 954868830240*Lbl*nf*T^12 - 66905574368*T^13 - 
      47625365760*nf*T^13 - 1420042496768*Lbl*nf*T^13 - 74211230048*T^14 + 
      21973835520*nf*T^14 + 1577008769280*Lbl*nf*T^14 + 127446862336*T^15 - 
      6659573760*nf*T^15 - 1341685155328*Lbl*nf*T^15 - 105098619680*T^16 + 
      585688320*nf*T^16 + 870213416576*Lbl*nf*T^16 + 56552193216*T^17 + 
      594746880*nf*T^17 - 418812928128*Lbl*nf*T^17 - 20217587264*T^18 - 
      348113920*nf*T^18 + 141462977152*Lbl*nf*T^18 + 4400213760*T^19 + 
      89062400*nf*T^19 - 29977328640*Lbl*nf*T^19 - 440021376*T^20 - 
      8906240*nf*T^20 + 2997732864*Lbl*nf*T^20)/(315*(-1 + T)^5*T^5*
      (1 - 2*T + 2*T^2)^5) + (8*(253 - 1783*T + 1330*Lbl*nf*T - 2968*T^2 - 
       18578*Lbl*nf*T^2 + 99892*T^3 + 125780*Lbl*nf*T^3 - 671845*T^4 - 
       546452*Lbl*nf*T^4 + 2771723*T^5 + 1717294*Lbl*nf*T^5 - 8294629*T^6 - 
       4286262*Lbl*nf*T^6 + 19262049*T^7 + 9608088*Lbl*nf*T^7 - 
       36042132*T^8 - 22233536*Lbl*nf*T^8 + 55680025*T^9 + 
       54746818*Lbl*nf*T^9 - 72217975*T^10 - 129680698*Lbl*nf*T^10 + 
       79582787*T^11 + 268043432*Lbl*nf*T^11 - 75196620*T^12 - 
       462209440*Lbl*nf*T^12 + 61417560*T^13 + 654766288*Lbl*nf*T^13 - 
       43653688*T^14 - 756915664*Lbl*nf*T^14 + 27001320*T^15 + 
       708786560*Lbl*nf*T^15 - 14277120*T^16 - 530968000*Lbl*nf*T^16 + 
       6149264*T^17 + 311569696*Lbl*nf*T^17 - 1973680*T^18 - 
       138296096*Lbl*nf*T^18 + 403376*T^19 + 43735424*Lbl*nf*T^19 - 
       37184*T^20 - 8788224*Lbl*nf*T^20 + 842240*Lbl*nf*T^21)*Log[1 - T])/
     (3*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) - 
    (8*(1375 - 21363*T - 4646*Lbl*nf*T + 157372*T^2 + 75190*Lbl*nf*T^2 - 
       730608*T^3 - 598720*Lbl*nf*T^3 + 2335452*T^4 + 3108184*Lbl*nf*T^4 - 
       5243482*T^5 - 11731706*Lbl*nf*T^5 + 7742846*T^6 + 
       33934842*Lbl*nf*T^6 - 4537133*T^7 - 77041536*Lbl*nf*T^7 - 
       11651381*T^8 + 137424760*Lbl*nf*T^8 + 43452712*T^9 - 
       186578138*Lbl*nf*T^9 - 81781090*T^10 + 169863794*Lbl*nf*T^10 + 
       107631371*T^11 - 34734520*Lbl*nf*T^11 - 105479772*T^12 - 
       218674816*Lbl*nf*T^12 + 76869360*T^13 + 507198832*Lbl*nf*T^13 - 
       39354720*T^14 - 699677488*Lbl*nf*T^14 + 11329064*T^15 + 
       706352768*Lbl*nf*T^15 + 997808*T^16 - 545836480*Lbl*nf*T^16 - 
       2789440*T^17 + 323228512*Lbl*nf*T^17 + 1374496*T^18 - 
       143093600*Lbl*nf*T^18 - 340304*T^19 + 44841344*Lbl*nf*T^19 + 
       37184*T^20 - 8898816*Lbl*nf*T^20 + 842240*Lbl*nf*T^21)*Log[T])/
     (3*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5)) + 
  Log[1 - T]^3*(-1/315*(26460 - 351310*T + 3150907*T^2 + 2114394*Lbl*nf*T^2 - 
       21932392*T^3 - 22975958*Lbl*nf*T^3 + 135348144*T^4 - 192640*nf*T^4 + 
       143207484*Lbl*nf*T^4 - 701911181*T^5 + 965440*nf*T^5 - 
       641741272*Lbl*nf*T^5 + 2827284898*T^6 - 3629360*nf*T^6 + 
       2305588956*Lbl*nf*T^6 - 8875745601*T^7 + 12341840*nf*T^7 - 
       7710792440*Lbl*nf*T^7 + 22596945090*T^8 - 30371040*nf*T^8 + 
       27462129940*Lbl*nf*T^8 - 49242717234*T^9 + 51327360*nf*T^9 - 
       100925217776*Lbl*nf*T^9 + 97986748296*T^10 - 63030240*nf*T^10 + 
       338455720628*Lbl*nf*T^10 - 188681264621*T^11 + 63391440*nf*T^11 - 
       961993268204*Lbl*nf*T^11 + 357104023250*T^12 - 58597280*nf*T^12 + 
       2267951865144*Lbl*nf*T^12 - 641165644779*T^13 + 39048240*nf*T^13 - 
       4431439703776*Lbl*nf*T^13 + 1036552999338*T^14 + 24820320*nf*T^14 + 
       7203798504544*Lbl*nf*T^14 - 1449267531234*T^15 - 146230560*nf*T^15 - 
       9768961854192*Lbl*nf*T^15 + 1708826967152*T^16 + 287822080*nf*T^16 + 
       11047085344256*Lbl*nf*T^16 - 1670622559768*T^17 - 377444480*nf*T^17 - 
       10373023438848*Lbl*nf*T^17 + 1333813306576*T^18 + 365451520*nf*T^18 + 
       8014944750912*Lbl*nf*T^18 - 854097977952*T^19 - 266542080*nf*T^19 - 
       5019326606656*Lbl*nf*T^19 + 427788895392*T^20 + 143664640*nf*T^20 + 
       2487625611648*Lbl*nf*T^20 - 161365624112*T^21 - 53822720*nf*T^21 - 
       939794978304*Lbl*nf*T^21 + 43077133472*T^22 + 12203520*nf*T^22 + 
       254337296384*Lbl*nf*T^22 - 7239818656*T^23 - 1128960*nf*T^23 - 
       43901575424*Lbl*nf*T^23 + 572812800*T^24 + 3630018560*Lbl*nf*T^24)/
      ((-1 + T)^5*T^6*(1 - 2*T + 2*T^2)^6) - 
    (2*(-1 + 2*T)*(-241 + 1118*T - 1900*Lbl*nf*T + 9731*T^2 + 
       26540*Lbl*nf*T^2 - 142038*T^3 - 181776*Lbl*nf*T^3 + 845097*T^4 + 
       823312*Lbl*nf*T^4 - 3280684*T^5 - 2869784*Lbl*nf*T^5 + 9464252*T^6 + 
       9587336*Lbl*nf*T^6 - 21755152*T^7 - 36527152*Lbl*nf*T^7 + 
       42493068*T^8 + 144019584*Lbl*nf*T^8 - 76282720*T^9 - 
       497931080*Lbl*nf*T^9 + 135774208*T^10 + 1411553080*Lbl*nf*T^10 - 
       244227232*T^11 - 3248996256*Lbl*nf*T^11 + 421904960*T^12 + 
       6105220656*Lbl*nf*T^12 - 654248800*T^13 - 9423616640*Lbl*nf*T^13 + 
       868871840*T^14 + 11981810560*Lbl*nf*T^14 - 961366528*T^15 - 
       12528847360*Lbl*nf*T^15 + 869448128*T^16 + 10701242240*Lbl*nf*T^16 - 
       630593280*T^17 - 7368366720*Lbl*nf*T^17 + 357747200*T^18 + 
       4001182080*Lbl*nf*T^18 - 152939520*T^19 - 1653516800*Lbl*nf*T^19 + 
       46340352*T^20 + 489614080*Lbl*nf*T^20 - 8870400*T^21 - 
       92646400*Lbl*nf*T^21 + 806400*T^22 + 8422400*Lbl*nf*T^22)*
      Log[(1 - T)/T^4])/(3*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) - 
    (8*(-168 + 2713*T + 380*Lbl*nf*T - 21538*T^2 - 5308*Lbl*nf*T^2 + 
       107511*T^3 + 35816*Lbl*nf*T^3 - 380378*T^4 - 156664*Lbl*nf*T^4 + 
       1013304*T^5 + 521056*Lbl*nf*T^5 - 2116367*T^6 - 1681036*Lbl*nf*T^6 + 
       3673122*T^7 + 6345072*Lbl*nf*T^7 - 6111210*T^8 - 24656508*Lbl*nf*T^8 + 
       12124221*T^9 + 82354472*Lbl*nf*T^9 - 28873491*T^10 - 
       222093868*Lbl*nf*T^10 + 66864246*T^11 + 481073896*Lbl*nf*T^11 - 
       131423030*T^12 - 843033916*Lbl*nf*T^12 + 209992264*T^13 + 
       1202327648*Lbl*nf*T^13 - 269527032*T^14 - 1397306336*Lbl*nf*T^14 + 
       275758288*T^15 + 1317195648*Lbl*nf*T^15 - 222178160*T^16 - 
       995432224*Lbl*nf*T^16 + 138057232*T^17 + 590452224*Lbl*nf*T^17 - 
       63896688*T^18 - 265327552*Lbl*nf*T^18 + 20750688*T^19 + 
       85018496*Lbl*nf*T^19 - 4217568*T^20 - 17315776*Lbl*nf*T^20 + 
       403200*T^21 + 1684480*Lbl*nf*T^21)*Log[T])/
     (3*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5)) + 
  log2\[Omega]0*((-16*Pi^2*(1440 - 3280*T + 6520*T^2 - 14452*T^3 + 
       110791*T^4 - 617136*T^5 + 2296822*T^6 - 6374860*T^7 + 13724459*T^8 - 
       23152792*T^9 + 30686672*T^10 - 31799824*T^11 + 25355400*T^12 - 
       15070944*T^13 + 6306272*T^14 - 1661312*T^15 + 207664*T^16))/
     (45*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^5) + 
    (4*(-472 - 5914*T - 30376*T^2 - 513229*T^3 + 2374619*T^4 - 5566858*T^5 + 
       28670180*T^6 - 203921550*T^7 + 1028467980*T^8 - 3708679155*T^9 + 
       10079005003*T^10 - 21301983712*T^11 + 35605294356*T^12 - 
       47397168344*T^13 + 50187366440*T^14 - 41862248640*T^15 + 
       26965044288*T^16 - 12959281584*T^17 + 4378292976*T^18 - 
       927907200*T^19 + 92790720*T^20))/(225*(-1 + T)^5*T^5*
      (1 - 2*T + 2*T^2)^5) - (8*(-3840 + 11120*T + 2646*T^2 + 149955*T^3 - 
       1783894*T^4 + 10006320*T^5 - 40516220*T^6 + 128093621*T^7 - 
       321965964*T^8 + 651706774*T^9 - 1073860980*T^10 + 1449418720*T^11 - 
       1603472704*T^12 + 1446162928*T^13 - 1050287840*T^14 + 601149840*T^15 - 
       261686720*T^16 + 81543776*T^17 - 16212288*T^18 + 1544832*T^19)*
      Log[1 - T])/(15*(-1 + T)^5*T^2*(1 - 2*T + 2*T^2)^6) - 
    (16*(4320 - 8120*T + 24123*T^2 - 66577*T^3 - 12043*T^4 + 778781*T^5 - 
       3553280*T^6 + 10397920*T^7 - 22694316*T^8 + 38436536*T^9 - 
       51179312*T^10 + 53629360*T^11 - 43821456*T^12 + 27352656*T^13 - 
       12578816*T^14 + 4004992*T^15 - 784960*T^16 + 70912*T^17)*Log[1 - T]^2)/
     (15*(-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^6) - 
    (8*(-82 + 454*T - 484*T^2 + 1794*T^3 - 21817*T^4 + 52709*T^5 - 
       461031*T^6 + 3646525*T^7 - 16578518*T^8 + 52484430*T^9 - 
       125279644*T^10 + 233030224*T^11 - 342764992*T^12 + 399988288*T^13 - 
       368026256*T^14 + 262657680*T^15 - 141019616*T^16 + 53888864*T^17 - 
       13139520*T^18 + 1544832*T^19)*Log[T])/(15*(-1 + T)^2*T^5*
      (1 - 2*T + 2*T^2)^6) - (16*(-720 + 680*T - 9080*T^2 + 13141*T^3 - 
       35502*T^4 + 89597*T^5 - 149232*T^6 + 75776*T^7 + 367988*T^8 - 
       1189416*T^9 + 1879776*T^10 - 1694256*T^11 + 461568*T^12 + 
       966352*T^13 - 1521024*T^14 + 1089664*T^15 - 420544*T^16 + 70912*T^17)*
      Log[T]^2)/(15*(-1 + T)^2*T^3*(1 - 2*T + 2*T^2)^6)) + 
  lmm^2*(8192*log2\[Omega]0^2 + (2*Pi^2*(2481 - 31634*T - 6384*Lbl*nf*T + 
       173202*T^2 + 91920*Lbl*nf*T^2 - 446228*T^3 - 652344*Lbl*nf*T^3 - 
       224179*T^4 + 3000488*Lbl*nf*T^4 + 6779350*T^5 - 10332024*Lbl*nf*T^5 - 
       31234020*T^6 + 31016336*Lbl*nf*T^6 + 90778248*T^7 - 
       94304400*Lbl*nf*T^7 - 195108731*T^8 + 295098296*Lbl*nf*T^8 + 
       328244190*T^9 - 853053744*Lbl*nf*T^9 - 444120758*T^10 + 
       2083744072*Lbl*nf*T^10 + 490286864*T^11 - 4148312816*Lbl*nf*T^11 - 
       445203040*T^12 + 6662771912*Lbl*nf*T^12 + 334201584*T^13 - 
       8602723264*Lbl*nf*T^13 - 208177360*T^14 + 8881400384*Lbl*nf*T^14 + 
       107844352*T^15 - 7250971648*Lbl*nf*T^15 - 46276400*T^16 + 
       4588826048*Lbl*nf*T^16 + 16105824*T^17 - 2175684096*Lbl*nf*T^17 - 
       4306656*T^18 + 728406144*Lbl*nf*T^18 + 794880*T^19 - 
       153683200*Lbl*nf*T^19 - 79488*T^20 + 15368320*Lbl*nf*T^20))/
     (3*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) + 
    (176805849 - 318021760*nf + 1326386899*T + 6308167880*nf*T - 
      344847446*Lbl*nf*T - 42092319443*T^2 - 58864617280*nf*T^2 - 
      2273501934*Lbl*nf*T^2 + 392758608636*T^3 + 348083902880*nf*T^3 + 
      66652991136*Lbl*nf*T^3 - 2204804471686*T^4 - 1472013768680*nf*T^4 - 
      548833165076*Lbl*nf*T^4 + 8704135603994*T^5 + 4731761004880*nf*T^5 + 
      2647780867048*Lbl*nf*T^5 - 25895930484628*T^6 - 11971919668800*nf*T^6 - 
      8637898705240*Lbl*nf*T^6 + 60246700551352*T^7 + 24330566898400*nf*T^7 + 
      19587387144832*Lbl*nf*T^7 - 111675015129464*T^8 - 
      40114564165200*nf*T^8 - 28292375501560*Lbl*nf*T^8 + 
      165670997179118*T^9 + 53685664592000*nf*T^9 + 10930185839808*Lbl*nf*
       T^9 - 194291187433448*T^10 - 57668820460720*nf*T^10 + 
      69164993107728*Lbl*nf*T^10 + 172314048972292*T^11 + 
      48101107708640*nf*T^11 - 233386606845088*Lbl*nf*T^11 - 
      99483098972310*T^12 - 28313128808720*nf*T^12 + 
      449195491159152*Lbl*nf*T^12 + 7426258811776*T^13 + 
      7307684164480*nf*T^13 - 624765336470016*Lbl*nf*T^13 + 
      60461998783872*T^14 + 6506418352000*nf*T^14 + 664925687258112*Lbl*nf*
       T^14 - 80563928959360*T^15 - 10588923269120*nf*T^15 - 
      548576557949952*Lbl*nf*T^15 + 62317872318800*T^16 + 
      8185949376640*nf*T^16 + 347700294918144*Lbl*nf*T^16 - 
      32667257101920*T^17 - 4177641592320*nf*T^17 - 164551579917312*Lbl*nf*
       T^17 + 11533586852480*T^18 + 1439538714880*nf*T^18 + 
      54970028734208*Lbl*nf*T^18 - 2495965774400*T^19 - 
      308007257600*nf*T^19 - 11585216796160*Lbl*nf*T^19 + 249596577440*T^20 + 
      30800725760*nf*T^20 + 1158521679616*Lbl*nf*T^20)/
     (44100*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) + 
    (2*(-95 - 582*T - 1140*Lbl*nf*T + 19044*T^2 + 15924*Lbl*nf*T^2 - 
       158124*T^3 - 107944*Lbl*nf*T^3 + 766066*T^4 + 467240*Lbl*nf*T^4 - 
       2590886*T^5 - 1451596*Lbl*nf*T^5 + 6582867*T^6 + 3441284*Lbl*nf*T^6 - 
       13068278*T^7 - 6493296*Lbl*nf*T^7 + 20805866*T^8 + 
       10284744*Lbl*nf*T^8 - 27138834*T^9 - 15033372*Lbl*nf*T^9 + 
       29665099*T^10 + 22776036*Lbl*nf*T^10 - 28031082*T^11 - 
       36518720*Lbl*nf*T^11 + 24029828*T^12 + 56019624*Lbl*nf*T^12 - 
       19884624*T^13 - 74121760*Lbl*nf*T^13 + 16433048*T^14 + 
       79875936*Lbl*nf*T^14 - 12979472*T^15 - 67950592*Lbl*nf*T^15 + 
       8861088*T^16 + 44438976*Lbl*nf*T^16 - 4694176*T^17 - 
       21581248*Lbl*nf*T^17 + 1725552*T^18 + 7363648*Lbl*nf*T^18 - 
       370976*T^19 - 1593344*Lbl*nf*T^19 + 31424*T^20 + 169600*Lbl*nf*T^20)*
      Log[1 - T]^2)/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) - 
    ((2078339 - 235200*nf - 29096527*T + 4757200*nf*T - 6336338*Lbl*nf*T + 
       186085703*T^2 - 45339840*nf*T^2 + 97722678*Lbl*nf*T^2 - 
       678229106*T^3 + 274861440*nf*T^3 - 750525472*Lbl*nf*T^3 + 
       1261254845*T^4 - 1196434960*nf*T^4 + 3785330332*Lbl*nf*T^4 + 
       785311776*T^5 + 3974209680*nf*T^5 - 13940099280*Lbl*nf*T^5 - 
       13869736745*T^6 - 10433909360*nf*T^6 + 39340741132*Lbl*nf*T^6 + 
       52503537412*T^7 + 22122742880*nf*T^7 - 86359234580*Lbl*nf*T^7 - 
       128639682957*T^8 - 38368646400*nf*T^8 + 144416993344*Lbl*nf*T^8 + 
       234583274886*T^9 + 54772289600*nf*T^9 - 165750945836*Lbl*nf*T^9 - 
       332987622341*T^10 - 64397003440*nf*T^10 + 63270436148*Lbl*nf*T^10 + 
       372938164072*T^11 + 62047507200*nf*T^11 + 244310476904*Lbl*nf*T^11 - 
       327675743749*T^12 - 48416880400*nf*T^12 - 746179877112*Lbl*nf*T^12 + 
       219655468216*T^13 + 29926848000*nf*T^13 + 1283346589280*Lbl*nf*T^13 - 
       104252676784*T^14 - 14050568000*nf*T^14 - 1610013389792*Lbl*nf*T^14 + 
       26734581728*T^15 + 4559811200*nf*T^15 + 1561424921856*Lbl*nf*T^15 + 
       4424488280*T^16 - 722176000*nf*T^16 - 1184432757568*Lbl*nf*T^16 - 
       7790279680*T^17 - 141568000*nf*T^17 + 695515265088*Lbl*nf*T^17 + 
       3628895056*T^18 + 115673600*nf*T^18 - 306950682048*Lbl*nf*T^18 - 
       873438976*T^19 - 28761600*nf*T^19 + 96181278848*Lbl*nf*T^19 + 
       93167984*T^20 + 2822400*nf*T^20 - 19120916864*Lbl*nf*T^20 + 
       1815009280*Lbl*nf*T^21)*Log[T])/(105*(-1 + T)^5*T^5*
      (1 - 2*T + 2*T^2)^5) + (2*(2753 - 43438*T - 7892*Lbl*nf*T + 
       324072*T^2 + 126708*Lbl*nf*T^2 - 1511736*T^3 - 1006928*Lbl*nf*T^3 + 
       4833349*T^4 + 5229280*Lbl*nf*T^4 - 10762922*T^5 - 
       19818276*Lbl*nf*T^5 + 15341355*T^6 + 58034604*Lbl*nf*T^6 - 
       6591366*T^7 - 135767680*Lbl*nf*T^7 - 31986455*T^8 + 
       259079480*Lbl*nf*T^8 + 106716106*T^9 - 408763468*Lbl*nf*T^9 - 
       197870099*T^10 + 538129556*Lbl*nf*T^10 + 263079562*T^11 - 
       595047776*Lbl*nf*T^11 - 266213684*T^12 + 555657256*Lbl*nf*T^12 + 
       207398928*T^13 - 440304160*Lbl*nf*T^13 - 122493720*T^14 + 
       297100384*Lbl*nf*T^14 + 52264848*T^15 - 170437120*Lbl*nf*T^15 - 
       14156912*T^16 + 81957568*Lbl*nf*T^16 + 1247776*T^17 - 
       31846592*Lbl*nf*T^17 + 647568*T^18 + 9314112*Lbl*nf*T^18 - 
       257504*T^19 - 1798656*Lbl*nf*T^19 + 31424*T^20 + 169600*Lbl*nf*T^20)*
      Log[T]^2)/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) + 
    log2\[Omega]0*((16*(41 - 373*T + 1408*T^2 - 19508*T^3 + 79183*T^4 - 
         274528*T^5 + 1570435*T^6 - 9276350*T^7 + 41890755*T^8 - 
         141644650*T^9 + 367456627*T^10 - 747645434*T^11 + 1209711627*T^12 - 
         1565658888*T^13 + 1617971000*T^14 - 1322016128*T^15 + 
         837376936*T^16 - 397348608*T^17 + 133109872*T^18 - 28092640*T^19 + 
         2809264*T^20))/(15*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) - 
      (128*(-8 - 124*T + 243*T^2 - 39*T^3 - 1411*T^4 + 7201*T^5 - 23716*T^6 + 
         57746*T^7 - 107344*T^8 + 154316*T^9 - 171864*T^10 + 146696*T^11 - 
         93328*T^12 + 41888*T^13 - 11872*T^14 + 1600*T^15)*Log[1 - T])/
       ((-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^5) - 
      (128*(16 + 40*T - 4*T^2 - 43*T^3 - 628*T^4 + 5083*T^5 - 20650*T^6 + 
         55698*T^7 - 109340*T^8 + 161972*T^9 - 183040*T^10 + 156616*T^11 - 
         98864*T^12 + 43680*T^13 - 12128*T^14 + 1600*T^15)*Log[T])/
       ((-1 + T)^2*T^3*(1 - 2*T + 2*T^2)^5)) + 
    Log[1 - T]*((198568 + 499763*T + 2974218*Lbl*nf*T - 33351669*T^2 - 
        39562538*Lbl*nf*T^2 + 315594318*T^3 + 22400*nf*T^3 + 
        257540732*Lbl*nf*T^3 - 1686383451*T^4 + 266560*nf*T^4 - 
        1079603532*Lbl*nf*T^4 + 6266088750*T^5 - 1440880*nf*T^5 + 
        3285556908*Lbl*nf*T^5 - 17612912441*T^6 + 3620400*nf*T^6 - 
        8039690792*Lbl*nf*T^6 + 39186504628*T^7 - 7762720*nf*T^7 + 
        18261019244*Lbl*nf*T^7 - 71064596813*T^8 + 16895200*nf*T^8 - 
        44558878936*Lbl*nf*T^8 + 107298245000*T^9 - 34165600*nf*T^9 + 
        116040692724*Lbl*nf*T^9 - 137147590217*T^10 + 53770640*nf*T^10 - 
        283857748892*Lbl*nf*T^10 + 150535127388*T^11 - 48014400*nf*T^11 + 
        594495157640*Lbl*nf*T^11 - 143740093091*T^12 - 24385200*nf*T^12 - 
        1028885713992*Lbl*nf*T^12 + 120705535736*T^13 + 172793600*nf*T^13 + 
        1456539605024*Lbl*nf*T^13 - 89575978608*T^14 - 336795200*nf*T^14 - 
        1679174597152*Lbl*nf*T^14 + 58253676384*T^15 + 419932800*nf*T^15 + 
        1566425626880*Lbl*nf*T^15 - 32247192024*T^16 - 373766400*nf*T^16 - 
        1168313231936*Lbl*nf*T^16 + 14383268192*T^17 + 239859200*nf*T^17 + 
        682386987072*Lbl*nf*T^17 - 4735471472*T^18 - 105459200*nf*T^18 - 
        301481754304*Lbl*nf*T^18 + 989920704*T^19 + 27686400*nf*T^19 + 
        94914890368*Lbl*nf*T^19 - 93167984*T^20 - 2822400*nf*T^20 - 
        18994278016*Lbl*nf*T^20 + 1815009280*Lbl*nf*T^21)/
       (105*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) - 
      (8*(254 - 2656*T + 760*Lbl*nf*T + 10262*T^2 - 10616*Lbl*nf*T^2 + 
         706*T^3 + 71840*Lbl*nf*T^3 - 195944*T^4 - 312304*Lbl*nf*T^4 + 
         1111483*T^5 + 973076*Lbl*nf*T^5 - 3809009*T^6 - 2291592*Lbl*nf*T^6 + 
         9520934*T^7 + 4171808*Lbl*nf*T^7 - 18572064*T^8 - 
         5815348*Lbl*nf*T^8 + 29225845*T^9 + 5693332*Lbl*nf*T^9 - 
         37735619*T^10 - 2119216*Lbl*nf*T^10 + 40213724*T^11 - 
         5649320*Lbl*nf*T^11 - 35228014*T^12 + 16215548*Lbl*nf*T^12 + 
         24989304*T^13 - 25733696*Lbl*nf*T^13 - 13919240*T^14 + 
         29649088*Lbl*nf*T^14 + 5725760*T^15 - 26013440*Lbl*nf*T^15 - 
         1492144*T^16 + 17335840*Lbl*nf*T^16 + 97104*T^17 - 
         8527680*Lbl*nf*T^17 + 87504*T^18 + 2923520*Lbl*nf*T^18 - 
         31040*T^19 - 624000*Lbl*nf*T^19 + 3104*T^20 + 62400*Lbl*nf*T^20)*
        Log[T])/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5))) + 
  Log[1 - T]^2*((-205800 - 617400*Lbl*nf + 40356407*T + 1617000*Lbl*nf*T - 
      595802081*T^2 - 29400*nf*T^2 - 64710282*Lbl*nf*T^2 + 4049862047*T^3 + 
      372400*nf*T^3 + 629564978*Lbl*nf*T^3 - 11530001252*T^4 - 
      97706000*nf*T^4 + 1125749240*Lbl*nf*T^4 - 9125998340*T^5 + 
      477642200*nf*T^5 - 40928988240*Lbl*nf*T^5 + 219778203612*T^6 - 
      1399349840*nf*T^6 + 265384192780*Lbl*nf*T^6 - 1057994869920*T^7 + 
      3475479840*nf*T^7 - 981517284412*Lbl*nf*T^7 + 3279467824874*T^8 - 
      5203039520*nf*T^8 + 2403136794352*Lbl*nf*T^8 - 7650637761821*T^9 - 
      1862372400*nf*T^9 - 3757218212208*Lbl*nf*T^9 + 14278260467300*T^10 + 
      32309384800*nf*T^10 + 1871949594684*Lbl*nf*T^10 - 22053563070801*T^11 - 
      100794105440*nf*T^11 + 9558497800068*Lbl*nf*T^11 + 
      28788057680140*T^12 + 215011576640*nf*T^12 - 37988265238576*Lbl*nf*
       T^12 - 32026547347442*T^13 - 358770105120*nf*T^13 + 
      86358868765312*Lbl*nf*T^13 + 30046028959412*T^14 + 
      473264030400*nf*T^14 - 146564732316944*Lbl*nf*T^14 - 
      22745428142072*T^15 - 476698264000*nf*T^15 + 198476600244272*Lbl*nf*
       T^15 + 12214816518592*T^16 + 334398453760*nf*T^16 - 
      219120611601536*Lbl*nf*T^16 - 2233110209888*T^17 - 
      110970997760*nf*T^17 + 197775558763776*Lbl*nf*T^17 - 
      3778882015008*T^18 - 72027397120*nf*T^18 - 144609081651648*Lbl*nf*
       T^18 + 5002092594416*T^19 + 138354048000*nf*T^19 + 
      83908941097664*Lbl*nf*T^19 - 3361346294592*T^20 - 
      107530931200*nf*T^20 - 37284847889152*Lbl*nf*T^20 + 
      1404818606688*T^21 + 49516060160*nf*T^21 + 11936180781056*Lbl*nf*T^21 - 
      346798354112*T^22 - 12809180160*nf*T^22 - 2452408883968*Lbl*nf*T^22 + 
      38665505536*T^23 + 1224545280*nf*T^23 + 242802429184*Lbl*nf*T^23)/
     (44100*(-1 + T)^5*T^6*(1 - 2*T + 2*T^2)^6) + 
    ((48657 + 450247*T + 430290*Lbl*nf*T - 16571121*T^2 - 
       11437230*Lbl*nf*T^2 + 157497312*T^3 + 4480*nf*T^3 + 
       101965500*Lbl*nf*T^3 - 877660605*T^4 + 51520*nf*T^4 - 
       536239480*Lbl*nf*T^4 + 3459042746*T^5 - 457520*nf*T^5 + 
       1960392140*Lbl*nf*T^5 - 10422859536*T^6 + 1715280*nf*T^6 - 
       5477046232*Lbl*nf*T^6 + 25040748430*T^7 - 4351200*nf*T^7 + 
       13067092052*Lbl*nf*T^7 - 49615458508*T^8 + 9179520*nf*T^8 - 
       31552978208*Lbl*nf*T^8 + 84551626952*T^9 - 18015200*nf*T^9 + 
       86862863364*Lbl*nf*T^9 - 131885874571*T^10 + 32067280*nf*T^10 - 
       250513145372*Lbl*nf*T^10 + 202858612478*T^11 - 45121440*nf*T^11 + 
       655935999144*Lbl*nf*T^11 - 319420400515*T^12 + 35894320*nf*T^12 - 
       1453160328048*Lbl*nf*T^12 + 496549491378*T^13 + 25107040*nf*T^13 + 
       2671244694816*Lbl*nf*T^13 - 710082963818*T^14 - 146230560*nf*T^14 - 
       4063680411728*Lbl*nf*T^14 + 883067226000*T^15 + 287822080*nf*T^15 + 
       5115069079424*Lbl*nf*T^15 - 923015512056*T^16 - 377444480*nf*T^16 - 
       5313039432064*Lbl*nf*T^16 + 792827096336*T^17 + 365451520*nf*T^17 + 
       4521159810112*Lbl*nf*T^17 - 548197682944*T^18 - 266542080*nf*T^18 - 
       3109701321536*Lbl*nf*T^18 + 297405163872*T^19 + 143664640*nf*T^19 + 
       1690719099008*Lbl*nf*T^19 - 121921244592*T^20 - 53822720*nf*T^20 - 
       700899901184*Lbl*nf*T^20 + 35516419360*T^21 + 12203520*nf*T^21 + 
       208494976000*Lbl*nf*T^21 - 6548517920*T^22 - 1128960*nf*T^22 - 
       39674179328*Lbl*nf*T^22 + 572812800*T^23 + 3630018560*Lbl*nf*T^23)*
      Log[T])/(105*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) + 
    (2*(421 - 1248*T + 4940*Lbl*nf*T - 36968*T^2 - 78884*Lbl*nf*T^2 + 
       497616*T^3 + 604296*Lbl*nf*T^3 - 3163224*T^4 - 3082352*Lbl*nf*T^4 + 
       13342046*T^5 + 11920656*Lbl*nf*T^5 - 41985124*T^6 - 
       41588664*Lbl*nf*T^6 + 105057988*T^7 + 157471120*Lbl*nf*T^7 - 
       221122132*T^8 - 634335992*Lbl*nf*T^8 + 419156138*T^9 + 
       2335858016*Lbl*nf*T^9 - 771331466*T^10 - 7206242520*Lbl*nf*T^10 + 
       1432922264*T^11 + 18229508976*Lbl*nf*T^11 - 2611402664*T^12 - 
       37882592552*Lbl*nf*T^12 + 4385406072*T^13 + 65058208944*Lbl*nf*T^13 - 
       6445327880*T^14 - 92723082992*Lbl*nf*T^14 + 8036318784*T^15 + 
       109754531072*Lbl*nf*T^15 - 8338941312*T^16 - 107535205312*Lbl*nf*
        T^16 + 7088480736*T^17 + 86503227264*Lbl*nf*T^17 - 4847895648*T^18 - 
       56323072256*Lbl*nf*T^18 + 2602116480*T^19 + 29014695680*Lbl*nf*T^19 - 
       1055802496*T^20 - 11404257920*Lbl*nf*T^20 + 304499840*T^21 + 
       3218369280*Lbl*nf*T^21 - 55627648*T^22 - 581395200*Lbl*nf*T^22 + 
       4838400*T^23 + 50534400*Lbl*nf*T^23)*Log[T]^2)/
     ((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) - 
    (8*(-217 + 3386*T + 380*Lbl*nf*T - 26185*T^2 - 6068*Lbl*nf*T^2 + 
       129486*T^3 + 47208*Lbl*nf*T^3 - 459287*T^4 - 239832*Lbl*nf*T^4 + 
       1238993*T^5 + 929758*Lbl*nf*T^5 - 2647931*T^6 - 3379850*Lbl*nf*T^6 + 
       4768866*T^7 + 13691040*Lbl*nf*T^7 - 8453960*T^8 - 
       57603004*Lbl*nf*T^8 + 18691287*T^9 + 215139966*Lbl*nf*T^9 - 
       51195176*T^10 - 664271682*Lbl*nf*T^10 + 137909108*T^11 + 
       1675117704*Lbl*nf*T^11 - 319240301*T^12 - 3469202260*Lbl*nf*T^12 + 
       611894518*T^13 + 5944726560*Lbl*nf*T^13 - 965063862*T^14 - 
       8469491392*Lbl*nf*T^14 + 1250836128*T^15 + 10043229312*Lbl*nf*T^15 - 
       1327657992*T^16 - 9880962016*Lbl*nf*T^16 + 1144770976*T^17 + 
       8000547168*Lbl*nf*T^17 - 790532848*T^18 - 5255684768*Lbl*nf*T^18 + 
       427303744*T^19 + 2737508480*Lbl*nf*T^19 - 174302288*T^20 - 
       1089945920*Lbl*nf*T^20 + 50477024*T^21 + 312030464*Lbl*nf*T^21 - 
       9249632*T^22 - 57234688*Lbl*nf*T^22 + 806400*T^23 + 
       5053440*Lbl*nf*T^23)*PolyLog[2, 1 - T])/((-1 + T)^5*T^5*
      (1 - 2*T + 2*T^2)^6)) + 
  Pi^2*(-1/132300*(507836657 - 217160160*nf - 5375434808*T + 
       4681607000*nf*T + 650092704*Lbl*nf*T + 13377233850*T^2 - 
       48575710960*nf*T^2 - 18558744832*Lbl*nf*T^2 + 146978039186*T^3 + 
       321862282000*nf*T^3 + 216550999112*Lbl*nf*T^3 - 1705500433484*T^4 - 
       1529505825400*nf*T^4 - 1509888517456*Lbl*nf*T^4 + 9660678644456*T^5 + 
       5537640818080*nf*T^5 + 7242960616296*Lbl*nf*T^5 - 37712394813258*T^6 - 
       15819848277520*nf*T^6 - 25269973992992*Lbl*nf*T^6 + 
       112095967400420*T^7 + 36390857941760*nf*T^7 + 64435148542912*Lbl*nf*
        T^7 - 265978866517398*T^8 - 68066090257200*nf*T^8 - 
       111862524091824*Lbl*nf*T^8 + 517706242914650*T^9 + 
       103526202791200*nf*T^9 + 83007996171072*Lbl*nf*T^9 - 
       840970543408388*T^10 - 126455012197360*nf*T^10 + 
       223826387446680*Lbl*nf*T^10 + 1153100021479904*T^11 + 
       119581550137280*nf*T^11 - 1081088661883936*Lbl*nf*T^11 - 
       1344499059624466*T^12 - 78403289338640*nf*T^12 + 
       2625089754826232*Lbl*nf*T^12 + 1338962305304316*T^13 + 
       18434791642400*nf*T^13 - 4586247974859376*Lbl*nf*T^13 - 
       1140791948370340*T^14 + 33447646842400*nf*T^14 + 
       6242075723159568*Lbl*nf*T^14 + 830393512275584*T^15 - 
       57680894064640*nf*T^15 - 6793820654093312*Lbl*nf*T^15 - 
       513713569178416*T^16 + 53756261847680*nf*T^16 + 
       5946742602544576*Lbl*nf*T^16 + 267191052943104*T^17 - 
       35517965763840*nf*T^17 - 4157830767312768*Lbl*nf*T^17 - 
       114611580144864*T^18 + 17569952422400*nf*T^18 + 
       2279704564820480*Lbl*nf*T^18 + 39240854455040*T^19 - 
       6525954534400*nf*T^19 - 947840111142400*Lbl*nf*T^19 - 
       10135509719328*T^20 + 1764491912960*nf*T^20 + 281695113771904*Lbl*nf*
        T^20 + 1774692649664*T^21 - 317684702720*nf*T^21 - 
       53403172187904*Lbl*nf*T^21 - 161335695424*T^22 + 28880427520*nf*T^22 + 
       4854833835264*Lbl*nf*T^22)/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) - 
    (256*(1 + 12*T - 32*T^2 + 344*T^3 - 2084*T^4 + 7696*T^5 - 19632*T^6 + 
       35072*T^7 - 41344*T^8 + 22656*T^9 + 21376*T^10 - 66048*T^11 + 
       80896*T^12 - 60928*T^13 + 29184*T^14 - 8192*T^15 + 1024*T^16)*Log[2])/
     ((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^5) - 
    (2*(126 - 2280*T + 20357*T^2 - 120516*T^3 + 1520*Lbl*nf*T^3 + 
       532998*T^4 - 24272*Lbl*nf*T^4 - 1924156*T^5 + 186336*Lbl*nf*T^5 + 
       5803832*T^6 - 936176*Lbl*nf*T^6 - 14597292*T^7 + 3530740*Lbl*nf*T^7 + 
       30600955*T^8 - 11563772*Lbl*nf*T^8 - 53428604*T^9 + 
       39278720*Lbl*nf*T^9 + 75958380*T^10 - 144191720*Lbl*nf*T^10 - 
       77895016*T^11 + 506207892*Lbl*nf*T^11 + 16236749*T^12 - 
       1531490988*Lbl*nf*T^12 + 180277352*T^13 + 3845459856*Lbl*nf*T^13 - 
       591190726*T^14 - 7967045720*Lbl*nf*T^14 + 1238714524*T^15 + 
       13657925824*Lbl*nf*T^15 - 2002790768*T^16 - 19430167872*Lbl*nf*T^16 + 
       2608828544*T^17 + 22944144128*Lbl*nf*T^17 - 2764261680*T^18 - 
       22409348672*Lbl*nf*T^18 + 2373571168*T^19 + 17954998848*Lbl*nf*T^19 - 
       1630701936*T^20 - 11635077056*Lbl*nf*T^20 + 876498816*T^21 + 
       5960974592*Lbl*nf*T^21 - 355387744*T^22 - 2328706432*Lbl*nf*T^22 + 
       102248896*T^23 + 652856832*Lbl*nf*T^23 - 18607744*T^24 - 
       117119488*Lbl*nf*T^24 + 1612800*T^25 + 10106880*Lbl*nf*T^25)*
      Log[1 - T]^2)/(3*(-1 + T)^5*T^7*(1 - 2*T + 2*T^2)^6) + 
    ((2241285 + 329280*nf - 40123821*T - 7647920*nf*T - 5952668*Lbl*nf*T + 
       346289498*T^2 + 84722960*nf*T^2 + 115521252*Lbl*nf*T^2 - 
       1934968608*T^3 - 602206080*nf*T^3 - 1090648628*Lbl*nf*T^3 + 
       7855598279*T^4 + 3095417360*nf*T^4 + 6655237556*Lbl*nf*T^4 - 
       24676044305*T^5 - 12252694720*nf*T^5 - 29512259040*Lbl*nf*T^5 + 
       62495839251*T^6 + 38768579360*nf*T^6 + 102291183596*Lbl*nf*T^6 - 
       131702074191*T^7 - 100409976240*nf*T^7 - 296041113568*Lbl*nf*T^7 + 
       237473097681*T^8 + 216215453440*nf*T^8 + 770335546324*Lbl*nf*T^8 - 
       376167368723*T^9 - 390967508960*nf*T^9 - 1928555846316*Lbl*nf*T^9 + 
       535913280791*T^10 + 597036981520*nf*T^10 + 4745870173616*Lbl*nf*T^10 - 
       698748948623*T^11 - 771504675760*nf*T^11 - 11090238241028*Lbl*nf*
        T^11 + 842901609523*T^12 + 842371029360*nf*T^12 + 
       23384361230328*Lbl*nf*T^12 - 949763434995*T^13 - 
       773025389360*nf*T^13 - 42895825316704*Lbl*nf*T^13 + 
       1014281455348*T^14 + 590230820480*nf*T^14 + 67134349724240*Lbl*nf*
        T^14 - 1042492231870*T^15 - 368553735200*nf*T^15 - 
       88745209021232*Lbl*nf*T^15 + 1029352297928*T^16 + 
       182640608640*nf*T^16 + 98400699957504*Lbl*nf*T^16 - 
       946203458920*T^17 - 67711477120*nf*T^17 - 90826330132160*Lbl*nf*T^17 + 
       769615847568*T^18 + 16055128320*nf*T^18 + 69053548269440*Lbl*nf*T^18 - 
       525523581408*T^19 - 703216640*nf*T^19 - 42568382232768*Lbl*nf*T^19 + 
       286954879152*T^20 - 1168912640*nf*T^20 + 20777130534272*Lbl*nf*T^20 - 
       119061330480*T^21 + 496805120*nf*T^21 - 7737610338304*Lbl*nf*T^21 + 
       35058685376*T^22 - 96337920*nf*T^22 + 2067817097472*Lbl*nf*T^22 - 
       6510315616*T^23 + 7902720*nf*T^23 - 353396318464*Lbl*nf*T^23 + 
       572812800*T^24 + 29022945280*Lbl*nf*T^24)*Log[T])/
     (315*(-1 + T)^6*T^5*(1 - 2*T + 2*T^2)^6) - 
    (2*(-2483 + 42990*T + 3584*Lbl*nf*T - 341951*T^2 - 58912*Lbl*nf*T^2 + 
       1573940*T^3 + 474296*Lbl*nf*T^3 - 3945479*T^4 - 2450584*Lbl*nf*T^4 - 
       355336*T^5 + 9310276*Lbl*nf*T^5 + 51085788*T^6 - 30584404*Lbl*nf*T^6 - 
       261057900*T^7 + 107972372*Lbl*nf*T^7 + 838458688*T^8 - 
       436110780*Lbl*nf*T^8 - 2010643160*T^9 + 1724635364*Lbl*nf*T^9 + 
       3796319012*T^10 - 5883016012*Lbl*nf*T^10 - 5728509240*T^11 + 
       16646776652*Lbl*nf*T^11 + 6813176279*T^12 - 38996322964*Lbl*nf*T^12 - 
       5966606992*T^13 + 76139695392*Lbl*nf*T^13 + 2792015006*T^14 - 
       124715369848*Lbl*nf*T^14 + 1881621796*T^15 + 172051767296*Lbl*nf*
        T^15 - 6265449808*T^16 - 200072819072*Lbl*nf*T^16 + 8639944832*T^17 + 
       195627726016*Lbl*nf*T^17 - 8399737360*T^18 - 159855314560*Lbl*nf*
        T^18 + 6287120800*T^19 + 108025932224*Lbl*nf*T^19 - 3689866576*T^20 - 
       59402142272*Lbl*nf*T^20 + 1682062336*T^21 + 25937701888*Lbl*nf*T^21 - 
       577698080*T^22 - 8660377984*Lbl*nf*T^22 + 141013568*T^23 + 
       2078246400*Lbl*nf*T^23 - 21833344*T^24 - 319257088*Lbl*nf*T^24 + 
       1612800*T^25 + 23582720*Lbl*nf*T^25)*Log[T]^2)/
     (3*(-1 + T)^7*T^5*(1 - 2*T + 2*T^2)^6) + 
    Log[1 - T]*(-1/315*(52920 - 773216*T + 9909912*T^2 + 4997880*Lbl*nf*T^2 - 
         107102034*T^3 - 69157656*Lbl*nf*T^3 + 801808416*T^4 - 
         165760*nf*T^4 + 485546712*Lbl*nf*T^4 - 4217262503*T^5 + 
         1238720*nf*T^5 - 2257528376*Lbl*nf*T^5 + 16396001796*T^6 - 
         6016080*nf*T^6 + 8246442068*Lbl*nf*T^6 - 49411554801*T^7 + 
         21092400*nf*T^7 - 29930097816*Lbl*nf*T^7 + 119979954272*T^8 - 
         52607520*nf*T^8 + 125191056620*Lbl*nf*T^8 - 242554960559*T^9 + 
         100168320*nf*T^9 - 531354028680*Lbl*nf*T^9 + 421460481480*T^10 - 
         164526880*nf*T^10 + 1953363148660*Lbl*nf*T^10 - 651827802149*T^11 + 
         251350960*nf*T^11 - 5881017606060*Lbl*nf*T^11 + 930751575142*T^12 - 
         327605600*nf*T^12 + 14429163223352*Lbl*nf*T^12 - 
         1260178930679*T^13 + 254127440*nf*T^13 - 29069361327696*Lbl*nf*
          T^13 + 1620263647314*T^14 + 175462560*nf*T^14 + 
         48455532788096*Lbl*nf*T^14 - 1929588478146*T^15 - 
         1023613920*nf*T^15 - 67128976892368*Lbl*nf*T^15 + 
         2051592660336*T^16 + 2014754560*nf*T^16 + 77338689809024*Lbl*nf*
          T^16 - 1880240221448*T^17 - 2642111360*nf*T^17 - 
         73829849266432*Lbl*nf*T^17 + 1441510292752*T^18 + 
         2558160640*nf*T^18 + 57909028333632*Lbl*nf*T^18 - 
         899060551392*T^19 - 1865794560*nf*T^19 - 36781253698112*Lbl*nf*
          T^19 + 442163117792*T^20 + 1005652480*nf*T^20 + 
         18485999491456*Lbl*nf*T^20 - 164493004144*T^21 - 376759040*nf*T^21 - 
         7087538481408*Lbl*nf*T^21 + 43417759008*T^22 + 85424640*nf*T^22 + 
         1950034670080*Lbl*nf*T^22 - 7237191584*T^23 - 7902720*nf*T^23 - 
         343154368256*Lbl*nf*T^23 + 572812800*T^24 + 29022945280*Lbl*nf*T^24)/
        ((-1 + T)^5*T^6*(1 - 2*T + 2*T^2)^6) + 
      (8*(-764 + 7667*T + 3914*Lbl*nf*T + 478*T^2 - 65246*Lbl*nf*T^2 - 
         487174*T^3 + 542692*Lbl*nf*T^3 + 4530893*T^4 - 2953360*Lbl*nf*T^4 - 
         24418682*T^5 + 11935600*Lbl*nf*T^5 + 93535933*T^6 - 
         39249464*Lbl*nf*T^6 - 274677634*T^7 + 114576848*Lbl*nf*T^7 + 
         642057726*T^8 - 319109224*Lbl*nf*T^8 - 1218599602*T^9 + 
         864178776*Lbl*nf*T^9 + 1893751060*T^10 - 2193772144*Lbl*nf*T^10 - 
         2403352562*T^11 + 4969986968*Lbl*nf*T^11 + 2443746260*T^12 - 
         9720608912*Lbl*nf*T^12 - 1879649804*T^13 + 16139689008*Lbl*nf*T^13 + 
         883090224*T^14 - 22559789952*Lbl*nf*T^14 + 139774704*T^15 + 
         26391724416*Lbl*nf*T^15 - 799776256*T^16 - 25663782144*Lbl*nf*T^16 + 
         955188096*T^17 + 20536919296*Lbl*nf*T^17 - 743577152*T^18 - 
         13319259392*Lbl*nf*T^18 + 421270496*T^19 + 6839269248*Lbl*nf*T^19 - 
         174695104*T^20 - 2680567040*Lbl*nf*T^20 + 50759744*T^21 + 
         754507520*Lbl*nf*T^21 - 9284608*T^22 - 135968768*Lbl*nf*T^22 + 
         806400*T^23 + 11791360*Lbl*nf*T^23)*Log[T])/(3*(-1 + T)^5*T^5*
        (1 - 2*T + 2*T^2)^6)) + 
    (8*(-1 + 2*T)*(1103 - 10648*T - 4484*Lbl*nf*T + 16727*T^2 + 
       65380*Lbl*nf*T^2 + 348358*T^3 - 482984*Lbl*nf*T^3 - 3339381*T^4 + 
       2345624*Lbl*nf*T^4 + 16936546*T^5 - 8653664*Lbl*nf*T^5 - 
       59777598*T^6 + 27705568*Lbl*nf*T^6 + 160121076*T^7 - 
       87004976*Lbl*nf*T^7 - 338289816*T^8 + 276314592*Lbl*nf*T^8 + 
       572725486*T^9 - 827714568*Lbl*nf*T^9 - 775144714*T^10 + 
       2169650680*Lbl*nf*T^10 + 813994072*T^11 - 4792491424*Lbl*nf*T^11 - 
       595726284*T^12 + 8809133360*Lbl*nf*T^12 + 152260208*T^13 - 
       13431600768*Lbl*nf*T^13 + 346855024*T^14 + 16957495168*Lbl*nf*T^14 - 
       689365632*T^15 - 17656904192*Lbl*nf*T^15 + 757672608*T^16 + 
       15042006400*Lbl*nf*T^16 - 595340064*T^17 - 10340161152*Lbl*nf*T^17 + 
       349495136*T^18 + 5608992128*Lbl*nf*T^18 - 151570560*T^19 - 
       2316382720*Lbl*nf*T^19 + 46203456*T^20 + 685605632*Lbl*nf*T^20 - 
       8870400*T^21 - 129704960*Lbl*nf*T^21 + 806400*T^22 + 
       11791360*Lbl*nf*T^22)*PolyLog[2, T])/(3*(-1 + T)^5*T^5*
      (1 - 2*T + 2*T^2)^6)) + 
  Log[T]^2*((-516505895 + 131884480*nf + 8008494932*T - 3062976280*nf*T + 
      691147106*Lbl*nf*T - 59524129985*T^2 + 33398739080*nf*T^2 - 
      11378796044*Lbl*nf*T^2 + 270697400282*T^3 - 231773426080*nf*T^3 + 
      92527125426*Lbl*nf*T^3 - 789089083210*T^4 + 1157624265000*nf*T^4 - 
      491126162392*Lbl*nf*T^4 + 1254275260498*T^5 - 4439560612200*nf*T^5 + 
      1923504012964*Lbl*nf*T^5 + 673981763722*T^6 + 13588244938800*nf*T^6 - 
      6024572804824*Lbl*nf*T^6 - 11044361525246*T^7 - 34016685018400*nf*T^7 + 
      16162880820572*Lbl*nf*T^7 + 38678288790066*T^8 + 
      70771119420400*nf*T^8 - 39415617163312*Lbl*nf*T^8 - 
      88246061808834*T^9 - 123625070791600*nf*T^9 + 90345793541716*Lbl*nf*
       T^9 + 149398160471311*T^10 + 182409790729600*nf*T^10 - 
      193727338055688*Lbl*nf*T^10 - 192655722480709*T^11 - 
      227891973439200*nf*T^11 + 377351115180532*Lbl*nf*T^11 + 
      183230986252426*T^12 + 240836082037600*nf*T^12 - 
      647272305548528*Lbl*nf*T^12 - 108415506521170*T^13 - 
      214299419695200*nf*T^13 + 956356926884944*Lbl*nf*T^13 - 
      4961350144620*T^14 + 159109439305600*nf*T^14 - 
      1200193384210368*Lbl*nf*T^14 + 104155918985160*T^15 - 
      97069640292800*nf*T^15 + 1266509658589488*Lbl*nf*T^15 - 
      147495494169744*T^16 + 47417793292800*nf*T^16 - 
      1113024081041536*Lbl*nf*T^16 + 131588362515088*T^17 - 
      17683341401600*nf*T^17 + 804997666145472*Lbl*nf*T^17 - 
      85239463653040*T^18 + 4512246144000*nf*T^18 - 471348092456064*Lbl*nf*
       T^18 + 41100660295856*T^19 - 496680934400*nf*T^19 + 
      218115776449984*Lbl*nf*T^19 - 14506034950240*T^20 - 
      142055406080*nf*T^20 - 76871598401280*Lbl*nf*T^20 + 
      3557627716832*T^21 + 77524052480*nf*T^21 + 19412199917312*Lbl*nf*T^21 - 
      542508273216*T^22 - 15355361280*nf*T^22 - 3132046987264*Lbl*nf*T^22 + 
      38665505536*T^23 + 1224545280*nf*T^23 + 242802429184*Lbl*nf*T^23)/
     (44100*(-1 + T)^6*T^5*(1 - 2*T + 2*T^2)^6) + 
    (8*(-237 + 8704*T + 1672*Lbl*nf*T - 114414*T^2 - 28072*Lbl*nf*T^2 + 
       867254*T^3 + 235084*Lbl*nf*T^3 - 4482402*T^4 - 1293572*Lbl*nf*T^4 + 
       17185209*T^5 + 5295262*Lbl*nf*T^5 - 51316929*T^6 - 
       17646074*Lbl*nf*T^6 + 123152470*T^7 + 52187640*Lbl*nf*T^7 - 
       243054392*T^8 - 146929460*Lbl*nf*T^8 + 403053485*T^9 + 
       400655122*Lbl*nf*T^9 - 577149160*T^10 - 1020572334*Lbl*nf*T^10 + 
       743583908*T^11 + 2315090392*Lbl*nf*T^11 - 910141567*T^12 - 
       4527859852*Lbl*nf*T^12 + 1104102754*T^13 + 7509225888*Lbl*nf*T^13 - 
       1319062250*T^14 - 10471742528*Lbl*nf*T^14 + 1474195744*T^15 + 
       12205654400*Lbl*nf*T^15 - 1453439192*T^16 - 11808631328*Lbl*nf*T^16 + 
       1208351968*T^17 + 9387483552*Lbl*nf*T^17 - 818741008*T^18 - 
       6039228512*Lbl*nf*T^18 + 437671744*T^19 + 3071779200*Lbl*nf*T^19 - 
       177184624*T^20 - 1191123136*Lbl*nf*T^20 + 51004320*T^21 + 
       331387648*Lbl*nf*T^21 - 9297568*T^22 - 58994432*Lbl*nf*T^22 + 
       806400*T^23 + 5053440*Lbl*nf*T^23)*PolyLog[2, T])/
     ((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6)) - 
  (2*(74208 - 1827592*T - 1378848*Lbl*nf*T + 19071450*T^2 + 
     15420984*Lbl*nf*T^2 - 125288612*T^3 + 4480*nf*T^3 - 
     94081344*Lbl*nf*T^3 + 576874386*T^4 + 51520*nf*T^4 + 
     396032312*Lbl*nf*T^4 - 1944504474*T^5 - 457520*nf*T^5 - 
     1380878036*Lbl*nf*T^5 + 4999024038*T^6 + 1715280*nf*T^6 + 
     5048908376*Lbl*nf*T^6 - 10261263932*T^7 - 4351200*nf*T^7 - 
     21093444876*Lbl*nf*T^7 + 17922951598*T^8 + 9179520*nf*T^8 + 
     85721872760*Lbl*nf*T^8 - 29538787312*T^9 - 18015200*nf*T^9 - 
     295322478300*Lbl*nf*T^9 + 51587574297*T^10 + 32067280*nf*T^10 + 
     827773572020*Lbl*nf*T^10 - 96885048566*T^11 - 45121440*nf*T^11 - 
     1885672138296*Lbl*nf*T^11 + 177193026653*T^12 + 35894320*nf*T^12 + 
     3516859060880*Lbl*nf*T^12 - 286759953910*T^13 + 25107040*nf*T^13 - 
     5402950932192*Lbl*nf*T^13 + 390954356006*T^14 - 146230560*nf*T^14 + 
     6853563314096*Lbl*nf*T^14 - 439203369872*T^15 + 287822080*nf*T^15 - 
     7162722933888*Lbl*nf*T^15 + 400869582376*T^16 - 377444480*nf*T^16 + 
     6122793295360*Lbl*nf*T^16 - 292602851760*T^17 + 365451520*nf*T^17 - 
     4222898276288*Lbl*nf*T^17 + 166895081408*T^18 - 266542080*nf*T^18 + 
     2297986981824*Lbl*nf*T^18 - 71704137184*T^19 + 143664640*nf*T^19 - 
     951761359232*Lbl*nf*T^19 + 21807265872*T^20 - 53822720*nf*T^20 + 
     282385659136*Lbl*nf*T^20 - 4170103136*T^21 + 12203520*nf*T^21 - 
     53511050240*Lbl*nf*T^21 + 373546208*T^22 - 1128960*nf*T^22 + 
     4861393152*Lbl*nf*T^22 + 3440640*Lbl*nf*T^23)*PolyLog[3, 1 - T])/
   (105*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) + 
  (2*(-1292150 - 47040*nf + 21677184*T + 1045520*nf*T + 2959724*Lbl*nf*T - 
     173686927*T^2 - 11057760*nf*T^2 - 49702312*Lbl*nf*T^2 + 859319598*T^3 + 
     74953760*nf*T^3 + 420605612*Lbl*nf*T^3 - 2823606631*T^4 - 
     367166800*nf*T^4 - 2365871896*Lbl*nf*T^4 + 5881558288*T^5 + 
     1382987760*nf*T^5 + 10020786840*Lbl*nf*T^5 - 4508757790*T^6 - 
     4154745840*nf*T^6 - 34503243228*Lbl*nf*T^6 - 18880325360*T^7 + 
     10188054240*nf*T^7 + 102153571828*Lbl*nf*T^7 + 94844646416*T^8 - 
     20697379360*nf*T^8 - 270127659432*Lbl*nf*T^8 - 249402133562*T^9 + 
     35152275200*nf*T^9 + 647558437796*Lbl*nf*T^9 + 468345328237*T^10 - 
     50136663920*nf*T^10 - 1398556210524*Lbl*nf*T^10 - 672916153494*T^11 + 
     60077562720*nf*T^11 + 2675428023560*Lbl*nf*T^11 + 747924855503*T^12 - 
     60261237680*nf*T^12 - 4452983226688*Lbl*nf*T^12 - 622848401010*T^13 + 
     50171124640*nf*T^13 + 6353820623680*Lbl*nf*T^13 + 340540094026*T^14 - 
     34147604960*nf*T^14 - 7678737125680*Lbl*nf*T^14 - 38689182736*T^15 + 
     18502928640*nf*T^15 + 7770209698688*Lbl*nf*T^15 - 150437279464*T^16 - 
     7588586880*nf*T^16 - 6497555132544*Lbl*nf*T^16 + 189282821712*T^17 + 
     2084481280*nf*T^17 + 4412940247360*Lbl*nf*T^17 - 134150331232*T^18 - 
     209108480*nf*T^18 - 2374964575296*Lbl*nf*T^18 + 63980682016*T^19 - 
     108648960*nf*T^19 + 975643594368*Lbl*nf*T^19 - 20524274064*T^20 + 
     58338560*nf*T^20 - 287728795648*Lbl*nf*T^20 + 4047913440*T^21 - 
     12633600*nf*T^21 + 54310081024*Lbl*nf*T^21 - 373546208*T^22 + 
     1128960*nf*T^22 - 4940527872*Lbl*nf*T^22 + 3440640*Lbl*nf*T^23)*
    PolyLog[3, T])/(105*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) + 
  (16*(872 - 12080*T + 760*Lbl*nf*T + 78132*T^2 - 12136*Lbl*nf*T^2 - 
     294180*T^3 + 92976*Lbl*nf*T^3 + 611568*T^4 - 467272*Lbl*nf*T^4 - 
     79727*T^5 + 1729270*Lbl*nf*T^5 - 4420279*T^6 - 5125538*Lbl*nf*T^6 + 
     18625634*T^7 + 13729952*Lbl*nf*T^7 - 48478672*T^8 - 
     37896476*Lbl*nf*T^8 + 94896323*T^9 + 110166774*Lbl*nf*T^9 - 
     149601808*T^10 - 307117594*Lbl*nf*T^10 + 196682936*T^11 + 
     752046520*Lbl*nf*T^11 - 220113577*T^12 - 1553797380*Lbl*nf*T^12 + 
     212157798*T^13 + 2674198528*Lbl*nf*T^13 - 176874254*T^14 - 
     3820203264*Lbl*nf*T^14 + 127089760*T^15 + 4518027136*Lbl*nf*T^15 - 
     77694952*T^16 - 4401881440*Lbl*nf*T^16 + 39453920*T^17 + 
     3501390304*Lbl*nf*T^17 - 16041520*T^18 - 2240537632*Lbl*nf*T^18 + 
     4971648*T^19 + 1127106432*Lbl*nf*T^19 - 1115408*T^20 - 
     429851712*Lbl*nf*T^20 + 180448*T^21 + 116993792*Lbl*nf*T^21 - 
     21728*T^22 - 20276480*Lbl*nf*T^22 + 1684480*Lbl*nf*T^23)*
    PolyLog[4, 1 - T])/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) - 
  (16*(-854 + 8678*T + 532*Lbl*nf*T - 12159*T^2 - 9868*Lbl*nf*T^2 - 
     336284*T^3 + 90996*Lbl*nf*T^3 + 3313495*T^4 - 578100*Lbl*nf*T^4 - 
     17693615*T^5 + 2715222*Lbl*nf*T^5 + 66376027*T^6 - 9913778*Lbl*nf*T^6 - 
     190652466*T^7 + 29700728*Lbl*nf*T^7 + 437237300*T^8 - 
     76499732*Lbl*nf*T^8 - 819777291*T^9 + 175143242*Lbl*nf*T^9 + 
     1274054980*T^10 - 362949510*Lbl*nf*T^10 - 1653804968*T^11 + 
     683332360*Lbl*nf*T^11 + 1798301461*T^12 - 1160694140*Lbl*nf*T^12 - 
     1636496702*T^13 + 1756435200*Lbl*nf*T^13 + 1240667950*T^14 - 
     2334253312*Lbl*nf*T^14 - 777104416*T^15 + 2685136000*Lbl*nf*T^15 + 
     397210632*T^16 - 2633818528*Lbl*nf*T^16 - 162910624*T^17 + 
     2166184480*Lbl*nf*T^17 + 52452208*T^18 - 1463018976*Lbl*nf*T^18 - 
     12903552*T^19 + 789059712*Lbl*nf*T^19 + 2345168*T^20 - 
     326365120*Lbl*nf*T^20 - 297568*T^21 + 97084672*Lbl*nf*T^21 + 
     21728*T^22 - 18466560*Lbl*nf*T^22 + 1684480*Lbl*nf*T^23)*PolyLog[4, T])/
   ((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) - 
  (16*(-1 + 2*T)*(-241 + 1118*T - 1900*Lbl*nf*T + 9731*T^2 + 
     26540*Lbl*nf*T^2 - 142038*T^3 - 181776*Lbl*nf*T^3 + 845097*T^4 + 
     823312*Lbl*nf*T^4 - 3280684*T^5 - 2869784*Lbl*nf*T^5 + 9464252*T^6 + 
     9587336*Lbl*nf*T^6 - 21755152*T^7 - 36527152*Lbl*nf*T^7 + 42493068*T^8 + 
     144019584*Lbl*nf*T^8 - 76282720*T^9 - 497931080*Lbl*nf*T^9 + 
     135774208*T^10 + 1411553080*Lbl*nf*T^10 - 244227232*T^11 - 
     3248996256*Lbl*nf*T^11 + 421904960*T^12 + 6105220656*Lbl*nf*T^12 - 
     654248800*T^13 - 9423616640*Lbl*nf*T^13 + 868871840*T^14 + 
     11981810560*Lbl*nf*T^14 - 961366528*T^15 - 12528847360*Lbl*nf*T^15 + 
     869448128*T^16 + 10701242240*Lbl*nf*T^16 - 630593280*T^17 - 
     7368366720*Lbl*nf*T^17 + 357747200*T^18 + 4001182080*Lbl*nf*T^18 - 
     152939520*T^19 - 1653516800*Lbl*nf*T^19 + 46340352*T^20 + 
     489614080*Lbl*nf*T^20 - 8870400*T^21 - 92646400*Lbl*nf*T^21 + 
     806400*T^22 + 8422400*Lbl*nf*T^22)*PolyLog[4, T/(-1 + T)])/
   ((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) + 
  (4*(-1013693 + 188160*nf + 15645294*T - 4182080*nf*T - 153296*Lbl*nf*T - 
     108417566*T^2 + 44248960*nf*T^2 + 1688488*Lbl*nf*T^2 + 391022692*T^3 - 
     299940480*nf*T^3 - 7549388*Lbl*nf*T^3 - 367286640*T^4 + 
     1469357120*nf*T^4 - 30844836*Lbl*nf*T^4 - 4026283436*T^5 - 
     5534533760*nf*T^5 + 496706824*Lbl*nf*T^5 + 27333014488*T^6 + 
     16625808640*nf*T^6 - 1854121040*Lbl*nf*T^6 - 102734944704*T^7 - 
     40767041280*nf*T^7 - 3531179960*Lbl*nf*T^7 + 280300892312*T^8 + 
     82820644480*nf*T^8 + 70267088776*Lbl*nf*T^8 - 602301763696*T^9 - 
     140674710400*nf*T^9 - 394464980868*Lbl*nf*T^9 + 1060558249348*T^10 + 
     200670480640*nf*T^10 + 1421401538516*Lbl*nf*T^10 - 1569163122864*T^11 - 
     240489016320*nf*T^11 - 3782068967472*Lbl*nf*T^11 + 1987628997252*T^12 + 
     241188241280*nf*T^12 + 7845818480208*Lbl*nf*T^12 - 2187198314504*T^13 - 
     200584070400*nf*T^13 - 13023746166256*Lbl*nf*T^13 + 2110677097656*T^14 + 
     136005497600*nf*T^14 + 17511420779408*Lbl*nf*T^14 - 1788091646464*T^15 - 
     72860426240*nf*T^15 - 19135666842880*Lbl*nf*T^15 + 1315986508064*T^16 + 
     28844569600*nf*T^16 + 16927400263424*Lbl*nf*T^16 - 822236887872*T^17 - 
     6876119040*nf*T^17 - 11983664285376*Lbl*nf*T^17 + 421038734848*T^18 - 
     229734400*nf*T^18 + 6649166399680*Lbl*nf*T^18 - 168281944320*T^19 + 
     1009254400*nf*T^19 - 2791994643200*Lbl*nf*T^19 + 48914574912*T^20 - 
     448645120*nf*T^20 + 835568131328*Lbl*nf*T^20 - 9167537280*T^21 + 
     99348480*nf*T^21 - 158962476288*Lbl*nf*T^21 + 833412480*T^22 - 
     9031680*nf*T^22 + 14451134208*Lbl*nf*T^22)*Zeta[3])/
   (105*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) + 
  lmm*((350464*log2\[Omega]0^2)/15 - (-231032604990 + 46143899760*nf + 
      5813062250430*T - 671080583880*nf*T + 301707499656*Lbl*nf*T - 
      65045810325577*T^2 + 4339518886080*nf*T^2 - 6556192842876*Lbl*nf*T^2 + 
      450069006301998*T^3 - 12013992691680*nf*T^3 + 63587187970164*Lbl*nf*
       T^3 - 2177184177529261*T^4 - 17136856802520*nf*T^4 - 
      370941363613464*Lbl*nf*T^4 + 7870024832570644*T^5 + 
      317766393791280*nf*T^5 + 1431000438908004*Lbl*nf*T^5 - 
      22145975538395088*T^6 - 1622011803946800*nf*T^6 - 
      3738852903786588*Lbl*nf*T^6 + 49835374317358112*T^7 + 
      5403003127569600*nf*T^7 + 6173240536154400*Lbl*nf*T^7 - 
      91359147525902874*T^8 - 13514561269003200*nf*T^8 - 
      3509166177253680*Lbl*nf*T^8 + 138306950312418228*T^9 + 
      26848886615577600*nf*T^9 - 13377517377254592*Lbl*nf*T^9 - 
      174896885229461532*T^10 - 43653407245126560*nf*T^10 + 
      50513372726306448*Lbl*nf*T^10 + 186976540937780112*T^11 + 
      59147358731684160*nf*T^11 - 100297828712403936*Lbl*nf*T^11 - 
      171547083648649672*T^12 - 67509364898784480*nf*T^12 + 
      139996283904695472*Lbl*nf*T^12 + 137521747366106784*T^13 + 
      65194153701304320*nf*T^13 - 146963667537115968*Lbl*nf*T^13 - 
      97717616442388448*T^14 - 53102993502720000*nf*T^14 + 
      118244372240632512*Lbl*nf*T^14 + 61352315728530944*T^15 + 
      36021944868188160*nf*T^15 - 72840433437886464*Lbl*nf*T^15 - 
      32956935912492640*T^16 - 19848783007415040*nf*T^16 + 
      33937989886136448*Lbl*nf*T^16 + 14245644127599168*T^17 + 
      8528951811179520*nf*T^17 - 11745787683538944*Lbl*nf*T^17 - 
      4538685017139392*T^18 - 2676940442964480*nf*T^18 + 
      2961322042672896*Lbl*nf*T^18 + 933421790408960*T^19 + 
      546088146508800*nf*T^19 - 523021428088320*Lbl*nf*T^19 - 
      93342179040896*T^20 - 54608814650880*nf*T^20 + 
      52302142808832*Lbl*nf*T^20)/(27783000*(-1 + T)^5*T^5*
      (1 - 2*T + 2*T^2)^5) - (8*(179 - 2164*T + 190*Lbl*nf*T + 12170*T^2 - 
       2654*Lbl*nf*T^2 - 37501*T^3 + 17836*Lbl*nf*T^3 + 51169*T^4 - 
       79212*Lbl*nf*T^4 + 80641*T^5 + 265698*Lbl*nf*T^5 - 653736*T^6 - 
       844978*Lbl*nf*T^6 + 2108595*T^7 + 3114792*Lbl*nf*T^7 - 5069570*T^8 - 
       11948792*Lbl*nf*T^8 + 10813283*T^9 + 39713446*Lbl*nf*T^9 - 
       22128431*T^10 - 106904662*Lbl*nf*T^10 + 43063367*T^11 + 
       231524712*Lbl*nf*T^11 - 75375808*T^12 - 406189816*Lbl*nf*T^12 + 
       112758544*T^13 + 580644528*Lbl*nf*T^13 - 139566808*T^14 - 
       677039728*Lbl*nf*T^14 + 139926312*T^15 + 640835968*Lbl*nf*T^15 - 
       111460896*T^16 - 486529024*Lbl*nf*T^16 + 68850736*T^17 + 
       289988448*Lbl*nf*T^17 - 31801712*T^18 - 130932448*Lbl*nf*T^18 + 
       10338800*T^19 + 42142080*Lbl*nf*T^19 - 2107392*T^20 - 
       8618624*Lbl*nf*T^20 + 201600*T^21 + 842240*Lbl*nf*T^21)*Log[1 - T]^3)/
     (3*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) - 
    ((-2321211 + 94080*nf + 39366004*T - 2091040*nf*T + 6011888*Lbl*nf*T - 
       318148694*T^2 + 22151360*nf*T^2 - 107688244*Lbl*nf*T^2 + 
       1613914774*T^3 - 150131520*nf*T^3 + 957358724*Lbl*nf*T^3 - 
       5629599693*T^4 + 735113120*nf*T^4 - 5581804552*Lbl*nf*T^4 + 
       13654256168*T^5 - 2767256800*nf*T^5 + 23801362504*Lbl*nf*T^5 - 
       20598389457*T^6 + 8309321440*nf*T^6 - 78474772408*Lbl*nf*T^6 + 
       4410957938*T^7 - 20371270080*nf*T^7 + 206228444576*Lbl*nf*T^7 + 
       79442274517*T^8 + 41384651840*nf*T^8 - 438425681752*Lbl*nf*T^8 - 
       281195884110*T^9 - 70293440000*nf*T^9 + 755486076876*Lbl*nf*T^9 + 
       613304603333*T^10 + 100266482400*nf*T^10 - 1040658228748*Lbl*nf*T^10 - 
       1010010848944*T^11 - 120153261760*nf*T^11 + 1095166152968*Lbl*nf*
        T^11 + 1337815898590*T^12 + 120522618720*nf*T^12 - 
       755919816616*Lbl*nf*T^12 - 1468076204060*T^13 - 100342392640*nf*T^13 + 
       54983364496*Lbl*nf*T^13 + 1357855006704*T^14 + 68295209920*nf*T^14 + 
       732687998272*Lbl*nf*T^14 - 1069681982240*T^15 - 37005857280*nf*T^15 - 
       1247120121792*Lbl*nf*T^15 + 720370051520*T^16 + 15177173760*nf*T^16 + 
       1297418973760*Lbl*nf*T^16 - 412058777664*T^17 - 4168962560*nf*T^17 - 
       979172624320*Lbl*nf*T^17 + 195931312144*T^18 + 418216960*nf*T^18 + 
       553629050432*Lbl*nf*T^18 - 74247017216*T^19 + 217297920*nf*T^19 - 
       231583345536*Lbl*nf*T^19 + 20874487648*T^20 - 116677120*nf*T^20 + 
       68298823040*Lbl*nf*T^20 - 3835177664*T^21 + 25267200*nf*T^21 - 
       12761033984*Lbl*nf*T^21 + 342268800*T^22 - 2257920*nf*T^22 + 
       1141500416*Lbl*nf*T^22)*Log[T]^2)/(105*(-1 + T)^5*T^5*
      (1 - 2*T + 2*T^2)^6) + (8*(-1378 + 22081*T + 3246*Lbl*nf*T - 
       166860*T^2 - 51518*Lbl*nf*T^2 + 783097*T^3 + 408208*Lbl*nf*T^3 - 
       2501389*T^4 - 2121096*Lbl*nf*T^4 + 5510368*T^5 + 8086570*Lbl*nf*T^5 - 
       7563413*T^6 - 24099762*Lbl*nf*T^6 + 2139205*T^7 + 
       58726144*Lbl*nf*T^7 + 19217095*T^8 - 121654720*Lbl*nf*T^8 - 
       57964138*T^9 + 222185330*Lbl*nf*T^9 + 99110498*T^10 - 
       368265762*Lbl*nf*T^10 - 114182929*T^11 + 560313256*Lbl*nf*T^11 + 
       81508064*T^12 - 774332072*Lbl*nf*T^12 - 8454744*T^13 + 
       947502992*Lbl*nf*T^13 - 68382592*T^14 - 996777872*Lbl*nf*T^14 + 
       109860712*T^15 + 876789888*Lbl*nf*T^15 - 103681040*T^16 - 
       627794048*Lbl*nf*T^16 + 68503840*T^17 + 355075104*Lbl*nf*T^17 - 
       32359008*T^18 - 152407712*Lbl*nf*T^18 + 10526960*T^19 + 
       46640000*Lbl*nf*T^19 - 2126208*T^20 - 9068416*Lbl*nf*T^20 + 
       201600*T^21 + 842240*Lbl*nf*T^21)*Log[T]^3)/
     (3*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) + 
    Log[1 - T]^2*(-1/105*(47187 + 680386*T + 429912*Lbl*nf*T - 19313630*T^2 - 
         11267508*Lbl*nf*T^2 + 172257540*T^3 + 107520*nf*T^3 + 
         99703380*Lbl*nf*T^3 - 916448860*T^4 - 371840*nf*T^4 - 
         516034400*Lbl*nf*T^4 + 3456442520*T^5 + 850080*nf*T^5 + 
         1827128240*Lbl*nf*T^5 - 9939432957*T^6 - 2653280*nf*T^6 - 
         4529609616*Lbl*nf*T^6 + 22508114982*T^7 + 6242880*nf*T^7 + 
         6724692352*Lbl*nf*T^7 - 40399038506*T^8 - 5832960*nf*T^8 + 
         1882459384*Lbl*nf*T^8 + 55866932440*T^9 - 10225600*nf*T^9 - 
         48387615772*Lbl*nf*T^9 - 52160361831*T^10 + 46250400*nf*T^10 + 
         178468187996*Lbl*nf*T^10 + 8087634992*T^11 - 82644800*nf*T^11 - 
         436829912136*Lbl*nf*T^11 + 88470363490*T^12 + 70068320*nf*T^12 + 
         822924088360*Lbl*nf*T^12 - 223361232356*T^13 + 50357440*nf*T^13 - 
         1250248578128*Lbl*nf*T^13 + 350538259536*T^14 - 292461120*nf*T^14 + 
         1559468309504*Lbl*nf*T^14 - 412623022560*T^15 + 575644160*nf*T^15 - 
         1604615656512*Lbl*nf*T^15 + 380066251184*T^16 - 754888960*nf*T^16 + 
         1356754879424*Lbl*nf*T^16 - 275149075872*T^17 + 730903040*nf*T^17 - 
         931540023104*Lbl*nf*T^17 + 154300617040*T^18 - 533084160*nf*T^18 + 
         508222207168*Lbl*nf*T^18 - 64949378304*T^19 + 287329280*nf*T^19 - 
         212486619264*Lbl*nf*T^19 + 19399849504*T^20 - 107645440*nf*T^20 + 
         64003705472*Lbl*nf*T^20 - 3694735936*T^21 + 24407040*nf*T^21 - 
         12351975168*Lbl*nf*T^21 + 342268800*T^22 - 2257920*nf*T^22 + 
         1141500416*Lbl*nf*T^22)/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) + 
      (8*(50 + 237*T + 570*Lbl*nf*T - 9004*T^2 - 7962*Lbl*nf*T^2 + 
         76044*T^3 + 53828*Lbl*nf*T^3 - 371453*T^4 - 234484*Lbl*nf*T^4 + 
         1260386*T^5 + 747066*Lbl*nf*T^5 - 3215173*T^6 - 1986314*Lbl*nf*T^6 + 
         6485639*T^7 + 5258440*Lbl*nf*T^7 - 10928104*T^8 - 
         15235928*Lbl*nf*T^8 + 16759761*T^9 + 44023902*Lbl*nf*T^9 - 
         26145066*T^10 - 112106542*Lbl*nf*T^10 + 43523227*T^11 + 
         237712288*Lbl*nf*T^11 - 71986822*T^12 - 413409184*Lbl*nf*T^12 + 
         106814512*T^13 + 588296976*Lbl*nf*T^13 - 133273896*T^14 - 
         683828624*Lbl*nf*T^14 + 135149816*T^15 + 645591104*Lbl*nf*T^15 - 
         108804480*T^16 - 489048192*Lbl*nf*T^16 + 67786256*T^17 + 
         290962272*Lbl*nf*T^17 - 31502656*T^18 - 131202016*Lbl*nf*T^18 + 
         10280944*T^19 + 42197248*Lbl*nf*T^19 - 2100896*T^20 - 
         8626688*Lbl*nf*T^20 + 201600*T^21 + 842240*Lbl*nf*T^21)*Log[T])/
       ((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5)) + 
    Pi^2*((2241579 + 329280*nf - 33781858*T - 6660080*nf*T - 
        7106408*Lbl*nf*T + 236840477*T^2 + 63425600*nf*T^2 + 
        119411548*Lbl*nf*T^2 - 1027500616*T^3 - 384581120*nf*T^3 - 
        965924852*Lbl*nf*T^3 + 2972758487*T^4 + 1675168880*nf*T^4 + 
        5005085232*Lbl*nf*T^4 - 5541852736*T^5 - 5566729280*nf*T^5 - 
        18671958356*Lbl*nf*T^5 + 4321307416*T^6 + 14616260960*nf*T^6 + 
        54462440900*Lbl*nf*T^6 + 11230010932*T^7 - 30989087360*nf*T^7 - 
        135333364624*Lbl*nf*T^7 - 54738026046*T^8 + 53744522720*nf*T^8 + 
        312741518560*Lbl*nf*T^8 + 132500021174*T^9 - 76728013600*nf*T^9 - 
        701851564656*Lbl*nf*T^9 - 232630185766*T^10 + 90225329600*nf*T^10 + 
        1482942861624*Lbl*nf*T^10 + 325607346336*T^11 - 86930419520*nf*T^11 - 
        2770769206544*Lbl*nf*T^11 - 378902111304*T^12 + 67760861280*nf*T^12 + 
        4362964341656*Lbl*nf*T^12 + 374151609744*T^13 - 41693433600*nf*T^13 - 
        5632529614208*Lbl*nf*T^13 - 314664988144*T^14 + 19262880000*nf*T^14 + 
        5858622041216*Lbl*nf*T^14 + 222351153280*T^15 - 5867366400*nf*T^15 - 
        4828645011456*Lbl*nf*T^15 - 128022908960*T^16 + 544239360*nf*T^16 + 
        3083245620672*Lbl*nf*T^16 + 57250550496*T^17 + 502924800*nf*T^17 - 
        1472445198336*Lbl*nf*T^17 - 18514285664*T^18 - 298188800*nf*T^18 + 
        495421309824*Lbl*nf*T^18 + 3837825280*T^19 + 76518400*nf*T^19 - 
        104784090880*Lbl*nf*T^19 - 383782528*T^20 - 7651840*nf*T^20 + 
        10478409088*Lbl*nf*T^20)/(315*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) - 
      (8*(372 - 2862*T + 1140*Lbl*nf*T + 701*T^2 - 15924*Lbl*nf*T^2 + 
         104164*T^3 + 107688*Lbl*nf*T^3 - 754631*T^4 - 470080*Lbl*nf*T^4 + 
         3087062*T^5 + 1595382*Lbl*nf*T^5 - 8953068*T^6 - 
         5668062*Lbl*nf*T^6 + 20120835*T^7 + 24364600*Lbl*nf*T^7 - 
         36887578*T^8 - 102347128*Lbl*nf*T^8 + 57539633*T^9 + 
         354272546*Lbl*nf*T^9 - 79909702*T^10 - 972101730*Lbl*nf*T^10 + 
         103601347*T^11 + 2124863384*Lbl*nf*T^11 - 129139784*T^12 - 
         3739265272*Lbl*nf*T^12 + 153099088*T^13 + 5334614032*Lbl*nf*T^13 - 
         165029144*T^14 - 6179310000*Lbl*nf*T^14 + 153381944*T^15 + 
         5785419264*Lbl*nf*T^15 - 117339824*T^16 - 4327847616*Lbl*nf*T^16 + 
         70888848*T^17 + 2533445024*Lbl*nf*T^17 - 32306688*T^18 - 
         1120748576*Lbl*nf*T^18 + 10409840*T^19 + 352927872*Lbl*nf*T^19 - 
         2110912*T^20 - 70574464*Lbl*nf*T^20 + 201600*T^21 + 
         6737920*Lbl*nf*T^21)*Log[1 - T])/(3*(-1 + T)^5*T^5*
        (1 - 2*T + 2*T^2)^5) + (8*(-1241 + 16173*T + 2492*Lbl*nf*T - 
         91321*T^2 - 34124*Lbl*nf*T^2 + 250808*T^3 + 230788*Lbl*nf*T^3 + 
         19992*T^4 - 1009188*Lbl*nf*T^4 - 3242459*T^5 + 3348734*Lbl*nf*T^5 + 
         15692077*T^6 - 10265006*Lbl*nf*T^6 - 46301107*T^7 + 
         34655424*Lbl*nf*T^7 + 99289096*T^8 - 123028816*Lbl*nf*T^8 - 
         163258670*T^9 + 393063782*Lbl*nf*T^9 + 208337317*T^10 - 
         1040649254*Lbl*nf*T^10 - 201316389*T^11 + 2236216472*Lbl*nf*T^11 + 
         131642232*T^12 - 3899064648*Lbl*nf*T^12 - 25286152*T^13 + 
         5529904368*Lbl*nf*T^13 - 69590896*T^14 - 6376647376*Lbl*nf*T^14 + 
         115153272*T^15 + 5945975552*Lbl*nf*T^15 - 106972048*T^16 - 
         4429949632*Lbl*nf*T^16 + 69587424*T^17 + 2582199008*Lbl*nf*T^17 - 
         32534992*T^18 - 1137166432*Lbl*nf*T^18 + 10527600*T^19 + 
         356401792*Lbl*nf*T^19 - 2122688*T^20 - 70921856*Lbl*nf*T^20 + 
         201600*T^21 + 6737920*Lbl*nf*T^21)*Log[T])/(3*(-1 + T)^5*T^5*
        (1 - 2*T + 2*T^2)^5)) + log2\[Omega]0*
     ((-64*Pi^2*(32 - 80*T + 148*T^2 - 197*T^3 + 1355*T^4 - 7831*T^5 + 
         28621*T^6 - 77200*T^7 + 163216*T^8 - 273616*T^9 + 363040*T^10 - 
         377712*T^11 + 302464*T^12 - 180432*T^13 + 75696*T^14 - 19968*T^15 + 
         2496*T^16))/(3*(-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^5) + 
      (4*(1988 - 19969*T - 56621*T^2 - 577534*T^3 + 2615074*T^4 - 
         8649888*T^5 + 92736930*T^6 - 731387000*T^7 + 3636927580*T^8 - 
         12760741930*T^9 + 33721772048*T^10 - 69457679852*T^11 + 
         113482110426*T^12 - 148100669424*T^13 + 154161613840*T^14 - 
         126745717120*T^15 + 80690969648*T^16 - 38437964064*T^17 + 
         12910063296*T^18 - 2728161600*T^19 + 272816160*T^20))/
       (225*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) - 
      (16*(-2880 - 6200*T + 100173*T^2 - 248598*T^3 - 347516*T^4 + 
         4983240*T^5 - 23728770*T^6 + 79271048*T^7 - 205034808*T^8 + 
         423387664*T^9 - 708656600*T^10 + 968861560*T^11 - 1083616832*T^12 + 
         986784512*T^13 - 722960096*T^14 + 417112640*T^15 - 182874240*T^16 + 
         57337088*T^17 - 11457408*T^18 + 1096064*T^19)*Log[1 - T])/
       (15*(-1 + T)^5*T^2*(1 - 2*T + 2*T^2)^6) - 
      (64*(88 - 124*T + 213*T^2 - 755*T^3 + 31*T^4 + 9751*T^5 - 45972*T^6 + 
         133892*T^7 - 289412*T^8 + 487216*T^9 - 647280*T^10 + 678064*T^11 - 
         554160*T^12 + 345904*T^13 - 159040*T^14 + 50624*T^15 - 9920*T^16 + 
         896*T^17)*Log[1 - T]^2)/((-1 + T)^3*T^2*(1 - 2*T + 2*T^2)^6) - 
      (16*(-41 + 332*T - 397*T^2 + 15122*T^3 - 81686*T^4 + 238964*T^5 - 
         750678*T^6 + 3254328*T^7 - 12660248*T^8 + 38408424*T^9 - 
         90396336*T^10 + 167207992*T^11 - 245398752*T^12 + 286202112*T^13 - 
         263404256*T^14 + 188067904*T^15 - 100958848*T^16 + 38530688*T^17 - 
         9367808*T^18 + 1096064*T^19)*Log[T])/(15*(-1 + T)^2*T^5*
        (1 - 2*T + 2*T^2)^6) - (64*(-16 + 24*T - 244*T^2 + 475*T^3 - 
         1082*T^4 + 2211*T^5 - 3608*T^6 + 3204*T^7 + 2580*T^8 - 13904*T^9 + 
         23712*T^10 - 21808*T^11 + 6080*T^12 + 12144*T^13 - 19200*T^14 + 
         13760*T^15 - 5312*T^16 + 896*T^17)*Log[T]^2)/
       ((-1 + T)^2*T^3*(1 - 2*T + 2*T^2)^6)) + 
    Log[1 - T]*(-1/22050*(281416482 - 4443390014*T - 557493364*Lbl*nf*T + 
         35602256812*T^2 + 6972392552*Lbl*nf*T^2 - 186269686100*T^3 - 
         13798400*nf*T^3 - 44407439972*Lbl*nf*T^3 + 706361794230*T^4 - 
         57075200*nf*T^4 + 180173580176*Lbl*nf*T^4 - 2062551213930*T^5 + 
         740166560*nf*T^5 - 465582012248*Lbl*nf*T^5 + 4834310163485*T^6 - 
         3161491760*nf*T^6 + 363958929156*Lbl*nf*T^6 - 9372539649628*T^7 + 
         10677899680*nf*T^7 + 3815874178116*Lbl*nf*T^7 + 15327476208169*T^8 - 
         35579821200*nf*T^8 - 26720167822352*Lbl*nf*T^8 - 
         21263308584056*T^9 + 108003977200*nf*T^9 + 109721861021656*Lbl*nf*
          T^9 + 24661296737852*T^10 - 271920721520*nf*T^10 - 
         337681984329048*Lbl*nf*T^10 - 22847373083902*T^11 + 
         549994251520*nf*T^11 + 829711581271320*Lbl*nf*T^11 + 
         15109710421516*T^12 - 878989432160*nf*T^12 - 1669555075324680*Lbl*nf*
          T^12 - 4565910798964*T^13 + 1077685772800*nf*T^13 + 
         2784823613250048*Lbl*nf*T^13 - 2992728281408*T^14 - 
         940498238400*nf*T^14 - 3871077121911824*Lbl*nf*T^14 + 
         3635506965328*T^15 + 434384670720*nf*T^15 + 4486769878754112*Lbl*nf*
          T^15 + 1084670817328*T^16 + 204010849280*nf*T^16 - 
         4319610589485632*Lbl*nf*T^16 - 5833208065312*T^17 - 
         630518954240*nf*T^17 + 3424864604069248*Lbl*nf*T^17 + 
         6819741758400*T^18 + 676560326400*nf*T^18 - 2204043507154432*Lbl*nf*
          T^18 - 4604634399200*T^19 - 455138969600*nf*T^19 + 
         1125127681385856*Lbl*nf*T^19 + 1946643381312*T^20 + 
         200398553600*nf*T^20 - 439331447925888*Lbl*nf*T^20 - 
         480599712064*T^21 - 52797696000*nf*T^21 + 123478450377728*Lbl*nf*
          T^21 + 52311553280*T^22 + 5994777600*nf*T^22 - 
         22271832502528*Lbl*nf*T^22 + 1937624192000*Lbl*nf*T^23)/
        ((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) + 
      (4*(-99200 + 407380*T - 1050204*Lbl*nf*T + 6578079*T^2 + 
         13720144*Lbl*nf*T^2 - 81654624*T^3 - 87853756*Lbl*nf*T^3 + 
         473724749*T^4 + 363702136*Lbl*nf*T^4 - 1828699828*T^5 - 
         1103830464*Lbl*nf*T^5 + 5247027724*T^6 + 2722029884*Lbl*nf*T^6 - 
         11837774596*T^7 - 6134437088*Lbl*nf*T^7 + 21820540988*T^8 + 
         13890938700*Lbl*nf*T^8 - 33964111886*T^9 - 31386541316*Lbl*nf*T^9 + 
         46107167178*T^10 + 65255615264*Lbl*nf*T^10 - 56226687256*T^11 - 
         116562901080*Lbl*nf*T^11 + 62648915500*T^12 + 172817719876*Lbl*nf*
          T^12 - 63387582704*T^13 - 209351125312*Lbl*nf*T^13 + 
         56565112336*T^14 + 205015613376*Lbl*nf*T^14 - 42687327104*T^15 - 
         160185616640*Lbl*nf*T^15 + 25995058720*T^16 + 97825097440*Lbl*nf*
          T^16 - 12114873312*T^17 - 45134873280*Lbl*nf*T^17 + 
         4025769888*T^18 + 14834641920*Lbl*nf*T^18 - 846212480*T^19 - 
         3100944000*Lbl*nf*T^19 + 84621248*T^20 + 310094400*Lbl*nf*T^20)*
        Log[T])/(105*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) - 
      (8*(-922 + 12736*T + 722*Lbl*nf*T - 80953*T^2 - 11458*Lbl*nf*T^2 + 
         295640*T^3 + 92368*Lbl*nf*T^3 - 574181*T^4 - 490792*Lbl*nf*T^4 - 
         119825*T^5 + 1933170*Lbl*nf*T^5 + 4928738*T^6 - 6119162*Lbl*nf*T^6 - 
         19009055*T^7 + 16693104*Lbl*nf*T^7 + 45900644*T^8 - 
         41484448*Lbl*nf*T^8 - 80810774*T^9 + 95982338*Lbl*nf*T^9 + 
         106783181*T^10 - 203349954*Lbl*nf*T^10 - 101412085*T^11 + 
         381228160*Lbl*nf*T^11 + 53638726*T^12 - 613251776*Lbl*nf*T^12 + 
         22433208*T^13 + 828405488*Lbl*nf*T^13 - 92098336*T^14 - 
         925270960*Lbl*nf*T^14 + 123311416*T^15 + 842517824*Lbl*nf*T^15 - 
         109407520*T^16 - 614973696*Lbl*nf*T^16 + 70334432*T^17 + 
         351437472*Lbl*nf*T^17 - 32793040*T^18 - 151654176*Lbl*nf*T^18 + 
         10599024*T^19 + 46533888*Lbl*nf*T^19 - 2132704*T^20 - 
         9060352*Lbl*nf*T^20 + 201600*T^21 + 842240*Lbl*nf*T^21)*Log[T]^2)/
       ((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) + 
      (16*(-5 + 110*T - 1233*T^2 + 6494*T^3 - 64*Lbl*nf*T^3 - 22827*T^4 - 
         104*Lbl*nf*T^4 + 65778*T^5 + 454*Lbl*nf*T^5 - 155520*T^6 + 
         16570*Lbl*nf*T^6 + 276735*T^7 - 192456*Lbl*nf*T^7 - 319911*T^8 + 
         1174048*Lbl*nf*T^8 + 50947*T^9 - 4862886*Lbl*nf*T^9 + 860432*T^10 + 
         14796782*Lbl*nf*T^10 - 2656403*T^11 - 34356360*Lbl*nf*T^11 + 
         5121486*T^12 + 62145968*Lbl*nf*T^12 - 7361944*T^13 - 
         88415280*Lbl*nf*T^13 + 8208472*T^14 + 98969104*Lbl*nf*T^14 - 
         7124536*T^15 - 86419584*Lbl*nf*T^15 + 4742576*T^16 + 
         57764992*Lbl*nf*T^16 - 2339856*T^17 - 28585696*Lbl*nf*T^17 + 
         801120*T^18 + 9879520*Lbl*nf*T^18 - 165360*T^19 - 
         2131840*Lbl*nf*T^19 + 14112*T^20 + 216832*Lbl*nf*T^20)*
        PolyLog[2, 1 - T])/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5)) + 
    Log[T]*((-346609616 + 224953120*nf + 3337560808*T - 4927773200*nf*T + 
        517997276*Lbl*nf*T - 6112970749*T^2 + 51077701920*nf*T^2 - 
        5146650188*Lbl*nf*T^2 - 102498776166*T^3 - 337667976800*nf*T^3 + 
        15071943488*Lbl*nf*T^3 + 1049084447619*T^4 + 1606322488400*nf*T^4 + 
        64497097016*Lbl*nf*T^4 - 5591869399568*T^5 - 5856615820160*nf*T^5 - 
        792085516876*Lbl*nf*T^5 + 20754291775335*T^6 + 
        16982924249200*nf*T^6 + 3698262022704*Lbl*nf*T^6 - 
        58648513678656*T^7 - 40075587264160*nf*T^7 - 9974064948652*Lbl*nf*
         T^7 + 131491970163297*T^8 + 78050272084400*nf*T^8 + 
        12073586931808*Lbl*nf*T^8 - 238839809920462*T^9 - 
        126435838034800*nf*T^9 + 26781355222736*Lbl*nf*T^9 + 
        354513015320766*T^10 + 170771455530480*nf*T^10 - 
        196863879663824*Lbl*nf*T^10 - 429256366115446*T^11 - 
        191728760630400*nf*T^11 + 636038691439416*Lbl*nf*T^11 + 
        417802399714600*T^12 + 177159465323680*nf*T^12 - 
        1452334751098376*Lbl*nf*T^12 - 314376202300836*T^13 - 
        131914591401600*nf*T^13 + 2586950396621408*Lbl*nf*T^13 + 
        163731790131088*T^14 + 75695775064000*nf*T^14 - 
        3727200792278704*Lbl*nf*T^14 - 32061962279984*T^15 - 
        29759089059840*nf*T^15 + 4406706233180480*Lbl*nf*T^15 - 
        38335456464368*T^16 + 4191725619200*nf*T^16 - 4289171410440000*Lbl*nf*
         T^16 + 49886283390848*T^17 + 4045416981760*nf*T^17 + 
        3420502055712256*Lbl*nf*T^17 - 32655325820960*T^18 - 
        3735507552000*nf*T^18 - 2207408016252032*Lbl*nf*T^18 + 
        13962085744800*T^19 + 1697273446400*nf*T^19 + 1128013468457856*Lbl*nf*
         T^19 - 3938018235648*T^20 - 476440563200*nf*T^20 - 
        440455145954432*Lbl*nf*T^20 + 670254460096*T^21 + 
        79087411200*nf*T^21 + 123717055898112*Lbl*nf*T^21 - 
        52311553280*T^22 - 5994777600*nf*T^22 - 22293523913472*Lbl*nf*T^22 + 
        1937624192000*Lbl*nf*T^23)/(22050*(-1 + T)^5*T^5*
        (1 - 2*T + 2*T^2)^6) + (16*(667 - 9207*T - 912*Lbl*nf*T + 57461*T^2 + 
         14112*Lbl*nf*T^2 - 197272*T^3 - 110300*Lbl*nf*T^3 + 292232*T^4 + 
         569164*Lbl*nf*T^4 + 681035*T^5 - 2162222*Lbl*nf*T^5 - 5651873*T^6 + 
         6418502*Lbl*nf*T^6 + 19406467*T^7 - 15479008*Lbl*nf*T^7 - 
         45570705*T^8 + 31258536*Lbl*nf*T^8 + 81201754*T^9 - 
         54309502*Lbl*nf*T^9 - 114070373*T^10 + 83176742*Lbl*nf*T^10 + 
         128169043*T^11 - 114152792*Lbl*nf*T^11 - 115296682*T^12 + 
         140606064*Lbl*nf*T^12 + 82123456*T^13 - 152996016*Lbl*nf*T^13 - 
         45050288*T^14 + 142905104*Lbl*nf*T^14 + 17892728*T^15 - 
         110605440*Lbl*nf*T^15 - 4324816*T^16 + 68172800*Lbl*nf*T^16 + 
         108576*T^17 - 31889504*Lbl*nf*T^17 + 340560*T^18 + 
         10572640*Lbl*nf*T^18 - 116880*T^19 - 2204800*Lbl*nf*T^19 + 
         14112*T^20 + 216832*Lbl*nf*T^20)*PolyLog[2, T])/
       ((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5)) - 
    (16*(-5 + 110*T - 1233*T^2 + 6494*T^3 - 64*Lbl*nf*T^3 - 22827*T^4 - 
       104*Lbl*nf*T^4 + 65778*T^5 + 454*Lbl*nf*T^5 - 155520*T^6 + 
       16570*Lbl*nf*T^6 + 276735*T^7 - 192456*Lbl*nf*T^7 - 319911*T^8 + 
       1174048*Lbl*nf*T^8 + 50947*T^9 - 4862886*Lbl*nf*T^9 + 860432*T^10 + 
       14796782*Lbl*nf*T^10 - 2656403*T^11 - 34356360*Lbl*nf*T^11 + 
       5121486*T^12 + 62145968*Lbl*nf*T^12 - 7361944*T^13 - 
       88415280*Lbl*nf*T^13 + 8208472*T^14 + 98969104*Lbl*nf*T^14 - 
       7124536*T^15 - 86419584*Lbl*nf*T^15 + 4742576*T^16 + 
       57764992*Lbl*nf*T^16 - 2339856*T^17 - 28585696*Lbl*nf*T^17 + 
       801120*T^18 + 9879520*Lbl*nf*T^18 - 165360*T^19 - 
       2131840*Lbl*nf*T^19 + 14112*T^20 + 216832*Lbl*nf*T^20)*
      PolyLog[3, 1 - T])/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) - 
    (16*(667 - 9207*T - 912*Lbl*nf*T + 57461*T^2 + 14112*Lbl*nf*T^2 - 
       197272*T^3 - 110300*Lbl*nf*T^3 + 292232*T^4 + 569164*Lbl*nf*T^4 + 
       681035*T^5 - 2162222*Lbl*nf*T^5 - 5651873*T^6 + 6418502*Lbl*nf*T^6 + 
       19406467*T^7 - 15479008*Lbl*nf*T^7 - 45570705*T^8 + 
       31258536*Lbl*nf*T^8 + 81201754*T^9 - 54309502*Lbl*nf*T^9 - 
       114070373*T^10 + 83176742*Lbl*nf*T^10 + 128169043*T^11 - 
       114152792*Lbl*nf*T^11 - 115296682*T^12 + 140606064*Lbl*nf*T^12 + 
       82123456*T^13 - 152996016*Lbl*nf*T^13 - 45050288*T^14 + 
       142905104*Lbl*nf*T^14 + 17892728*T^15 - 110605440*Lbl*nf*T^15 - 
       4324816*T^16 + 68172800*Lbl*nf*T^16 + 108576*T^17 - 
       31889504*Lbl*nf*T^17 + 340560*T^18 + 10572640*Lbl*nf*T^18 - 
       116880*T^19 - 2204800*Lbl*nf*T^19 + 14112*T^20 + 216832*Lbl*nf*T^20)*
      PolyLog[3, T])/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5) + 
    (16*(-1227 + 20823*T + 2068*Lbl*nf*T - 163946*T^2 - 36436*Lbl*nf*T^2 + 
       785938*T^3 + 320456*Lbl*nf*T^3 - 2538507*T^4 - 1837496*Lbl*nf*T^4 + 
       5571120*T^5 + 7467616*Lbl*nf*T^5 - 7239168*T^6 - 21496512*Lbl*nf*T^6 - 
       204792*T^7 + 39097648*Lbl*nf*T^7 + 27523396*T^8 - 
       14444640*Lbl*nf*T^8 - 79327540*T^9 - 181217304*Lbl*nf*T^9 + 
       144065844*T^10 + 746365192*Lbl*nf*T^10 - 195673440*T^11 - 
       1801775008*Lbl*nf*T^11 + 210223856*T^12 + 3160039024*Lbl*nf*T^12 - 
       183349952*T^13 - 4264091648*Lbl*nf*T^13 + 131536960*T^14 + 
       4505718784*Lbl*nf*T^14 - 77899520*T^15 - 3725037056*Lbl*nf*T^15 + 
       37740928*T^16 + 2373617152*Lbl*nf*T^16 - 14538432*T^17 - 
       1129626240*Lbl*nf*T^17 + 4201408*T^18 + 378968960*Lbl*nf*T^18 - 
       816640*T^19 - 80038400*Lbl*nf*T^19 + 81664*T^20 + 8003840*Lbl*nf*T^20)*
      Zeta[3])/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^5)) + 
  Log[T]*(-1/27783000*(199366105482 - 72093468720*nf - 5519693189007*T + 
       1350220872000*nf*T - 146067864246*Lbl*nf*T + 67843207822777*T^2 - 
       11960353144320*nf*T^2 + 3853025867478*Lbl*nf*T^2 - 
       516481753066106*T^3 + 64330209913200*nf*T^3 - 44470472990328*Lbl*nf*
        T^3 + 2769386569513086*T^4 - 228197065824000*nf*T^4 + 
       309673698095544*Lbl*nf*T^4 - 11203444913765328*T^5 + 
       518083672698480*nf*T^5 - 1464609429128568*Lbl*nf*T^5 + 
       35683127606589595*T^6 - 487315831900800*nf*T^6 + 
       4878763179213684*Lbl*nf*T^6 - 92031737623512874*T^7 - 
       1558667607846720*nf*T^7 - 10948583706626916*Lbl*nf*T^7 + 
       195839668209019033*T^8 + 9104266543352400*nf*T^8 + 
       11428374741677688*Lbl*nf*T^8 - 348008859616917924*T^9 - 
       26314802163199200*nf*T^9 + 27485981577198516*Lbl*nf*T^9 + 
       520132959500665529*T^10 + 54522420208732560*nf*T^10 - 
       184007354845454300*Lbl*nf*T^10 - 656073089308342490*T^11 - 
       88330385159772000*nf*T^11 + 574944516661486664*Lbl*nf*T^11 + 
       698741291024219729*T^12 + 115713908721947760*nf*T^12 - 
       1292777190053620896*Lbl*nf*T^12 - 627254895985089134*T^13 - 
       124340567067309600*nf*T^13 + 2292998182886465120*Lbl*nf*T^13 + 
       473020774708759062*T^14 + 110069600061909600*nf*T^14 - 
       3316212233278987760*Lbl*nf*T^14 - 298423946612221840*T^15 - 
       80057089528846080*nf*T^15 + 3959812595758042176*Lbl*nf*T^15 + 
       156914153235295032*T^16 + 47412333344476800*nf*T^16 - 
       3911329168625554816*Lbl*nf*T^16 - 68600020588248240*T^17 - 
       22491959234599680*nf*T^17 + 3177673103653474624*Lbl*nf*T^17 + 
       24884201086070848*T^18 + 8323078979712000*nf*T^18 - 
       2095750480009060416*Lbl*nf*T^18 - 7414720585245984*T^19 - 
       2302200989222400*nf*T^19 + 1097333850929054848*Lbl*nf*T^19 + 
       1741725862409232*T^20 + 442963555157760*nf*T^20 - 
       439977852979635712*Lbl*nf*T^20 - 286852986360032*T^21 - 
       51753925440000*nf*T^21 + 127126836911631360*Lbl*nf*T^21 + 
       24058954727136*T^22 + 2635501800960*nf*T^22 - 23598920932799744*Lbl*nf*
        T^22 + 2115278157440000*Lbl*nf*T^23)/((-1 + T)^5*T^5*
       (1 - 2*T + 2*T^2)^6) - (2*(-1292150 - 47040*nf + 21677184*T + 
       1045520*nf*T + 2959724*Lbl*nf*T - 173686927*T^2 - 11057760*nf*T^2 - 
       49702312*Lbl*nf*T^2 + 859319598*T^3 + 74953760*nf*T^3 + 
       420605612*Lbl*nf*T^3 - 2823606631*T^4 - 367166800*nf*T^4 - 
       2365871896*Lbl*nf*T^4 + 5881558288*T^5 + 1382987760*nf*T^5 + 
       10020786840*Lbl*nf*T^5 - 4508757790*T^6 - 4154745840*nf*T^6 - 
       34503243228*Lbl*nf*T^6 - 18880325360*T^7 + 10188054240*nf*T^7 + 
       102153571828*Lbl*nf*T^7 + 94844646416*T^8 - 20697379360*nf*T^8 - 
       270127659432*Lbl*nf*T^8 - 249402133562*T^9 + 35152275200*nf*T^9 + 
       647558437796*Lbl*nf*T^9 + 468345328237*T^10 - 50136663920*nf*T^10 - 
       1398556210524*Lbl*nf*T^10 - 672916153494*T^11 + 60077562720*nf*T^11 + 
       2675428023560*Lbl*nf*T^11 + 747924855503*T^12 - 60261237680*nf*T^12 - 
       4452983226688*Lbl*nf*T^12 - 622848401010*T^13 + 50171124640*nf*T^13 + 
       6353820623680*Lbl*nf*T^13 + 340540094026*T^14 - 34147604960*nf*T^14 - 
       7678737125680*Lbl*nf*T^14 - 38689182736*T^15 + 18502928640*nf*T^15 + 
       7770209698688*Lbl*nf*T^15 - 150437279464*T^16 - 7588586880*nf*T^16 - 
       6497555132544*Lbl*nf*T^16 + 189282821712*T^17 + 2084481280*nf*T^17 + 
       4412940247360*Lbl*nf*T^17 - 134150331232*T^18 - 209108480*nf*T^18 - 
       2374964575296*Lbl*nf*T^18 + 63980682016*T^19 - 108648960*nf*T^19 + 
       975643594368*Lbl*nf*T^19 - 20524274064*T^20 + 58338560*nf*T^20 - 
       287728795648*Lbl*nf*T^20 + 4047913440*T^21 - 12633600*nf*T^21 + 
       54310081024*Lbl*nf*T^21 - 373546208*T^22 + 1128960*nf*T^22 - 
       4940527872*Lbl*nf*T^22 + 3440640*Lbl*nf*T^23)*PolyLog[2, T])/
     (105*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) - 
    (16*(235 - 2247*T + 1330*Lbl*nf*T + 4412*T^2 - 21238*Lbl*nf*T^2 + 
       62676*T^3 + 163804*Lbl*nf*T^3 - 603339*T^4 - 832040*Lbl*nf*T^4 + 
       2959914*T^5 + 3180628*Lbl*nf*T^5 - 10109793*T^6 - 
       10799700*Lbl*nf*T^6 + 26667048*T^7 + 39142432*Lbl*nf*T^7 - 
       58134560*T^8 - 152163728*Lbl*nf*T^8 + 112222652*T^9 + 
       550380748*Lbl*nf*T^9 - 206300616*T^10 - 1685317772*Lbl*nf*T^10 + 
       377324704*T^11 + 4250519768*Lbl*nf*T^11 - 675062124*T^12 - 
       8822257256*Lbl*nf*T^12 + 1118094192*T^13 + 15143840464*Lbl*nf*T^13 - 
       1629516392*T^14 - 21580330688*Lbl*nf*T^14 + 2022186448*T^15 + 
       25544727936*Lbl*nf*T^15 - 2092894944*T^16 - 25031255872*Lbl*nf*T^16 + 
       1776479296*T^17 + 20139595840*Lbl*nf*T^17 - 1213934016*T^18 - 
       13116540864*Lbl*nf*T^18 + 651243648*T^19 + 6759116672*Lbl*nf*T^19 - 
       264148416*T^20 - 2657653376*Lbl*nf*T^20 + 76161792*T^21 + 
       750312192*Lbl*nf*T^21 - 13910400*T^22 - 135600640*Lbl*nf*T^22 + 
       1209600*T^23 + 11791360*Lbl*nf*T^23)*PolyLog[3, 1 - T])/
     ((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) - 
    (16*(429 - 787*T + 1520*Lbl*nf*T - 54875*T^2 - 24272*Lbl*nf*T^2 + 
       682519*T^3 + 189472*Lbl*nf*T^3 - 4462535*T^4 - 951168*Lbl*nf*T^4 + 
       19924851*T^5 + 3548224*Lbl*nf*T^5 - 66859288*T^6 - 
       11529600*Lbl*nf*T^6 + 177244296*T^7 + 39094368*Lbl*nf*T^7 - 
       383147532*T^8 - 143751808*Lbl*nf*T^8 + 692049816*T^9 + 
       505741064*Lbl*nf*T^9 - 1069771894*T^10 - 1532519032*Lbl*nf*T^10 + 
       1456582262*T^11 + 3851930224*Lbl*nf*T^11 - 1809401226*T^12 - 
       7985189440*Lbl*nf*T^12 + 2119329088*T^13 + 13693424320*Lbl*nf*T^13 - 
       2368549820*T^14 - 19483266528*Lbl*nf*T^14 + 2475205184*T^15 + 
       23006493440*Lbl*nf*T^15 - 2321415504*T^16 - 22466874880*Lbl*nf*T^16 + 
       1870376064*T^17 + 17996075136*Lbl*nf*T^17 - 1245063488*T^18 - 
       11657062528*Lbl*nf*T^18 + 659504608*T^19 + 5969300224*Lbl*nf*T^19 - 
       265874592*T^20 - 2330702848*Lbl*nf*T^20 + 76426496*T^21 + 
       653088768*Lbl*nf*T^21 - 13933248*T^22 - 117121536*Lbl*nf*T^22 + 
       1209600*T^23 + 10106880*Lbl*nf*T^23)*PolyLog[3, T])/
     ((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) + 
    (16*(1459 - 25269*T - 1088*Lbl*nf*T + 208715*T^2 + 25952*Lbl*nf*T^2 - 
       1068005*T^3 - 293976*Lbl*nf*T^3 + 3733005*T^4 + 2072472*Lbl*nf*T^4 - 
       8991635*T^5 - 10122040*Lbl*nf*T^5 + 12990666*T^6 + 
       34800568*Lbl*nf*T^6 + 605810*T^7 - 76713648*Lbl*nf*T^7 - 
       65062528*T^8 + 45561440*Lbl*nf*T^8 + 218190344*T^9 + 
       442973136*Lbl*nf*T^9 - 468118888*T^10 - 2333018576*Lbl*nf*T^10 + 
       759443552*T^11 + 7124507272*Lbl*nf*T^11 - 980761400*T^12 - 
       16112598248*Lbl*nf*T^12 + 1028179296*T^13 + 28868919968*Lbl*nf*T^13 - 
       879837328*T^14 - 42084009424*Lbl*nf*T^14 + 612448928*T^15 + 
       50438554048*Lbl*nf*T^15 - 342920896*T^16 - 49765878336*Lbl*nf*T^16 + 
       151375232*T^17 + 40190653952*Lbl*nf*T^17 - 50992128*T^18 - 
       26225764736*Lbl*nf*T^18 + 12412416*T^19 + 13525954688*Lbl*nf*T^19 - 
       1968256*T^20 - 5319531136*Lbl*nf*T^20 + 155904*T^21 + 
       1501624832*Lbl*nf*T^21 + 256*T^22 - 271299840*Lbl*nf*T^22 + 
       23582720*Lbl*nf*T^23)*Zeta[3])/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6)) + 
  Log[1 - T]*((180334762418 - 777924000*Lbl*nf - 3709861289533*T - 
      732123832858*Lbl*nf*T + 37313987410659*T^2 - 37044000*nf*T^2 + 
      10841997002734*Lbl*nf*T^2 - 239521741963894*T^3 + 25739406000*nf*T^3 - 
      80287407553164*Lbl*nf*T^3 + 1106311995517140*T^4 + 
      107592240000*nf*T^4 + 387218829301552*Lbl*nf*T^4 - 
      3924141835185694*T^5 - 1132179476400*nf*T^5 - 1270127537441596*Lbl*nf*
       T^5 + 11124131637376227*T^6 + 3183276532800*nf*T^6 + 
      2384478554946480*Lbl*nf*T^6 - 25873237979687102*T^7 - 
      5539638787200*nf*T^7 + 1742432620911388*Lbl*nf*T^7 + 
      50202567211957529*T^8 + 17581909304400*nf*T^8 - 
      34803351828038200*Lbl*nf*T^8 - 81933685620195522*T^9 - 
      80881634164800*nf*T^9 + 162728430666714900*Lbl*nf*T^9 + 
      112518314838348625*T^10 + 283246561908240*nf*T^10 - 
      514060002568386060*Lbl*nf*T^10 - 129019530521423066*T^11 - 
      737186612934240*nf*T^11 + 1255074919525590792*Lbl*nf*T^11 + 
      121242520874036835*T^12 + 1493479236629520*nf*T^12 - 
      2478133898233121712*Lbl*nf*T^12 - 89685726117618890*T^13 - 
      2413599701906400*nf*T^13 + 4035382669027896448*Lbl*nf*T^13 + 
      47008551977884890*T^14 + 3135087176138400*nf*T^14 - 
      5464962118546515664*Lbl*nf*T^14 - 10311503092245520*T^15 - 
      3263830471130880*nf*T^15 + 6165871008373664832*Lbl*nf*T^15 - 
      9733495288792440*T^16 + 2692156468471680*nf*T^16 - 
      5776058015333718784*Lbl*nf*T^16 + 13719252450096144*T^17 - 
      1718393208887040*nf*T^17 + 4454619806434965568*Lbl*nf*T^17 - 
      9409205794308512*T^18 + 809689496716800*nf*T^18 - 
      2787381810250337856*Lbl*nf*T^18 + 4231459807121376*T^19 - 
      252581454988800*nf*T^19 + 1382862390398520448*Lbl*nf*T^19 - 
      1275431690816976*T^20 + 35067963060480*nf*T^20 - 
      524492603514121984*Lbl*nf*T^20 + 242444017636960*T^21 + 
      6227114181120*nf*T^21 + 143115950222356992*Lbl*nf*T^21 - 
      24058954727136*T^22 - 2635501800960*nf*T^22 - 25052476688320256*Lbl*nf*
       T^22 + 2115278157440000*Lbl*nf*T^23)/(27783000*(-1 + T)^5*T^5*
      (1 - 2*T + 2*T^2)^6) - ((-1490382 - 47040*nf + 24377651*T + 
       1045520*nf*T + 1733126*Lbl*nf*T - 187965990*T^2 - 11057760*nf*T^2 - 
       31771478*Lbl*nf*T^2 + 884858312*T^3 + 74953760*nf*T^3 + 
       291119528*Lbl*nf*T^3 - 2688279436*T^4 - 367166800*nf*T^4 - 
       1753684904*Lbl*nf*T^4 + 4641715154*T^5 + 1382987760*nf*T^5 + 
       7864499064*Lbl*nf*T^5 + 835942186*T^6 - 4154745840*nf*T^6 - 
       28328509900*Lbl*nf*T^6 - 34913032302*T^7 + 10188054240*nf*T^7 + 
       86956948820*Lbl*nf*T^7 + 131776469306*T^8 - 20697379360*nf*T^8 - 
       238087841984*Lbl*nf*T^8 - 317166128198*T^9 + 35152275200*nf*T^9 + 
       595488842372*Lbl*nf*T^9 + 567398148181*T^10 - 50136663920*nf*T^10 - 
       1358512556332*Lbl*nf*T^10 - 781718882194*T^11 + 60077562720*nf*T^11 + 
       2777491963880*Lbl*nf*T^11 + 814160362231*T^12 - 60261237680*nf*T^12 - 
       4984913177920*Lbl*nf*T^12 - 570432159882*T^13 + 50171124640*nf*T^13 + 
       7722768732992*Lbl*nf*T^13 + 102055268602*T^14 - 34147604960*nf*T^14 - 
       10200116892976*Lbl*nf*T^14 + 396109087760*T^15 + 18502928640*nf*T^15 + 
       11370112343936*Lbl*nf*T^15 - 706090980232*T^16 - 7588586880*nf*T^16 - 
       10588345384960*Lbl*nf*T^16 + 732165676496*T^17 + 2084481280*nf*T^17 + 
       8135691115840*Lbl*nf*T^17 - 546471029344*T^18 - 209108480*nf*T^18 - 
       5071171155776*Lbl*nf*T^18 + 304968084832*T^19 - 108648960*nf*T^19 + 
       2502244219008*Lbl*nf*T^19 - 125667391248*T^20 + 58338560*nf*T^20 - 
       941522039808*Lbl*nf*T^20 + 36370663520*T^21 - 12633600*nf*T^21 + 
       254057726464*Lbl*nf*T^21 - 6626176480*T^22 + 1128960*nf*T^22 - 
       43816247552*Lbl*nf*T^22 + 572812800*T^23 + 3630018560*Lbl*nf*T^23)*
      Log[T]^2)/(105*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) + 
    (8*(-1159 + 20791*T + 2204*Lbl*nf*T - 176091*T^2 - 33532*Lbl*nf*T^2 + 
       937643*T^3 + 256576*Lbl*nf*T^3 - 3505529*T^4 - 1293888*Lbl*nf*T^4 + 
       9730022*T^5 + 4839416*Lbl*nf*T^5 - 20622217*T^6 - 
       14529916*Lbl*nf*T^6 + 33722586*T^7 + 37558016*Lbl*nf*T^7 - 
       42595048*T^8 - 88784244*Lbl*nf*T^8 + 42538121*T^9 + 
       197658008*Lbl*nf*T^9 - 40303579*T^10 - 408819124*Lbl*nf*T^10 + 
       56179726*T^11 + 756807000*Lbl*nf*T^11 - 108523898*T^12 - 
       1210288004*Lbl*nf*T^12 + 189817288*T^13 + 1631077280*Lbl*nf*T^13 - 
       260680952*T^14 - 1820892832*Lbl*nf*T^14 + 276731088*T^15 + 
       1659022208*Lbl*nf*T^15 - 226618032*T^16 - 1212611552*Lbl*nf*T^16 + 
       141408976*T^17 + 694347264*Lbl*nf*T^17 - 65284464*T^18 - 
       300384832*Lbl*nf*T^18 + 21071328*T^19 + 92443776*Lbl*nf*T^19 - 
       4249632*T^20 - 18058304*Lbl*nf*T^20 + 403200*T^21 + 
       1684480*Lbl*nf*T^21)*Log[T]^3)/(3*(-1 + T)^5*T^5*
      (1 - 2*T + 2*T^2)^5) + (2*(74208 - 1827592*T - 1378848*Lbl*nf*T + 
       19071450*T^2 + 15420984*Lbl*nf*T^2 - 125288612*T^3 + 4480*nf*T^3 - 
       94081344*Lbl*nf*T^3 + 576874386*T^4 + 51520*nf*T^4 + 
       396032312*Lbl*nf*T^4 - 1944504474*T^5 - 457520*nf*T^5 - 
       1380878036*Lbl*nf*T^5 + 4999024038*T^6 + 1715280*nf*T^6 + 
       5048908376*Lbl*nf*T^6 - 10261263932*T^7 - 4351200*nf*T^7 - 
       21093444876*Lbl*nf*T^7 + 17922951598*T^8 + 9179520*nf*T^8 + 
       85721872760*Lbl*nf*T^8 - 29538787312*T^9 - 18015200*nf*T^9 - 
       295322478300*Lbl*nf*T^9 + 51587574297*T^10 + 32067280*nf*T^10 + 
       827773572020*Lbl*nf*T^10 - 96885048566*T^11 - 45121440*nf*T^11 - 
       1885672138296*Lbl*nf*T^11 + 177193026653*T^12 + 35894320*nf*T^12 + 
       3516859060880*Lbl*nf*T^12 - 286759953910*T^13 + 25107040*nf*T^13 - 
       5402950932192*Lbl*nf*T^13 + 390954356006*T^14 - 146230560*nf*T^14 + 
       6853563314096*Lbl*nf*T^14 - 439203369872*T^15 + 287822080*nf*T^15 - 
       7162722933888*Lbl*nf*T^15 + 400869582376*T^16 - 377444480*nf*T^16 + 
       6122793295360*Lbl*nf*T^16 - 292602851760*T^17 + 365451520*nf*T^17 - 
       4222898276288*Lbl*nf*T^17 + 166895081408*T^18 - 266542080*nf*T^18 + 
       2297986981824*Lbl*nf*T^18 - 71704137184*T^19 + 143664640*nf*T^19 - 
       951761359232*Lbl*nf*T^19 + 21807265872*T^20 - 53822720*nf*T^20 + 
       282385659136*Lbl*nf*T^20 - 4170103136*T^21 + 12203520*nf*T^21 - 
       53511050240*Lbl*nf*T^21 + 373546208*T^22 - 1128960*nf*T^22 + 
       4861393152*Lbl*nf*T^22 + 3440640*Lbl*nf*T^23)*PolyLog[2, 1 - T])/
     (105*(-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) + 
    Log[T]*(-1/22050*(-281402370 + 4380401767*T + 546946114*Lbl*nf*T - 
         35045181839*T^2 - 7719377322*Lbl*nf*T^2 + 185441236884*T^3 + 
         54475656872*Lbl*nf*T^3 - 723273307060*T^4 - 249323926336*Lbl*nf*
          T^4 + 2206711257406*T^5 + 790692456928*Lbl*nf*T^5 - 
         5469619241218*T^6 - 1596915873144*Lbl*nf*T^6 + 11278068802812*T^7 + 
         612029184144*Lbl*nf*T^7 - 19560323634336*T^8 + 10464988055416*Lbl*nf*
          T^8 + 28450208363354*T^9 - 52423229617528*Lbl*nf*T^9 - 
         33922882741598*T^10 + 160506613169184*Lbl*nf*T^10 + 
         31087495706216*T^11 - 370431023776320*Lbl*nf*T^11 - 
         17364246002868*T^12 + 683569752697416*Lbl*nf*T^12 - 
         4352388931632*T^13 - 1031762438888496*Lbl*nf*T^13 + 
         25826378819536*T^14 + 1284314841612368*Lbl*nf*T^14 - 
         38142171182976*T^15 - 1318429537908224*Lbl*nf*T^15 + 
         37608149458656*T^16 + 1108953765884608*Lbl*nf*T^16 - 
         27710543755104*T^17 - 754150589687040*Lbl*nf*T^17 + 
         15552026554400*T^18 + 405557022738560*Lbl*nf*T^18 - 
         6530797418880*T^19 - 166390477568000*Lbl*nf*T^19 + 
         1949045201600*T^20 + 49029679260800*Lbl*nf*T^20 - 
         370275845632*T^21 - 9254466144000*Lbl*nf*T^21 + 33661440512*T^22 + 
         841315104000*Lbl*nf*T^22)/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) + 
      (16*(235 - 2247*T + 1330*Lbl*nf*T + 4412*T^2 - 21238*Lbl*nf*T^2 + 
         62676*T^3 + 163804*Lbl*nf*T^3 - 603339*T^4 - 832040*Lbl*nf*T^4 + 
         2959914*T^5 + 3180628*Lbl*nf*T^5 - 10109793*T^6 - 
         10799700*Lbl*nf*T^6 + 26667048*T^7 + 39142432*Lbl*nf*T^7 - 
         58134560*T^8 - 152163728*Lbl*nf*T^8 + 112222652*T^9 + 
         550380748*Lbl*nf*T^9 - 206300616*T^10 - 1685317772*Lbl*nf*T^10 + 
         377324704*T^11 + 4250519768*Lbl*nf*T^11 - 675062124*T^12 - 
         8822257256*Lbl*nf*T^12 + 1118094192*T^13 + 15143840464*Lbl*nf*T^13 - 
         1629516392*T^14 - 21580330688*Lbl*nf*T^14 + 2022186448*T^15 + 
         25544727936*Lbl*nf*T^15 - 2092894944*T^16 - 25031255872*Lbl*nf*
          T^16 + 1776479296*T^17 + 20139595840*Lbl*nf*T^17 - 
         1213934016*T^18 - 13116540864*Lbl*nf*T^18 + 651243648*T^19 + 
         6759116672*Lbl*nf*T^19 - 264148416*T^20 - 2657653376*Lbl*nf*T^20 + 
         76161792*T^21 + 750312192*Lbl*nf*T^21 - 13910400*T^22 - 
         135600640*Lbl*nf*T^22 + 1209600*T^23 + 11791360*Lbl*nf*T^23)*
        PolyLog[2, 1 - T])/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) + 
      (16*(11 + 527*T + 570*Lbl*nf*T - 9868*T^2 - 9102*Lbl*nf*T^2 + 
         88572*T^3 + 69132*Lbl*nf*T^3 - 487529*T^4 - 354952*Lbl*nf*T^4 + 
         1896794*T^5 + 1377636*Lbl*nf*T^5 - 5635957*T^6 - 
         4698340*Lbl*nf*T^6 + 13417888*T^7 + 16928032*Lbl*nf*T^7 - 
         26759748*T^8 - 65417808*Lbl*nf*T^8 + 47347564*T^9 + 
         236057980*Lbl*nf*T^9 - 79959192*T^10 - 722382652*Lbl*nf*T^10 + 
         136453056*T^11 + 1821687096*Lbl*nf*T^11 - 233817476*T^12 - 
         3780973320*Lbl*nf*T^12 + 379141328*T^13 + 6490217488*Lbl*nf*T^13 - 
         547525528*T^14 - 9248713152*Lbl*nf*T^14 + 676839792*T^15 + 
         10947740544*Lbl*nf*T^15 - 699275744*T^16 - 10727681088*Lbl*nf*T^16 + 
         593010240*T^17 + 8631255360*Lbl*nf*T^17 - 404999744*T^18 - 
         5621374656*Lbl*nf*T^18 + 217190272*T^19 + 2896764288*Lbl*nf*T^19 - 
         88070976*T^20 - 1138994304*Lbl*nf*T^20 + 25389312*T^21 + 
         321562368*Lbl*nf*T^21 - 4636800*T^22 - 58114560*Lbl*nf*T^22 + 
         403200*T^23 + 5053440*Lbl*nf*T^23)*PolyLog[2, T])/
       ((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6)) + 
    (16*(-424 + 6933*T + 760*Lbl*nf*T - 55906*T^2 - 12136*Lbl*nf*T^2 + 
       292583*T^3 + 94544*Lbl*nf*T^3 - 1100014*T^4 - 479712*Lbl*nf*T^4 + 
       3144799*T^5 + 1858448*Lbl*nf*T^5 - 7126636*T^6 - 6790608*Lbl*nf*T^6 + 
       13413444*T^7 + 27831456*Lbl*nf*T^7 - 22989330*T^8 - 
       118390208*Lbl*nf*T^8 + 42531910*T^9 + 445471720*Lbl*nf*T^9 - 
       94966508*T^10 - 1382284664*Lbl*nf*T^10 + 228500910*T^11 + 
       3497586800*Lbl*nf*T^11 - 504743074*T^12 - 7259309024*Lbl*nf*T^12 + 
       948897720*T^13 + 12452292992*Lbl*nf*T^13 - 1482779524*T^14 - 
       17739165984*Lbl*nf*T^14 + 1911428288*T^15 + 21008835328*Lbl*nf*T^15 - 
       2021072112*T^16 - 20619008768*Lbl*nf*T^16 + 1737403296*T^17 + 
       16635004032*Lbl*nf*T^17 - 1196712544*T^18 - 10876531328*Lbl*nf*T^18 + 
       645383008*T^19 + 5633141504*Lbl*nf*T^19 - 262703136*T^20 - 
       2228370944*Lbl*nf*T^20 + 75923840*T^21 + 633455616*Lbl*nf*T^21 - 
       13887552*T^22 - 115336704*Lbl*nf*T^22 + 1209600*T^23 + 
       10106880*Lbl*nf*T^23)*PolyLog[3, 1 - T])/((-1 + T)^5*T^5*
      (1 - 2*T + 2*T^2)^6) + (16*(230 - 2127*T + 1330*Lbl*nf*T + 2373*T^2 - 
       21238*Lbl*nf*T^2 + 72928*T^3 + 165724*Lbl*nf*T^3 - 641644*T^4 - 
       831912*Lbl*nf*T^4 + 3074084*T^5 + 3138772*Lbl*nf*T^5 - 10389663*T^6 - 
       10628564*Lbl*nf*T^6 + 27265768*T^7 + 38773792*Lbl*nf*T^7 - 
       59243624*T^8 - 151656080*Lbl*nf*T^8 + 113921292*T^9 + 
       549912268*Lbl*nf*T^9 - 208380456*T^10 - 1685032588*Lbl*nf*T^10 + 
       379322592*T^11 + 4250415320*Lbl*nf*T^11 - 676541948*T^12 - 
       8822239848*Lbl*nf*T^12 + 1118917392*T^13 + 15143840464*Lbl*nf*T^13 - 
       1629843912*T^14 - 21580330688*Lbl*nf*T^14 + 2022270416*T^15 + 
       25544727936*Lbl*nf*T^15 - 2092905440*T^16 - 25031255872*Lbl*nf*T^16 + 
       1776479296*T^17 + 20139595840*Lbl*nf*T^17 - 1213934016*T^18 - 
       13116540864*Lbl*nf*T^18 + 651243648*T^19 + 6759116672*Lbl*nf*T^19 - 
       264148416*T^20 - 2657653376*Lbl*nf*T^20 + 76161792*T^21 + 
       750312192*Lbl*nf*T^21 - 13910400*T^22 - 135600640*Lbl*nf*T^22 + 
       1209600*T^23 + 11791360*Lbl*nf*T^23)*PolyLog[3, T])/
     ((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6) - 
    (16*(750 - 8199*T + 2280*Lbl*nf*T + 29420*T^2 - 36408*Lbl*nf*T^2 + 
       62063*T^3 + 284144*Lbl*nf*T^3 - 1167202*T^4 - 1428672*Lbl*nf*T^4 + 
       6516083*T^5 + 5424632*Lbl*nf*T^5 - 23566792*T^6 - 
       18878568*Lbl*nf*T^6 + 63617586*T^7 + 72321248*Lbl*nf*T^7 - 
       135908584*T^8 - 294146656*Lbl*nf*T^8 + 237305496*T^9 + 
       1086917512*Lbl*nf*T^9 - 345627992*T^10 - 3355238376*Lbl*nf*T^10 + 
       425581408*T^11 + 8485741672*Lbl*nf*T^11 - 446688728*T^12 - 
       17627162248*Lbl*nf*T^12 + 401102112*T^13 + 30260965120*Lbl*nf*T^13 - 
       307984080*T^14 - 43116361840*Lbl*nf*T^14 + 201487008*T^15 + 
       51026796480*Lbl*nf*T^15 - 111684672*T^16 - 49992604480*Lbl*nf*T^16 + 
       52055168*T^17 + 40219114112*Lbl*nf*T^17 - 20100096*T^18 - 
       26194100736*Lbl*nf*T^18 + 6181376*T^19 + 13499778688*Lbl*nf*T^19 - 
       1364864*T^20 - 5309324416*Lbl*nf*T^20 + 161536*T^21 + 
       1499456512*Lbl*nf*T^21 - 256*T^22 - 271102720*Lbl*nf*T^22 + 
       23582720*Lbl*nf*T^23)*Zeta[3])/((-1 + T)^5*T^5*(1 - 2*T + 2*T^2)^6)), 
 (Pi^4*Sqrt[1 - T]*(-3551157 + 48958642*T + 490*Lbl*nf*T - 326014643*T^2 + 
    754*Lbl*nf*T^2 + 1381731262*T^3 + 442328*Lbl*nf*T^3 - 4145508508*T^4 - 
    481524*Lbl*nf*T^4 + 9311133557*T^5 - 15453616*Lbl*nf*T^5 - 
    16202948520*T^6 + 83672272*Lbl*nf*T^6 + 22356011236*T^7 - 
    194498752*Lbl*nf*T^7 - 24755039848*T^8 + 208907488*Lbl*nf*T^8 + 
    21471787965*T^9 + 12873376*Lbl*nf*T^9 - 11902920620*T^10 - 
    341424096*Lbl*nf*T^10 - 3386803914*T^11 + 463708032*Lbl*nf*T^11 + 
    21390411159*T^12 - 309685568*Lbl*nf*T^12 - 35945240512*T^13 + 
    107261952*Lbl*nf*T^13 + 40779046720*T^14 - 15323136*Lbl*nf*T^14 - 
    34541358144*T^15 + 22137974712*T^16 - 10524897552*T^17 + 
    3522420928*T^18 - 743048800*T^19 + 74304880*T^20))/
  (2048*(-1 + Sqrt[T])^6*(1 + Sqrt[T])^6*T^(11/2)*(1 - 2*T + 2*T^2)^5), 
 (2958304*log2\[Omega]0^2)/45 + 
  (lmm^4*(32113 - 576308*T - 73680*Lbl*nf*T + 5025531*T^2 + 
     1442960*Lbl*nf*T^2 - 28166424*T^3 - 13953584*Lbl*nf*T^3 + 
     112660690*T^4 + 88412160*Lbl*nf*T^4 - 337262056*T^5 - 
     410699512*Lbl*nf*T^5 + 764871126*T^6 + 1485004536*Lbl*nf*T^6 - 
     1272954720*T^7 - 4340901328*Lbl*nf*T^7 + 1319683897*T^8 + 
     10552978272*Lbl*nf*T^8 + 86189250*T^9 - 21890858248*Lbl*nf*T^9 - 
     3879205834*T^10 + 39824889608*Lbl*nf*T^10 + 9962342736*T^11 - 
     65474873856*Lbl*nf*T^11 - 16533662048*T^12 + 99926034464*Lbl*nf*T^12 + 
     20668158640*T^13 - 143327710656*Lbl*nf*T^13 - 20149865616*T^14 + 
     191432910656*Lbl*nf*T^14 + 15157135104*T^15 - 232125193216*Lbl*nf*T^15 - 
     8213434448*T^16 + 248023289408*Lbl*nf*T^16 + 2363014944*T^17 - 
     227262475392*Lbl*nf*T^17 + 776964704*T^18 + 174335969408*Lbl*nf*T^18 - 
     1499833088*T^19 - 109303074816*Lbl*nf*T^19 + 1051858560*T^20 + 
     54427421696*Lbl*nf*T^20 - 468407808*T^21 - 20684578816*Lbl*nf*T^21 + 
     138368512*T^22 + 5633521664*Lbl*nf*T^22 - 24987648*T^23 - 
     979070976*Lbl*nf*T^23 + 2082304*T^24 + 81589248*Lbl*nf*T^24))/
   (3*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) + 
  (-3752370251462801518 + 15775953861701048400*nf + 467522395569945679106*T - 
    393929937295675593120*nf*T + 72155884890037931972*Lbl*nf*T - 
    9163463235924818088644*T^2 + 4739888945735729173080*nf*T^2 - 
    989267763502159832064*Lbl*nf*T^2 + 92940725746229332769164*T^3 - 
    36776092781374443161280*nf*T^3 + 5981486896042582186328*Lbl*nf*T^3 - 
    623662583180435988409344*T^4 + 207141656348732767200000*nf*T^4 - 
    16867048351068409011276*Lbl*nf*T^4 + 3079222720487656681433088*T^5 - 
    902139013741227620228640*nf*T^5 - 15793153539193724444124*Lbl*nf*T^5 - 
    11853078183708917311498427*T^6 + 3156937331010010612744680*nf*T^6 + 
    404242531264885432794532*Lbl*nf*T^6 + 36852854701927491127174280*T^7 - 
    9102471408437802890916960*nf*T^7 - 2352589553307558589417624*Lbl*nf*T^7 - 
    94688631545349879383820989*T^8 + 21996980017970191082346960*nf*T^8 + 
    9768961942533112953487392*Lbl*nf*T^8 + 204113571578326091413621346*T^9 - 
    45080095290182251777336320*nf*T^9 - 34915914380043759968079548*Lbl*nf*
     T^9 - 372748314713452870899054235*T^10 + 78988353798626376926116680*nf*
     T^10 + 114195410479999927369911444*Lbl*nf*T^10 + 
    579878884497571255640667388*T^11 - 119016575167096985206752000*nf*T^11 - 
    340198175612066521618027104*Lbl*nf*T^11 - 769869841262400730513618021*
     T^12 + 154931382537454592498749320*nf*T^12 + 898025016783523556859343016*
     Lbl*nf*T^12 + 870306796060493436370237930*T^13 - 
    175162025937018904952137200*nf*T^13 - 2053186855970326690760392400*Lbl*nf*
     T^13 - 831235638595775715534124150*T^14 + 173484836802791990851026960*nf*
     T^14 + 4016411328056601921322513968*Lbl*nf*T^14 + 
    659270082556881720359438016*T^15 - 152984682399139061711708160*nf*T^15 - 
    6686209085277988694884774912*Lbl*nf*T^15 - 417803201429156891877136748*
     T^16 + 123482747930499465153861600*nf*T^16 + 
    9446749105230311706327207008*Lbl*nf*T^16 + 190431078204392227747288568*
     T^17 - 94514889245479726617760320*nf*T^17 - 
    11297328682821678319133830464*Lbl*nf*T^17 - 35519005769349957836698056*
     T^18 + 70206631376245798249126080*nf*T^18 + 
    11386806604039870107460019136*Lbl*nf*T^18 - 35414400819031020126188352*
     T^19 - 49944190458547191494983680*nf*T^19 - 9605635666938989025113525760*
     Lbl*nf*T^19 + 46741513890206975295037584*T^20 + 
    32443166439123354565580160*nf*T^20 + 6708751137302695666357366656*Lbl*nf*
     T^20 - 32326590018611483523609120*T^21 - 18151511049460201645774080*nf*
     T^21 - 3816614931531396151984485120*Lbl*nf*T^21 + 
    15704138401200094800611296*T^22 + 8277741216415510717489920*nf*T^22 + 
    1725995160666146350814803200*Lbl*nf*T^22 - 5571220643300651401810432*
     T^23 - 2910838027768248687943680*nf*T^23 - 597578430517401101887641600*
     Lbl*nf*T^23 + 1398071463996278672415936*T^24 + 
    735027291244693353392640*nf*T^24 + 148894631901030455025062400*Lbl*nf*
     T^24 - 224112738493093853343616*T^25 - 118189789343361431055360*nf*
     T^25 - 23783143045899287168262144*Lbl*nf*T^25 + 
    17239441422545681026432*T^26 + 9091522257181648542720*nf*T^26 + 
    1829472541992252859097088*Lbl*nf*T^26)/(419343821820000*(-1 + T)^6*T^6*
    (1 - 2*T + 2*T^2)^7) + (Pi^4*(-192885 + 5220008*T + 351336*Lbl*nf*T - 
     67354719*T^2 - 8419360*Lbl*nf*T^2 + 556589016*T^3 + 
     98157456*Lbl*nf*T^3 - 3320188606*T^4 - 741274968*Lbl*nf*T^4 + 
     15244118530*T^5 + 4071555568*Lbl*nf*T^5 - 56026286672*T^6 - 
     17327719256*Lbl*nf*T^6 + 169152987452*T^7 + 59554709568*Lbl*nf*T^7 - 
     427060644723*T^8 - 170772162216*Lbl*nf*T^8 + 912770196976*T^9 + 
     421773484976*Lbl*nf*T^9 - 1665039884696*T^10 - 
     931175715480*Lbl*nf*T^10 + 2603634778488*T^11 + 
     1917805404384*Lbl*nf*T^11 - 3490308520248*T^12 - 
     3820002714088*Lbl*nf*T^12 + 3985577295640*T^13 + 
     7430060678864*Lbl*nf*T^13 - 3803116110456*T^14 - 
     13811491896176*Lbl*nf*T^14 + 2879134146304*T^15 + 
     23687243867776*Lbl*nf*T^15 - 1442617790048*T^16 - 
     36338771677344*Lbl*nf*T^16 - 69834147040*T^17 + 
     48810751826240*Lbl*nf*T^17 + 1211412523552*T^18 - 
     56588886105536*Lbl*nf*T^18 - 1724968565888*T^19 + 
     56000121544192*Lbl*nf*T^19 + 1635676661376*T^20 - 
     46785359073664*Lbl*nf*T^20 - 1188673594752*T^21 + 
     32563853083392*Lbl*nf*T^21 + 680712966016*T^22 - 
     18549661120768*Lbl*nf*T^22 - 304845281280*T^23 + 
     8431030351872*Lbl*nf*T^23 + 103546780928*T^24 - 
     2942667746816*Lbl*nf*T^24 - 25155201536*T^25 + 
     741029624832*Lbl*nf*T^25 + 3898623488*T^26 - 119885835264*Lbl*nf*T^26 - 
     289529856*T^27 + 9356820480*Lbl*nf*T^27))/
   (45*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) - 
  ((-84 + 1710*T - 14086*T^2 + 39354*T^3 - 12120*Lbl*nf*T^3 + 290967*T^4 + 
     227600*Lbl*nf*T^4 - 4024202*T^5 - 2097680*Lbl*nf*T^5 + 25332216*T^6 + 
     12600152*Lbl*nf*T^6 - 109842360*T^7 - 55173280*Lbl*nf*T^7 + 
     365724584*T^8 + 185969808*Lbl*nf*T^8 - 982459338*T^9 - 
     487293128*Lbl*nf*T^9 + 2191837334*T^10 + 914666856*Lbl*nf*T^10 - 
     4149394864*T^11 - 608511784*Lbl*nf*T^11 + 6821965408*T^12 - 
     4181652576*Lbl*nf*T^12 - 10101595820*T^13 + 24516142040*Lbl*nf*T^13 + 
     14335084402*T^14 - 84654693440*Lbl*nf*T^14 - 21066011928*T^15 + 
     223643082768*Lbl*nf*T^15 + 33153586374*T^16 - 482228260624*Lbl*nf*T^16 - 
     53240967160*T^17 + 869854016480*Lbl*nf*T^17 + 80644079112*T^18 - 
     1326998535552*Lbl*nf*T^18 - 108882596336*T^19 + 
     1719558586176*Lbl*nf*T^19 + 127094785160*T^20 - 
     1893059447488*Lbl*nf*T^20 - 126088941952*T^21 + 
     1764761556608*Lbl*nf*T^21 + 104962786528*T^22 - 
     1383640764416*Lbl*nf*T^22 - 72318339840*T^23 + 
     902409031424*Lbl*nf*T^23 + 40509687584*T^24 - 481558000384*Lbl*nf*T^24 - 
     17986774912*T^25 + 205145274880*Lbl*nf*T^25 + 6093109632*T^26 - 
     67179872256*Lbl*nf*T^26 - 1479746304*T^27 + 15895655424*Lbl*nf*T^27 + 
     229397888*T^28 - 2420720640*Lbl*nf*T^28 - 17031168*T^29 + 
     178225152*Lbl*nf*T^29)*Log[1 - T]^4)/(3*(-1 + T)^6*T^8*
    (1 - 2*T + 2*T^2)^7) - ((-76652453 - 722400*nf + 1635998133*T + 
     18805920*nf*T + 121015276*Lbl*nf*T - 16964891114*T^2 - 
     237294960*nf*T^2 - 2785561612*Lbl*nf*T^2 + 113244513096*T^3 + 
     1943946480*nf*T^3 + 31555142956*Lbl*nf*T^3 - 542162646281*T^4 - 
     11628200640*nf*T^4 - 233846272948*Lbl*nf*T^4 + 1958537283579*T^5 + 
     54116338080*nf*T^5 + 1271785249056*Lbl*nf*T^5 - 5439592640122*T^6 - 
     203712376560*nf*T^6 - 5400627865360*Lbl*nf*T^6 + 11452908029558*T^7 + 
     636482526960*nf*T^7 + 18607074993224*Lbl*nf*T^7 - 16735766813798*T^8 - 
     1680410971680*nf*T^8 - 53359678985632*Lbl*nf*T^8 + 9597345796090*T^9 + 
     3796473478560*nf*T^9 + 129603007349864*Lbl*nf*T^9 + 
     32214662502527*T^10 - 7404453720720*nf*T^10 - 269601455616288*Lbl*nf*
      T^10 - 134446927220275*T^11 + 12539878533840*nf*T^11 + 
     482681288020060*Lbl*nf*T^11 + 307785112806052*T^12 - 
     18504797243520*nf*T^12 - 741325984800888*Lbl*nf*T^12 - 
     527520570251288*T^13 + 23826384412320*nf*T^13 + 
     960145817508692*Lbl*nf*T^13 + 730418331396063*T^14 - 
     26750826958800*nf*T^14 - 998969093618768*Lbl*nf*T^14 - 
     840231285502811*T^15 + 26117890822800*nf*T^15 + 
     710580152718800*Lbl*nf*T^15 + 809818940519620*T^16 - 
     22062086504640*nf*T^16 - 30955114422656*Lbl*nf*T^16 - 
     649891653356536*T^17 + 15994223763840*nf*T^17 - 
     933388438477968*Lbl*nf*T^17 + 422430557976796*T^18 - 
     9831463817280*nf*T^18 + 1897829243268352*Lbl*nf*T^18 - 
     204742983962340*T^19 + 5030451142080*nf*T^19 - 
     2518181264921152*Lbl*nf*T^19 + 50999883988832*T^20 - 
     2079908113920*nf*T^20 + 2582266302151296*Lbl*nf*T^20 + 
     25158459612352*T^21 + 658229644800*nf*T^21 - 2135835561077824*Lbl*nf*
      T^21 - 42639202180080*T^22 - 140076706560*nf*T^22 + 
     1437595682641664*Lbl*nf*T^22 + 31781385926384*T^23 + 
     10274476800*nf*T^23 - 781726827967744*Lbl*nf*T^23 - 
     16120276225984*T^24 + 4962800640*nf*T^24 + 336636304851968*Lbl*nf*T^24 + 
     5859389189760*T^25 - 2054707200*nf*T^25 - 110819756391168*Lbl*nf*T^25 - 
     1479659547840*T^26 + 351482880*nf*T^26 + 26246748510208*Lbl*nf*T^26 + 
     234320428608*T^27 - 24837120*nf*T^27 - 3986414057472*Lbl*nf*T^27 - 
     17593970688*T^28 + 291766616064*Lbl*nf*T^28)*Log[T]^3)/
   (945*(-1 + T)^7*T^6*(1 - 2*T + 2*T^2)^7) + 
  ((32101 - 724524*T - 33936*Lbl*nf*T + 7947294*T^2 + 788432*Lbl*nf*T^2 - 
     56118118*T^3 - 9131616*Lbl*nf*T^3 + 284669269*T^4 + 
     69852944*Lbl*nf*T^4 - 1094336174*T^5 - 395211976*Lbl*nf*T^5 + 
     3265845886*T^6 + 1756010968*Lbl*nf*T^6 - 7556266808*T^7 - 
     6346810368*Lbl*nf*T^7 + 12967859654*T^8 + 19040769376*Lbl*nf*T^8 - 
     13484804806*T^9 - 47807218296*Lbl*nf*T^9 - 4660986296*T^10 + 
     99931063376*Lbl*nf*T^10 + 60453330888*T^11 - 169032113672*Lbl*nf*T^11 - 
     166373985722*T^12 + 210869094264*Lbl*nf*T^12 + 310933578168*T^13 - 
     118089451416*Lbl*nf*T^13 - 448771570298*T^14 - 
     277539307824*Lbl*nf*T^14 + 513111679432*T^15 + 
     1141077205264*Lbl*nf*T^15 - 451193717966*T^16 - 
     2507034646352*Lbl*nf*T^16 + 261874164008*T^17 + 
     4157374891808*Lbl*nf*T^17 - 6105911752*T^18 - 5622846576064*Lbl*nf*
      T^18 - 222401225680*T^19 + 6373859344960*Lbl*nf*T^19 + 
     348549730840*T^20 - 6114213901504*Lbl*nf*T^20 - 353461706560*T^21 + 
     4967577648512*Lbl*nf*T^21 + 273743743648*T^22 - 
     3401022053632*Lbl*nf*T^22 - 168501894144*T^23 + 
     1941771515648*Lbl*nf*T^23 + 82771593056*T^24 - 
     909280325376*Lbl*nf*T^24 - 31956667264*T^25 + 340588418560*Lbl*nf*T^25 + 
     9379526784*T^26 - 98205127680*Lbl*nf*T^26 - 1971259648*T^27 + 
     20474889216*Lbl*nf*T^27 + 264505984*T^28 - 2747808768*Lbl*nf*T^28 - 
     17031168*T^29 + 178225152*Lbl*nf*T^29)*Log[T]^4)/
   (3*(-1 + T)^8*T^6*(1 - 2*T + 2*T^2)^7) + 
  lmm^3*((32*log2\[Omega]0*(-16 - 168*T - 958*T^2 + 3094*T^3 - 3189*T^4 - 
       12518*T^5 + 140756*T^6 - 767380*T^7 + 2894771*T^8 - 8238008*T^9 + 
       18413388*T^10 - 33024456*T^11 + 48027804*T^12 - 56798752*T^13 + 
       54411168*T^14 - 41755520*T^15 + 25151056*T^16 - 11488896*T^17 + 
       3751104*T^18 - 781440*T^19 + 78144*T^20))/
     ((-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^6) + 
    (64648307 - 5779200*nf - 1077266076*T + 133109760*nf*T - 
      145685824*Lbl*nf*T + 8382313761*T^2 - 1476397440*nf*T^2 + 
      2629187536*Lbl*nf*T^2 - 38676416510*T^3 + 10578059520*nf*T^3 - 
      23797634676*Lbl*nf*T^3 + 105386281562*T^4 - 55111351680*nf*T^4 + 
      142835593996*Lbl*nf*T^4 - 86322759310*T^5 + 222286367520*nf*T^5 - 
      634824168112*Lbl*nf*T^5 - 685854519662*T^6 - 721136349360*nf*T^6 + 
      2214405211656*Lbl*nf*T^6 + 4106937813000*T^7 + 1929288422880*nf*T^7 - 
      6292762467176*Lbl*nf*T^7 - 13673008859305*T^8 - 4328351359920*nf*T^8 + 
      15017473041080*Lbl*nf*T^8 + 33353427648870*T^9 + 8234606207520*nf*T^9 - 
      31087803867588*Lbl*nf*T^9 - 64307802348992*T^10 - 
      13378934481360*nf*T^10 + 58051949458436*Lbl*nf*T^10 + 
      101071238555904*T^11 + 18632858015520*nf*T^11 - 
      101843834565344*Lbl*nf*T^11 - 131096647956306*T^12 - 
      22261478005200*nf*T^12 + 171853348449072*Lbl*nf*T^12 + 
      140378193158236*T^13 + 22767346607040*nf*T^13 - 
      276298179889984*Lbl*nf*T^13 - 122563105193540*T^14 - 
      19824825142080*nf*T^14 + 409026137347648*Lbl*nf*T^14 + 
      84296908886400*T^15 + 14558307402240*nf*T^15 - 
      536935549628928*Lbl*nf*T^15 - 41516310914992*T^16 - 
      8876957342400*nf*T^16 + 606792626167968*Lbl*nf*T^16 + 
      9292013430720*T^17 + 4378939729920*nf*T^17 - 577617989030208*Lbl*nf*
       T^17 + 6393983682656*T^18 - 1664600636160*nf*T^18 + 
      454657448438592*Lbl*nf*T^18 - 9048216200960*T^19 + 
      433984965120*nf*T^19 - 290079984606720*Lbl*nf*T^19 + 
      5969046637024*T^20 - 44563357440*nf*T^20 + 146171472792576*Lbl*nf*
       T^20 - 2588728811328*T^21 - 19546813440*nf*T^21 - 
      55993845895680*Lbl*nf*T^21 + 754342336448*T^22 + 10813178880*nf*T^22 + 
      15326062133760*Lbl*nf*T^22 - 135392179200*T^23 - 2357268480*nf*T^23 - 
      2670185871360*Lbl*nf*T^23 + 11282681600*T^24 + 196439040*nf*T^24 + 
      222515489280*Lbl*nf*T^24)/(945*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) - 
    (8*(1007 - 25185*T - 8484*Lbl*nf*T + 294142*T^2 + 142352*Lbl*nf*T^2 - 
       2181935*T^3 - 1166704*Lbl*nf*T^3 + 11653757*T^4 + 6198212*Lbl*nf*T^4 - 
       48023977*T^5 - 23866936*Lbl*nf*T^5 + 159050675*T^6 + 
       70345668*Lbl*nf*T^6 - 434502017*T^7 - 161193132*Lbl*nf*T^7 + 
       996257802*T^8 + 272032248*Lbl*nf*T^8 - 1939811860*T^9 - 
       225052060*Lbl*nf*T^9 + 3232851018*T^10 - 557518556*Lbl*nf*T^10 - 
       4636829638*T^11 + 3410091804*Lbl*nf*T^11 + 5747165508*T^12 - 
       10569918916*Lbl*nf*T^12 - 6178663574*T^13 + 24437984680*Lbl*nf*T^13 + 
       5785546008*T^14 - 45539601360*Lbl*nf*T^14 - 4743215716*T^15 + 
       70162837920*Lbl*nf*T^15 + 3426314600*T^16 - 90174328368*Lbl*nf*T^16 - 
       2193639472*T^17 + 96784682112*Lbl*nf*T^17 + 1246511328*T^18 - 
       86390317120*Lbl*nf*T^18 - 622724736*T^19 + 63541107648*Lbl*nf*T^19 + 
       266223232*T^20 - 37926987456*Lbl*nf*T^20 - 92624736*T^21 + 
       17941103744*Lbl*nf*T^21 + 24138112*T^22 - 6480977664*Lbl*nf*T^22 - 
       4059200*T^23 + 1681188864*Lbl*nf*T^23 + 310912*T^24 - 
       279056640*Lbl*nf*T^24 + 22278144*Lbl*nf*T^25)*Log[1 - T])/
     (3*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) + 
    (8*(-16055 + 290644*T + 31872*Lbl*nf*T - 2552037*T^2 - 
       622696*Lbl*nf*T^2 + 14364790*T^3 + 6018008*Lbl*nf*T^3 - 57534996*T^4 - 
       38147800*Lbl*nf*T^4 + 171627994*T^5 + 177446060*Lbl*nf*T^5 - 
       384384640*T^6 - 642880368*Lbl*nf*T^6 + 618316591*T^7 + 
       1882517052*Lbl*nf*T^7 - 564076232*T^8 - 4574287560*Lbl*nf*T^8 - 
       331860224*T^9 + 9429829784*Lbl*nf*T^9 + 2586521976*T^10 - 
       16872242576*Lbl*nf*T^10 - 6151340638*T^11 + 26916383484*Lbl*nf*T^11 + 
       10055122734*T^12 - 39484676212*Lbl*nf*T^12 - 12717412682*T^13 + 
       54713887720*Lbl*nf*T^13 + 12905723268*T^14 - 72295981584*Lbl*nf*T^14 - 
       10602400996*T^15 + 89779760544*Lbl*nf*T^15 + 6996370440*T^16 - 
       101702970000*Lbl*nf*T^16 - 3610060048*T^17 + 101799306432*Lbl*nf*
        T^17 + 1363963424*T^18 - 87599867008*Lbl*nf*T^18 - 305974528*T^19 + 
       63290808768*Lbl*nf*T^19 - 11915360*T^20 - 37497763008*Lbl*nf*T^20 + 
       40722016*T^21 + 17708259968*Lbl*nf*T^21 - 16588224*T^22 - 
       6406464768*Lbl*nf*T^22 + 3402688*T^23 + 1667272704*Lbl*nf*T^23 - 
       310912*T^24 - 277896960*Lbl*nf*T^24 + 22278144*Lbl*nf*T^25)*Log[T])/
     (3*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6)) + 
  Log[1 - T]^3*((105840 + 1379118*T - 71124218*T^2 - 26132604*Lbl*nf*T^2 + 
      996419216*T^3 + 429050616*Lbl*nf*T^3 - 8153202282*T^4 + 215040*nf*T^4 - 
      3684657936*Lbl*nf*T^4 + 46287428272*T^5 + 1666560*nf*T^5 + 
      21058967364*Lbl*nf*T^5 - 197722353766*T^6 - 13742400*nf*T^6 - 
      88300618272*Lbl*nf*T^6 + 668415255681*T^7 + 57449280*nf*T^7 + 
      282096555840*Lbl*nf*T^7 - 1850974352040*T^8 - 202369440*nf*T^8 - 
      652889947752*Lbl*nf*T^8 + 4306397028630*T^9 + 548735040*nf*T^9 + 
      677030441736*Lbl*nf*T^9 - 8603867492540*T^10 - 992382720*nf*T^10 + 
      3022077341916*Lbl*nf*T^10 + 15131463943182*T^11 + 860559840*nf*T^11 - 
      23153781436580*Lbl*nf*T^11 - 24247823156700*T^12 + 1233324960*nf*T^12 + 
      94331446474188*Lbl*nf*T^12 + 37103132223305*T^13 - 7112254800*nf*T^13 - 
      286901309598980*Lbl*nf*T^13 - 56683248346006*T^14 + 
      18219576480*nf*T^14 + 703636615819104*Lbl*nf*T^14 + 
      87437618160715*T^15 - 34043978640*nf*T^15 - 1433736655261776*Lbl*nf*
       T^15 - 131821183806172*T^16 + 50403017280*nf*T^16 + 
      2462029986736112*Lbl*nf*T^16 + 184765056041116*T^17 - 
      59836257600*nf*T^17 - 3588304653727856*Lbl*nf*T^17 - 
      231071166747952*T^18 + 55800487680*nf*T^18 + 4450622052824256*Lbl*nf*
       T^18 + 250984139706196*T^19 - 38280795840*nf*T^19 - 
      4694432982859840*Lbl*nf*T^19 - 232556965148576*T^20 + 
      15215477760*nf*T^20 + 4194740443049280*Lbl*nf*T^20 + 
      181159217982512*T^21 + 2844898560*nf*T^21 - 3152380586921664*Lbl*nf*
       T^21 - 116842983478112*T^22 - 10288965120*nf*T^22 + 
      1969897382686720*Lbl*nf*T^22 + 61215228099472*T^23 + 
      9066435840*nf*T^23 - 1006420015806208*Lbl*nf*T^23 - 
      25374195688384*T^24 - 4821519360*nf*T^24 + 409996006695168*Lbl*nf*
       T^24 + 8003136586560*T^25 + 1633981440*nf*T^25 - 
      128191804927232*Lbl*nf*T^25 - 1803528895488*T^26 - 319119360*nf*T^26 + 
      28901349830656*Lbl*nf*T^26 + 258310750656*T^27 + 24837120*nf*T^27 - 
      4183051192320*Lbl*nf*T^27 - 17593970688*T^28 + 
      291766616064*Lbl*nf*T^28)/(945*(-1 + T)^6*T^7*(1 - 2*T + 2*T^2)^7) + 
    (2*(-1 + 2*T)*(-869 + 28458*T + 12120*Lbl*nf*T - 369252*T^2 - 
       203360*Lbl*nf*T^2 + 2853888*T^3 + 1690448*Lbl*nf*T^3 - 15316374*T^4 - 
       9223800*Lbl*nf*T^4 + 62026668*T^5 + 36815984*Lbl*nf*T^5 - 
       199116140*T^6 - 111652656*Lbl*nf*T^6 + 523317728*T^7 + 
       237978848*Lbl*nf*T^7 - 1153353248*T^8 - 141364976*Lbl*nf*T^8 + 
       2177949352*T^9 - 1757212880*Lbl*nf*T^9 - 3616231328*T^10 + 
       11128932656*Lbl*nf*T^10 + 5487826160*T^11 - 42708560192*Lbl*nf*T^11 - 
       8041209672*T^12 + 124586009056*Lbl*nf*T^12 + 11971060544*T^13 - 
       293671055360*Lbl*nf*T^13 - 18215095616*T^14 + 573734123520*Lbl*nf*
        T^14 + 27054264064*T^15 - 940632241152*Lbl*nf*T^15 - 
       36974187744*T^16 + 1301787508224*Lbl*nf*T^16 + 44511309696*T^17 - 
       1523040341760*Lbl*nf*T^17 - 45940802304*T^18 + 
       1503012209920*Lbl*nf*T^18 + 39911127808*T^19 - 
       1243641676800*Lbl*nf*T^19 - 28708967296*T^20 + 
       853924605440*Lbl*nf*T^20 + 16775216128*T^21 - 478823741440*Lbl*nf*
        T^21 - 7758692352*T^22 + 214008227840*Lbl*nf*T^22 + 2733201408*T^23 - 
       73434316800*Lbl*nf*T^23 - 689027584*T^24 + 18186854400*Lbl*nf*T^24 + 
       110702592*T^25 - 2896158720*Lbl*nf*T^25 - 8515584*T^26 + 
       222781440*Lbl*nf*T^26)*Log[(1 - T)/T^4])/(3*(-1 + T)^6*T^6*
      (1 - 2*T + 2*T^2)^7) + (8*(-630 + 7084*T - 2424*Lbl*nf*T - 26507*T^2 + 
       40672*Lbl*nf*T^2 - 39948*T^3 - 333344*Lbl*nf*T^3 + 908960*T^4 + 
       1772376*Lbl*nf*T^4 - 5102860*T^5 - 6832000*Lbl*nf*T^5 + 18102956*T^6 + 
       19804236*Lbl*nf*T^6 - 47112078*T^7 - 38738624*Lbl*nf*T^7 + 
       96048736*T^8 + 4054972*Lbl*nf*T^8 - 163392958*T^9 + 
       399091704*Lbl*nf*T^9 + 261875870*T^10 - 2245895884*Lbl*nf*T^10 - 
       478225622*T^11 + 8165792016*Lbl*nf*T^11 + 1051374268*T^12 - 
       22732441636*Lbl*nf*T^12 - 2370980994*T^13 + 50975448416*Lbl*nf*T^13 + 
       4765399228*T^14 - 94108583376*Lbl*nf*T^14 - 8089836972*T^15 + 
       144549729600*Lbl*nf*T^15 + 11429693616*T^16 - 185507937744*Lbl*nf*
        T^16 - 13370517808*T^17 + 198834216320*Lbl*nf*T^17 + 
       12878447040*T^18 - 177163774016*Lbl*nf*T^18 - 10118076864*T^19 + 
       130002234624*Lbl*nf*T^19 + 6386086976*T^20 - 77373313984*Lbl*nf*T^20 - 
       3162179104*T^21 + 36477806080*Lbl*nf*T^21 + 1183701696*T^22 - 
       13127910144*Lbl*nf*T^22 - 315003840*T^23 + 3391915008*Lbl*nf*T^23 + 
       53097728*T^24 - 560699136*Lbl*nf*T^24 - 4257792*T^25 + 
       44556288*Lbl*nf*T^25)*Log[T])/(3*(-1 + T)^6*T^6*
      (1 - 2*T + 2*T^2)^6)) + log2\[Omega]0*
   ((-8*Pi^2*(1920 + 3360*T - 11420*T^2 - 10660*T^3 + 324887*T^4 - 
       2040964*T^5 + 9780782*T^6 - 39577628*T^7 + 130770787*T^8 - 
       348659444*T^9 + 754671104*T^10 - 1335296344*T^11 + 1936975316*T^12 - 
       2299674464*T^13 + 2219474784*T^14 - 1718538880*T^15 + 
       1044398864*T^16 - 480749376*T^17 + 157836544*T^18 - 32974720*T^19 + 
       3297472*T^20))/(45*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^6) + 
    (2*(1650 - 14028*T - 405105*T^2 - 1601872*T^3 - 2730746*T^4 + 
       52272222*T^5 - 136027077*T^6 - 381168686*T^7 + 6483094406*T^8 - 
       42933239444*T^9 + 193296476565*T^10 - 654899210954*T^11 + 
       1746007515491*T^12 - 3756146493816*T^13 + 6614928633368*T^14 - 
       9606381750944*T^15 + 11524405572540*T^16 - 11384406119424*T^17 + 
       9182729704016*T^18 - 5959331140128*T^19 + 3039615090256*T^20 - 
       1174324632448*T^21 + 323179412992*T^22 - 56458076928*T^23 + 
       4704839744*T^24))/(675*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) - 
    (8*(-97920 + 624360*T - 1651420*T^2 + 2111878*T^3 + 11139433*T^4 - 
       138821684*T^5 + 823051229*T^6 - 3380424808*T^7 + 10652212136*T^8 - 
       26974757792*T^9 + 56227309978*T^10 - 97753935656*T^11 + 
       142741075280*T^12 - 175513776208*T^13 + 181501290328*T^14 - 
       157041385408*T^15 + 112589871104*T^16 - 65851170944*T^17 + 
       30674173664*T^18 - 10961153152*T^19 + 2824391680*T^20 - 
       467374336*T^21 + 37298048*T^22)*Log[1 - T])/
     (45*(-1 + T)^6*T^2*(1 - 2*T + 2*T^2)^7) - 
    (16*(1920 + 14400*T - 42260*T^2 + 67819*T^3 - 238606*T^4 + 1176092*T^5 - 
       6145246*T^6 + 27816794*T^7 - 98162158*T^8 + 270193317*T^9 - 
       592881212*T^10 + 1054814792*T^11 - 1535666688*T^12 + 1834383308*T^13 - 
       1792492352*T^14 + 1420461920*T^15 - 898959712*T^16 + 443417968*T^17 - 
       164072640*T^18 + 42755200*T^19 - 6976256*T^20 + 534080*T^21)*
      Log[1 - T]^2)/(15*(-1 + T)^4*T^3*(1 - 2*T + 2*T^2)^7) - 
    (8*(-210 + 1884*T - 1647*T^2 - 57238*T^3 + 306092*T^4 - 624410*T^5 + 
       2238737*T^6 - 13489336*T^7 + 73216794*T^8 - 328201228*T^9 + 
       1153305146*T^10 - 3190421912*T^11 + 7058423240*T^12 - 
       12646862272*T^13 + 18481895832*T^14 - 22059332672*T^15 + 
       21407713120*T^16 - 16704676288*T^17 + 10274037216*T^18 - 
       4817063808*T^19 + 1625379712*T^20 - 353182720*T^21 + 37298048*T^22)*
      Log[T])/(45*(-1 + T)^2*T^6*(1 - 2*T + 2*T^2)^7) - 
    (16*(-480 - 840*T - 8305*T^2 + 11045*T^3 - 89064*T^4 + 431364*T^5 - 
       1393532*T^6 + 3373534*T^7 - 5817615*T^8 + 5791753*T^9 + 2032220*T^10 - 
       20798256*T^11 + 43909252*T^12 - 54401940*T^13 + 38183712*T^14 - 
       724768*T^15 - 33854224*T^16 + 44786608*T^17 - 33113920*T^18 + 
       15386880*T^19 - 4239424*T^20 + 534080*T^21)*Log[T]^2)/
     (15*(-1 + T)^3*T^4*(1 - 2*T + 2*T^2)^7)) + 
  lmm^2*(32768*log2\[Omega]0^2 - 
    (2*Pi^2*(-4663 + 43190*T + 41208*Lbl*nf*T + 159589*T^2 - 
       719184*Lbl*nf*T^2 - 5339786*T^3 + 6205680*Lbl*nf*T^3 + 47972652*T^4 - 
       35149832*Lbl*nf*T^4 - 267702610*T^5 + 146647576*Lbl*nf*T^5 + 
       1084950280*T^6 - 475543488*Lbl*nf*T^6 - 3412661288*T^7 + 
       1198776384*Lbl*nf*T^7 + 8637309813*T^8 - 2103604920*Lbl*nf*T^8 - 
       17979494898*T^9 + 925412152*Lbl*nf*T^9 + 31211828254*T^10 + 
       10519267312*Lbl*nf*T^10 - 45583252784*T^11 - 51295277360*Lbl*nf*T^11 + 
       56297026980*T^12 + 150999563448*Lbl*nf*T^12 - 58948173640*T^13 - 
       334369028640*Lbl*nf*T^13 + 52364190008*T^14 + 590718976096*Lbl*nf*
        T^14 - 39437432576*T^15 - 851243603200*Lbl*nf*T^15 + 
       25156542640*T^16 + 1008474097056*Lbl*nf*T^16 - 13587812832*T^17 - 
       982001243520*Lbl*nf*T^17 + 6225076256*T^18 + 780688367104*Lbl*nf*
        T^18 - 2427214080*T^19 - 499871593216*Lbl*nf*T^19 + 805070272*T^20 + 
       252031023744*Lbl*nf*T^20 - 222848384*T^21 - 96491191808*Lbl*nf*T^21 + 
       48521344*T^22 + 26392096256*Lbl*nf*T^22 - 7372800*T^23 - 
       4596566016*Lbl*nf*T^23 + 614400*T^24 + 383047168*Lbl*nf*T^24))/
     (3*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) - 
    (131117527255 + 176582221200*nf - 4155055223946*T - 4038669391680*nf*T + 
      377389638340*Lbl*nf*T + 57057086478570*T^2 + 44365210326360*nf*T^2 - 
      662982564376*Lbl*nf*T^2 - 488152396365964*T^3 - 
      313961079302640*nf*T^3 - 43379584944828*Lbl*nf*T^3 + 
      2953744888911882*T^4 + 1611702841628880*nf*T^4 + 
      522402779499656*Lbl*nf*T^4 - 13505963115600606*T^5 - 
      6390956426279040*nf*T^5 - 3343446111275072*Lbl*nf*T^5 + 
      48642486509737379*T^6 + 20335759547269320*nf*T^6 + 
      14837620217614920*Lbl*nf*T^6 - 141890260553519754*T^7 - 
      53220638549952720*nf*T^7 - 50689595601387688*Lbl*nf*T^7 + 
      341707995407162445*T^8 + 116443358626462560*nf*T^8 + 
      142236785817597592*Lbl*nf*T^8 - 688244058243243494*T^9 - 
      215251607273804640*nf*T^9 - 344902694380073412*Lbl*nf*T^9 + 
      1168588688510780769*T^10 + 338216624561831400*nf*T^10 + 
      752244894089574292*Lbl*nf*T^10 - 1678109526732325806*T^11 - 
      452576908748265840*nf*T^11 - 1509570408015682144*Lbl*nf*T^11 + 
      2033795851616119801*T^12 + 514407751191706680*nf*T^12 + 
      2788333268496156480*Lbl*nf*T^12 - 2060315168805183864*T^13 - 
      492309764453818080*nf*T^13 - 4662948947961883040*Lbl*nf*T^13 + 
      1704627541105013304*T^14 + 389145816866489760*nf*T^14 + 
      6905438527483433696*Lbl*nf*T^14 - 1089665108220381792*T^15 - 
      243463392595019520*nf*T^15 - 8876025092120440320*Lbl*nf*T^15 + 
      451220525243353524*T^16 + 107266317797026080*nf*T^16 + 
      9741460475175590304*Lbl*nf*T^16 + 1835074706445792*T^17 - 
      16840762168285440*nf*T^17 - 8998184614871656512*Lbl*nf*T^17 - 
      196409947010528496*T^18 - 21727250752394880*nf*T^18 + 
      6891042637680683328*Lbl*nf*T^18 + 196723279241734560*T^19 + 
      25277947752879360*nf*T^19 - 4295146304781792768*Lbl*nf*T^19 - 
      119863043773008144*T^20 - 15620656676929920*nf*T^20 + 
      2124043076421057792*Lbl*nf*T^20 + 50498571368133504*T^21 + 
      6527456708129280*nf*T^21 - 802252164165838848*Lbl*nf*T^21 - 
      14532894012639744*T^22 - 1860059256168960*nf*T^22 + 
      217523460201772032*Lbl*nf*T^22 + 2593595164527360*T^23 + 
      330431504578560*nf*T^23 - 37719507463723008*Lbl*nf*T^23 - 
      216132930377280*T^24 - 27535958714880*nf*T^24 + 
      3143292288643584*Lbl*nf*T^24)/(4365900*(-1 + T)^6*T^6*
      (1 - 2*T + 2*T^2)^6) + (2*(391 - 16970*T - 7272*Lbl*nf*T + 234436*T^2 + 
       122016*Lbl*nf*T^2 - 1815236*T^3 - 1000032*Lbl*nf*T^3 + 9516620*T^4 + 
       5310952*Lbl*nf*T^4 - 37031284*T^5 - 20449296*Lbl*nf*T^5 + 
       112726924*T^6 + 60457520*Lbl*nf*T^6 - 277796638*T^7 - 
       141913112*Lbl*nf*T^7 + 567755745*T^8 + 270516248*Lbl*nf*T^8 - 
       979597492*T^9 - 427641112*Lbl*nf*T^9 + 1446098053*T^10 + 
       579769552*Lbl*nf*T^10 - 1845813784*T^11 - 723859624*Lbl*nf*T^11 + 
       2056699854*T^12 + 937453280*Lbl*nf*T^12 - 2023568040*T^13 - 
       1361060288*Lbl*nf*T^13 + 1788742576*T^14 + 2071848336*Lbl*nf*T^14 - 
       1457908152*T^15 - 2928174912*Lbl*nf*T^15 + 1128015872*T^16 + 
       3560522784*Lbl*nf*T^16 - 839233280*T^17 - 3596780416*Lbl*nf*T^17 + 
       587056528*T^18 + 2960758656*Lbl*nf*T^18 - 366139456*T^19 - 
       1950632576*Lbl*nf*T^19 + 190888032*T^20 + 1004356352*Lbl*nf*T^20 - 
       77593216*T^21 - 389974016*Lbl*nf*T^21 + 22487168*T^22 + 
       107792640*Lbl*nf*T^22 - 3960192*T^23 - 19089408*Lbl*nf*T^23 + 
       283648*T^24 + 1673728*Lbl*nf*T^24)*Log[1 - T]^2)/
     ((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) + 
    ((-68646749 + 3612000*nf + 1195909650*T - 83193600*nf*T + 
       137462308*Lbl*nf*T - 9904440582*T^2 + 922768560*nf*T^2 - 
       2570477752*Lbl*nf*T^2 + 50709601784*T^3 - 6611213280*nf*T^3 + 
       23988651684*Lbl*nf*T^3 - 172394626015*T^4 + 34443020640*nf*T^4 - 
       147816757624*Lbl*nf*T^4 + 367816824980*T^5 - 138927079200*nf*T^5 + 
       672104156704*Lbl*nf*T^5 - 244268275297*T^6 + 450724312080*nf*T^6 - 
       2392375892376*Lbl*nf*T^6 - 1623888655128*T^7 - 1205861025600*nf*T^7 + 
       6920917213472*Lbl*nf*T^7 + 8225949171704*T^8 + 2705259846240*nf*T^8 - 
       16740355048496*Lbl*nf*T^8 - 23443885622114*T^9 - 
       5146186990560*nf*T^9 + 34779939844296*Lbl*nf*T^9 + 
       49343869906698*T^10 + 8359308456240*nf*T^10 - 64012428026952*Lbl*nf*
        T^10 - 82534604097448*T^11 - 11637237003840*nf*T^11 + 
       108190700434908*Lbl*nf*T^11 + 112986137990952*T^12 + 
       13893404777280*nf*T^12 - 173527241122020*Lbl*nf*T^12 - 
       128151254797912*T^13 - 14191933701120*nf*T^13 + 
       267656811302432*Lbl*nf*T^13 + 120721173746467*T^14 + 
       12334418370960*nf*T^14 - 391261963215752*Lbl*nf*T^14 - 
       93914550016078*T^15 - 9033243357600*nf*T^15 + 525028344072480*Lbl*nf*
        T^15 + 59410236593518*T^16 + 5489546916000*nf*T^16 - 
       625909930969088*Lbl*nf*T^16 - 29599407323392*T^17 - 
       2700712627200*nf*T^17 + 645874977790592*Lbl*nf*T^17 + 
       10812457785112*T^18 + 1030506825600*nf*T^18 - 565338018497472*Lbl*nf*
        T^18 - 2299952396528*T^19 - 278790892800*nf*T^19 + 
       412182927857600*Lbl*nf*T^19 - 153647222736*T^20 + 
       39715334400*nf*T^20 - 245321909107520*Lbl*nf*T^20 + 
       336542757120*T^21 + 4175001600*nf*T^21 + 116089040982528*Lbl*nf*T^21 - 
       132584693328*T^22 - 3534585600*nf*T^22 - 42024585334912*Lbl*nf*T^22 + 
       26711994144*T^23 + 754521600*nf*T^23 + 10934833214464*Lbl*nf*T^23 - 
       2396145696*T^24 - 62092800*nf*T^24 - 1821411841536*Lbl*nf*T^24 + 
       145883308032*Lbl*nf*T^25)*Log[T])/(315*(-1 + T)^6*T^6*
      (1 - 2*T + 2*T^2)^6) + (2*(32107 - 586250*T - 53808*Lbl*nf*T + 
       5182351*T^2 + 1047824*Lbl*nf*T^2 - 29289234*T^3 - 
       10118448*Lbl*nf*T^3 + 117432076*T^4 + 64179488*Lbl*nf*T^4 - 
       349034954*T^5 - 299079992*Lbl*nf*T^5 + 772301296*T^6 + 
       1086357800*Lbl*nf*T^6 - 1201412874*T^7 - 3187410168*Lbl*nf*T^7 + 
       947175352*T^8 + 7730592664*Lbl*nf*T^8 + 1196379026*T^9 - 
       15740889104*Lbl*nf*T^9 - 6328799855*T^10 + 27192056360*Lbl*nf*T^10 + 
       14298462200*T^11 - 40131108056*Lbl*nf*T^11 - 22957879346*T^12 + 
       50825634064*Lbl*nf*T^12 + 28874178304*T^13 - 55389264096*Lbl*nf*T^13 - 
       29393507544*T^14 + 52029044176*Lbl*nf*T^14 + 24469116088*T^15 - 
       42186185920*Lbl*nf*T^15 - 16619117264*T^16 + 29582294944*Lbl*nf*T^16 + 
       9085816352*T^17 - 17987328512*Lbl*nf*T^17 - 3884824816*T^18 + 
       9501771008*Lbl*nf*T^18 + 1224041024*T^19 - 4346043776*Lbl*nf*T^19 - 
       243490080*T^20 + 1692694016*Lbl*nf*T^20 + 10700544*T^21 - 
       539469312*Lbl*nf*T^21 + 9689600*T^22 + 130685184*Lbl*nf*T^22 - 
       2847360*T^23 - 21080064*Lbl*nf*T^23 + 283648*T^24 + 
       1673728*Lbl*nf*T^24)*Log[T]^2)/((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) + 
    log2\[Omega]0*((8*(-70 + 932*T - 4644*T^2 - 11224*T^3 - 1808*T^4 + 
         227568*T^5 - 160115*T^6 - 9481170*T^7 + 97512099*T^8 - 
         580830288*T^9 + 2459786615*T^10 - 7966142282*T^11 + 
         20484530041*T^12 - 42744321292*T^13 + 73298017764*T^14 - 
         103952911776*T^15 + 122094600396*T^16 - 118362391008*T^17 + 
         93913916880*T^18 - 60101557792*T^19 + 30309232304*T^20 - 
         11609445056*T^21 + 3176700352*T^22 - 553381632*T^23 + 
         46115136*T^24))/(15*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) - 
      (128*(-120 - 240*T + 1499*T^2 - 3556*T^3 + 11380*T^4 - 53190*T^5 + 
         216990*T^6 - 679594*T^7 + 1655515*T^8 - 3205402*T^9 + 4998126*T^10 - 
         6307632*T^11 + 6427800*T^12 - 5236848*T^13 + 3344720*T^14 - 
         1618720*T^15 + 559536*T^16 - 123296*T^17 + 13024*T^18)*Log[1 - T])/
       ((-1 + T)^4*T^2*(1 - 2*T + 2*T^2)^6) - 
      (128*(-8 - 84*T - 243*T^2 + 598*T^3 - 1132*T^4 - 1968*T^5 + 28080*T^6 - 
         135894*T^7 + 438623*T^8 - 1054578*T^9 + 1966878*T^10 - 
         2894832*T^11 + 3378104*T^12 - 3108944*T^13 + 2220400*T^14 - 
         1193184*T^15 + 456176*T^16 - 111136*T^17 + 13024*T^18)*Log[T])/
       ((-1 + T)^2*T^4*(1 - 2*T + 2*T^2)^6)) + 
    Log[1 - T]*(-1/315*(4676874 - 142128606*T - 59560068*Lbl*nf*T + 
         1836389658*T^2 + 954438120*Lbl*nf*T^2 - 14281855062*T^3 - 
         7523925312*Lbl*nf*T^3 + 77638874861*T^4 - 1021440*nf*T^4 + 
         38587437036*Lbl*nf*T^4 - 319676948554*T^5 + 1176000*nf*T^5 - 
         143790069096*Lbl*nf*T^5 + 1045866932754*T^6 + 9723840*nf*T^6 + 
         410705018376*Lbl*nf*T^6 - 2804048451474*T^7 - 30619680*nf*T^7 - 
         910119415848*Lbl*nf*T^7 + 6290472110405*T^8 - 24474240*nf*T^8 + 
         1455977088120*Lbl*nf*T^8 - 11977273825758*T^9 + 547229760*nf*T^9 - 
         904669780932*Lbl*nf*T^9 + 19546624059213*T^10 - 2652844320*nf*T^10 - 
         4411816855996*Lbl*nf*T^10 - 27532303586746*T^11 + 
         8435599200*nf*T^11 + 23013375426988*Lbl*nf*T^11 + 
         33652363181081*T^12 - 20157716880*nf*T^12 - 69298097173956*Lbl*nf*
          T^12 - 35875256302924*T^13 + 37737241920*nf*T^13 + 
         158848945363408*Lbl*nf*T^13 + 33553879011103*T^14 - 
         55936115760*nf*T^14 - 295249867306072*Lbl*nf*T^14 - 
         27739790043502*T^15 + 65043400800*nf*T^15 + 454697649581088*Lbl*nf*
          T^15 + 20444794642954*T^16 - 57266983200*nf*T^16 - 
         584633767813568*Lbl*nf*T^16 - 13521710767072*T^17 + 
         34381670400*nf*T^17 + 627998379002432*Lbl*nf*T^17 + 
         8014509940840*T^18 - 8106672000*nf*T^18 - 561118443351168*Lbl*nf*
          T^18 - 4190414098832*T^19 - 8899296000*nf*T^19 + 
         413174990173376*Lbl*nf*T^19 + 1867816018656*T^20 + 
         12639244800*nf*T^20 - 246916289555264*Lbl*nf*T^20 - 
         671984866368*T^21 - 8367744000*nf*T^21 + 116947246209792*Lbl*nf*
          T^21 + 179545040112*T^22 + 3318201600*nf*T^22 - 
         42298518807424*Lbl*nf*T^22 - 30795502560*T^23 - 735705600*nf*T^23 + 
         10985941427200*Lbl*nf*T^23 + 2396145696*T^24 + 62092800*nf*T^24 - 
         1825670859264*Lbl*nf*T^24 + 145883308032*Lbl*nf*T^25)/
        ((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) - 
      (16*(-504 + 9877*T + 2424*Lbl*nf*T - 97257*T^2 - 40672*Lbl*nf*T^2 + 
         641763*T^3 + 333344*Lbl*nf*T^3 - 3182431*T^4 - 1771048*Lbl*nf*T^4 + 
         12581863*T^5 + 6818328*Lbl*nf*T^5 - 40962669*T^6 - 
         20148094*Lbl*nf*T^6 + 111849078*T^7 + 47240852*Lbl*nf*T^7 - 
         258890968*T^8 - 89574754*Lbl*nf*T^8 + 511218400*T^9 + 
         138336736*Lbl*nf*T^9 - 864450276*T^10 - 172153698*Lbl*nf*T^10 + 
         1254307462*T^11 + 162729860*Lbl*nf*T^11 - 1562642130*T^12 - 
         85818038*Lbl*nf*T^12 + 1669856718*T^13 - 67654368*Lbl*nf*T^13 - 
         1525810770*T^14 + 281227328*Lbl*nf*T^14 + 1184551200*T^15 - 
         505009728*Lbl*nf*T^15 - 772400020*T^16 + 663310264*Lbl*nf*T^16 + 
         414627312*T^17 - 690576768*Lbl*nf*T^17 - 176787472*T^18 + 
         578056544*Lbl*nf*T^18 + 55748960*T^19 - 385987008*Lbl*nf*T^19 - 
         10720960*T^20 + 201264096*Lbl*nf*T^20 + 77792*T^21 - 
         79028224*Lbl*nf*T^21 + 625888*T^22 + 21980928*Lbl*nf*T^22 - 
         165120*T^23 - 3859968*Lbl*nf*T^23 + 13760*T^24 + 321664*Lbl*nf*T^24)*
        Log[T])/((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6))) + 
  Log[1 - T]^2*(-1/4365900*(-13970880 - 41912640*Lbl*nf + 16647656025*T + 
       454053600*Lbl*nf*T - 287656613244*T^2 - 2328480*nf*T^2 + 
       26859463092*Lbl*nf*T^2 + 2842833078714*T^3 + 35703360*nf*T^3 + 
       14904633744*Lbl*nf*T^3 - 21337691557956*T^4 + 4419455040*nf*T^4 - 
       4674908833056*Lbl*nf*T^4 + 125340907281142*T^5 + 13580277480*nf*T^5 + 
       51666352366860*Lbl*nf*T^5 - 583518799247890*T^6 - 
       144465496560*nf*T^6 - 314521790811228*Lbl*nf*T^6 + 
       2187955518680082*T^7 + 463572620280*nf*T^7 + 1333404038095668*Lbl*nf*
        T^7 - 6714165034353772*T^8 - 1145888472960*nf*T^8 - 
       4346979906102372*Lbl*nf*T^8 + 17111895336483550*T^9 + 
       2482420857840*nf*T^9 + 11631250336996620*Lbl*nf*T^9 - 
       36716359297971128*T^10 - 5749165366560*nf*T^10 - 
       27225013380825744*Lbl*nf*T^10 + 67174588105796234*T^11 + 
       22375727645040*nf*T^11 + 59906928520479832*Lbl*nf*T^11 - 
       106051471902490802*T^12 - 97037052235200*nf*T^12 - 
       131191049584929048*Lbl*nf*T^12 + 146020316148748238*T^13 + 
       327882987875520*nf*T^13 + 286645543139454400*Lbl*nf*T^13 - 
       176664502483368680*T^14 - 843678254643840*nf*T^14 - 
       596621619753211536*Lbl*nf*T^14 + 187852864426245848*T^15 + 
       1707511890379680*nf*T^15 + 1123761826473083952*Lbl*nf*T^15 - 
       173017138559674312*T^16 - 2782787500563840*nf*T^16 - 
       1852857829089873760*Lbl*nf*T^16 + 132018737289807640*T^17 + 
       3687106726195200*nf*T^17 + 2628108971908140160*Lbl*nf*T^17 - 
       73482687692608480*T^18 - 3959486784126720*nf*T^18 - 
       3176473340090799936*Lbl*nf*T^18 + 14060493144514816*T^19 + 
       3387625716182400*nf*T^19 + 3247901097077966912*Lbl*nf*T^19 + 
       28282813558840608*T^20 - 2217312081008640*nf*T^20 - 
       2786513891272780416*Lbl*nf*T^20 - 44278160591747040*T^21 + 
       1000995917644800*nf*T^21 + 1983558611894931456*Lbl*nf*T^21 + 
       38276432312018560*T^22 - 194902742200320*nf*T^22 - 
       1152625102547469056*Lbl*nf*T^22 - 23108141712280704*T^23 - 
       111836720540160*nf*T^23 + 533701099427310848*Lbl*nf*T^23 + 
       10014112862838912*T^24 + 118230205040640*nf*T^24 - 
       189723227948914176*Lbl*nf*T^24 - 3002004326724480*T^25 - 
       50871091138560*nf*T^25 + 48699287020899328*Lbl*nf*T^25 + 
       560175427800576*T^26 + 11233630679040*nf*T^26 - 
       8045490538241024*Lbl*nf*T^26 - 48867708169728*T^27 - 
       899451463680*nf*T^27 + 643012446827520*Lbl*nf*T^27)/
      ((-1 + T)^6*T^7*(1 - 2*T + 2*T^2)^7) - 
    ((631365 - 37325946*T - 16712892*Lbl*nf*T + 610687038*T^2 + 
       325282104*Lbl*nf*T^2 - 5446073754*T^3 - 2989124712*Lbl*nf*T^3 + 
       32722918473*T^4 - 215040*nf*T^4 + 17751737052*Lbl*nf*T^4 - 
       146121242856*T^5 + 665280*nf*T^5 - 76844701584*Lbl*nf*T^5 + 
       511889027316*T^6 + 1592640*nf*T^6 + 258085266432*Lbl*nf*T^6 - 
       1455956664414*T^7 - 13456800*nf*T^7 - 693432572952*Lbl*nf*T^7 + 
       3445387140732*T^8 + 25112640*nf*T^8 + 1472178689448*Lbl*nf*T^8 - 
       6916631061092*T^9 + 75936000*nf*T^9 - 2127200288820*Lbl*nf*T^9 + 
       12000438772132*T^10 - 711167520*nf*T^10 - 150421964324*Lbl*nf*T^10 - 
       18416945665312*T^11 + 2913647520*nf*T^11 + 15000104990796*Lbl*nf*
        T^11 + 25888455263837*T^12 - 8423568720*nf*T^12 - 
       66405224846420*Lbl*nf*T^12 - 35030158157902*T^13 + 
       18959314080*nf*T^13 + 198283573615248*Lbl*nf*T^13 + 
       47886830115655*T^14 - 34334712720*nf*T^14 - 465512931865632*Lbl*nf*
        T^14 - 66857612343676*T^15 + 50475270720*nf*T^15 + 
       898622881578800*Lbl*nf*T^15 + 91748217401612*T^16 - 
       59844859200*nf*T^16 - 1452128634159152*Lbl*nf*T^16 - 
       117014898598256*T^17 + 55800487680*nf*T^17 + 1979338134642816*Lbl*nf*
        T^17 + 132635158732324*T^18 - 38280795840*nf*T^18 - 
       2280388982194432*Lbl*nf*T^18 - 129768780103136*T^19 + 
       15215477760*nf*T^19 + 2216041607632704*Lbl*nf*T^19 + 
       107402026926320*T^20 + 2844898560*nf*T^20 - 1805717736940992*Lbl*nf*
        T^20 - 73877426866400*T^21 - 10288965120*nf*T^21 + 
       1221070724257024*Lbl*nf*T^21 + 41402176287184*T^22 + 
       9066435840*nf*T^22 - 674370916926976*Lbl*nf*T^22 - 
       18411421904320*T^23 - 4821519360*nf*T^23 + 296897717126400*Lbl*nf*
        T^23 + 6250288620096*T^24 + 1633981440*nf*T^24 - 
       100370828615936*Lbl*nf*T^24 - 1521737899008*T^25 - 319119360*nf*T^25 + 
       24497125762048*Lbl*nf*T^25 + 236544213696*T^26 + 24837120*nf*T^26 - 
       3845816282112*Lbl*nf*T^26 - 17593970688*T^27 + 
       291766616064*Lbl*nf*T^27)*Log[T])/(315*(-1 + T)^6*T^6*
      (1 - 2*T + 2*T^2)^7) - (2*(1405 - 63440*T - 31512*Lbl*nf*T + 
       979702*T^2 + 591760*Lbl*nf*T^2 - 8662896*T^3 - 5450896*Lbl*nf*T^3 + 
       52069328*T^4 + 32814360*Lbl*nf*T^4 - 233283592*T^5 - 
       143930304*Lbl*nf*T^5 + 822163404*T^6 + 481403128*Lbl*nf*T^6 - 
       2359458040*T^7 - 1180619712*Lbl*nf*T^7 + 5652799120*T^8 + 
       1399505656*Lbl*nf*T^8 - 11546064148*T^9 + 5252766336*Lbl*nf*T^9 + 
       20570863716*T^10 - 45177877384*Lbl*nf*T^10 - 33016612520*T^11 + 
       196390435072*Lbl*nf*T^11 + 50080567800*T^12 - 631233171496*Lbl*nf*
        T^12 - 75814970936*T^13 + 1628596984208*Lbl*nf*T^13 + 
       117628316600*T^14 - 3480989224368*Lbl*nf*T^14 - 182154896896*T^15 + 
       6258699262464*Lbl*nf*T^15 + 266350897376*T^16 - 
       9539812038432*Lbl*nf*T^16 - 350301808736*T^17 + 
       12367578354496*Lbl*nf*T^17 + 401581815328*T^18 - 
       13634088653248*Lbl*nf*T^18 - 393473837696*T^19 + 
       12737296100352*Lbl*nf*T^19 + 324631234688*T^20 - 
       10015105554816*Lbl*nf*T^20 - 222158185600*T^21 + 
       6555004735232*Lbl*nf*T^21 + 123771717248*T^22 - 
       3512636869888*Lbl*nf*T^22 - 54705234944*T^23 + 
       1503528804352*Lbl*nf*T^23 + 18455785984*T^24 - 
       494958450176*Lbl*nf*T^24 - 4464682496*T^25 + 117776149504*Lbl*nf*
        T^25 + 689639936*T^26 - 18042723328*Lbl*nf*T^26 - 51093504*T^27 + 
       1336688640*Lbl*nf*T^27)*Log[T]^2)/((-1 + T)^6*T^6*
      (1 - 2*T + 2*T^2)^7) + (8*(-829 + 14344*T - 2424*Lbl*nf*T - 
       119002*T^2 + 45520*Lbl*nf*T^2 + 626004*T^3 - 419536*Lbl*nf*T^3 - 
       2303450*T^4 + 2520888*Lbl*nf*T^4 + 6154480*T^5 - 11049392*Lbl*nf*T^5 - 
       11799904*T^6 + 36838324*Lbl*nf*T^6 + 14316105*T^7 - 
       87381612*Lbl*nf*T^7 - 1464669*T^8 + 69996024*Lbl*nf*T^8 - 
       49405310*T^9 + 670176724*Lbl*nf*T^9 + 194077862*T^10 - 
       4830150932*Lbl*nf*T^10 - 614036618*T^11 + 20413176772*Lbl*nf*T^11 + 
       1821941091*T^12 - 65179053188*Lbl*nf*T^12 - 4891941284*T^13 + 
       167976081600*Lbl*nf*T^13 + 11377874113*T^14 - 359163198288*Lbl*nf*
        T^14 - 22488949172*T^15 + 646120005712*Lbl*nf*T^15 + 
       37582051724*T^16 - 985127046544*Lbl*nf*T^16 - 53048022824*T^17 + 
       1276915201536*Lbl*nf*T^17 + 63159885676*T^18 - 
       1406670743424*Lbl*nf*T^18 - 63201896384*T^19 + 
       1312433356736*Lbl*nf*T^19 + 52792521936*T^20 - 
       1029970237376*Lbl*nf*T^20 - 36407946368*T^21 + 
       672427646976*Lbl*nf*T^21 + 20388839728*T^22 - 359212002560*Lbl*nf*
        T^22 - 9044769600*T^23 + 153190891264*Lbl*nf*T^23 + 3059939392*T^24 - 
       50220318464*Lbl*nf*T^24 - 741862016*T^25 + 11895454720*Lbl*nf*T^25 + 
       114784320*T^26 - 1813457920*Lbl*nf*T^26 - 8515584*T^27 + 
       133668864*Lbl*nf*T^27)*PolyLog[2, 1 - T])/
     ((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7)) + 
  Pi^2*((194457183573 + 117776458800*nf - 4658158388280*T - 
      2957632967520*nf*T - 520269252060*Lbl*nf*T + 58684773595374*T^2 + 
      36055819495080*nf*T^2 + 16931474676324*Lbl*nf*T^2 - 
      510450422095176*T^3 - 284677134144480*nf*T^3 - 
      226761821698956*Lbl*nf*T^3 + 3334983221419730*T^4 + 
      1636684882731360*nf*T^4 + 1837764361708980*Lbl*nf*T^4 - 
      17044390140283928*T^5 - 7293888862001280*nf*T^5 - 
      10483075279269000*Lbl*nf*T^5 + 69992076265475121*T^6 + 
      26170747745206680*nf*T^6 + 45657679343890416*Lbl*nf*T^6 - 
      235708665877738604*T^7 - 77487171950311200*nf*T^7 - 
      160430884815769848*Lbl*nf*T^7 + 661534999216553573*T^8 + 
      192456361091388240*nf*T^8 + 475979276641683024*Lbl*nf*T^8 - 
      1566941566802485878*T^9 - 405345062261462400*nf*T^9 - 
      1243883878947286740*Lbl*nf*T^9 + 3163028655575104917*T^10 + 
      728727282609563160*nf*T^10 + 2970367402585677252*Lbl*nf*T^10 - 
      5481805085522812128*T^11 - 1121578478301536640*nf*T^11 - 
      6625514417694983856*Lbl*nf*T^11 + 8202238840926995343*T^12 + 
      1476813809774179800*nf*T^12 + 13809751761005215920*Lbl*nf*T^12 - 
      10639794100311767554*T^13 - 1655388514185270480*nf*T^13 - 
      26456337062690099376*Lbl*nf*T^13 + 12003157049629497022*T^14 + 
      1562101094769914160*nf*T^14 + 45578615421580071120*Lbl*nf*T^14 - 
      11806894567090632192*T^15 - 1213581835434608640*nf*T^15 - 
      69288034093342518528*Lbl*nf*T^15 + 10150509051311916964*T^16 + 
      739593800657822880*nf*T^16 + 91645996914259003008*Lbl*nf*T^16 - 
      7645510420368248824*T^17 - 307982903480683200*nf*T^17 - 
      104351115678422145984*Lbl*nf*T^17 + 5056669565231353896*T^18 + 
      30015659456354880*nf*T^18 + 101320109380561773504*Lbl*nf*T^18 - 
      2939116469602403328*T^19 + 82305129882286080*nf*T^19 - 
      83031083841991084800*Lbl*nf*T^19 + 1496262052831477584*T^20 - 
      87271251451655040*nf*T^20 + 56691417070529885952*Lbl*nf*T^20 - 
      659396086862222688*T^21 + 54029077192823040*nf*T^21 - 
      31686779889435035904*Lbl*nf*T^21 + 245368014708648352*T^22 - 
      23905527073908480*nf*T^22 + 14137156265963453184*Lbl*nf*T^22 - 
      73843176030542848*T^23 + 7815864735866880*nf*T^23 - 
      4846365067942379520*Lbl*nf*T^23 + 16766923243207104*T^24 - 
      1843389674058240*nf*T^24 + 1199645586973532160*Lbl*nf*T^24 - 
      2547198057758848*T^25 + 286096227056640*nf*T^25 - 
      190987639514800128*Lbl*nf*T^25 + 195938312135296*T^26 - 
      22007402081280*nf*T^26 + 14691356885753856*Lbl*nf*T^26)/
     (13097700*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) - 
    (1024*(-3 - 12*T - 24*T^2 + 424*T^3 - 2852*T^4 + 12576*T^5 - 39200*T^6 + 
       89728*T^7 - 150752*T^8 + 175488*T^9 - 106624*T^10 - 63488*T^11 + 
       255744*T^12 - 354816*T^13 + 312832*T^14 - 188416*T^15 + 75776*T^16 - 
       18432*T^17 + 2048*T^18)*Log[2])/((-1 + T)^3*T^3*(1 - 2*T + 2*T^2)^6) + 
    (2*(168 - 3420*T + 34899*T^2 - 221216*T^3 - 9696*Lbl*nf*T^3 + 
       902026*T^4 + 182080*Lbl*nf*T^4 - 2028448*T^5 - 1677120*Lbl*nf*T^5 - 
       731908*T^6 + 10085856*Lbl*nf*T^6 + 27514336*T^7 - 
       44255328*Lbl*nf*T^7 - 134018208*T^8 + 148859736*Lbl*nf*T^8 + 
       423473782*T^9 - 379353512*Lbl*nf*T^9 - 1012000941*T^10 + 
       601149456*Lbl*nf*T^10 + 1911568982*T^11 + 437570488*Lbl*nf*T^11 - 
       2840984915*T^12 - 7980147480*Lbl*nf*T^12 + 3010018058*T^13 + 
       37468693560*Lbl*nf*T^13 - 894736548*T^14 - 122876184792*Lbl*nf*T^14 - 
       5922537124*T^15 + 319032232320*Lbl*nf*T^15 + 20425733808*T^16 - 
       683377862880*Lbl*nf*T^16 - 44613146696*T^17 + 1229773034080*Lbl*nf*
        T^17 + 76700952320*T^18 - 1875566456160*Lbl*nf*T^18 - 
       109043713424*T^19 + 2433045628928*Lbl*nf*T^19 + 129901232128*T^20 - 
       2684362331904*Lbl*nf*T^20 - 129782816288*T^21 + 
       2510364855424*Lbl*nf*T^21 + 108154759104*T^22 - 
       1976324901504*Lbl*nf*T^22 - 74389004224*T^23 + 
       1295429382144*Lbl*nf*T^23 + 41538603008*T^24 - 
       695341444608*Lbl*nf*T^24 - 18370224000*T^25 + 298177696256*Lbl*nf*
        T^25 + 6193885952*T^26 - 98353814016*Lbl*nf*T^26 - 1495934208*T^27 + 
       23452280832*Lbl*nf*T^27 + 230457088*T^28 - 3600549888*Lbl*nf*T^28 - 
       17031168*T^29 + 267337728*Lbl*nf*T^29)*Log[1 - T]^2)/
     (3*(-1 + T)^6*T^8*(1 - 2*T + 2*T^2)^7) - 
    ((-23664833 - 5056800*nf + 441072471*T + 131641440*nf*T + 
       120745888*Lbl*nf*T - 3835852652*T^2 - 1661441040*nf*T^2 - 
       2770504024*Lbl*nf*T^2 + 20292163182*T^3 + 13607356560*nf*T^3 + 
       30925410580*Lbl*nf*T^3 - 68829136881*T^4 - 81389663040*nf*T^4 - 
       224259371344*Lbl*nf*T^4 + 127944225917*T^5 + 378775659360*nf*T^5 + 
       1188785121972*Lbl*nf*T^5 + 78747763567*T^6 - 1425923790480*nf*T^6 - 
       4907732589256*Lbl*nf*T^6 - 1553751627981*T^7 + 4455658262160*nf*T^7 + 
       16360648291880*Lbl*nf*T^7 + 6507708235274*T^8 - 
       11764746897120*nf*T^8 - 44721646605832*Lbl*nf*T^8 - 
       17970453987694*T^9 + 26580705080160*nf*T^9 + 99103208936336*Lbl*nf*
        T^9 + 37502875951602*T^10 - 51841168953840*nf*T^10 - 
       166014072600336*Lbl*nf*T^10 - 61488668784270*T^11 + 
       87792315345840*nf*T^11 + 148081347161188*Lbl*nf*T^11 + 
       79238381754944*T^12 - 129546378165120*nf*T^12 + 
       245164359487512*Lbl*nf*T^12 - 76859101368642*T^13 + 
       166793973732960*nf*T^13 - 1603949273022772*Lbl*nf*T^13 + 
       46447742304479*T^14 - 187260766457520*nf*T^14 + 
       4769796053518096*Lbl*nf*T^14 + 6481485705873*T^15 + 
       182827128971760*nf*T^15 - 10444330087305856*Lbl*nf*T^15 - 
       65042171992044*T^16 - 154435064857920*nf*T^16 + 
       18471823958403520*Lbl*nf*T^16 + 111540952012432*T^17 + 
       111959619676800*nf*T^17 - 27245150190730608*Lbl*nf*T^17 - 
       136774886861508*T^18 - 68820246720960*nf*T^18 + 
       33940228957327744*Lbl*nf*T^18 + 140594173229388*T^19 + 
       35213157994560*nf*T^19 - 35845919756299264*Lbl*nf*T^19 - 
       126852152846176*T^20 - 14559356797440*nf*T^20 + 
       32044233849984384*Lbl*nf*T^20 + 100505467534048*T^21 + 
       4607607513600*nf*T^21 - 24098727660328384*Lbl*nf*T^21 - 
       68348812239600*T^22 - 980536945920*nf*T^22 + 15083562694328576*Lbl*nf*
        T^22 + 38619257980976*T^23 + 71921337600*nf*T^23 - 
       7728522035497984*Lbl*nf*T^23 - 17463553853632*T^24 + 
       34739604480*nf*T^24 + 3162323530741760*Lbl*nf*T^24 + 
       6035848528896*T^25 - 14382950400*nf*T^25 - 994776286334208*Lbl*nf*
        T^25 - 1491936656832*T^26 + 2460380160*nf*T^26 + 
       226061907140608*Lbl*nf*T^26 + 234454592064*T^27 - 173859840*nf*T^27 - 
       33049009394688*Lbl*nf*T^27 - 17593970688*T^28 + 
       2334433984512*Lbl*nf*T^28)*Log[T])/(945*(-1 + T)^7*T^6*
      (1 - 2*T + 2*T^2)^7) + (2*(4661 - 71742*T - 21336*Lbl*nf*T + 
       241068*T^2 + 409392*Lbl*nf*T^2 + 3844390*T^3 - 3816088*Lbl*nf*T^3 - 
       59957495*T^4 + 22802088*Lbl*nf*T^4 + 459696794*T^5 - 
       97275736*Lbl*nf*T^5 - 2435657338*T^6 + 308826936*Lbl*nf*T^6 + 
       9867731232*T^7 - 694044112*Lbl*nf*T^7 - 32094228332*T^8 + 
       586604528*Lbl*nf*T^8 + 86206116196*T^9 + 4474475592*Lbl*nf*T^9 - 
       194670549605*T^10 - 33719817472*Lbl*nf*T^10 + 373800924630*T^11 + 
       150262285656*Lbl*nf*T^11 - 614286676297*T^12 - 
       515738978536*Lbl*nf*T^12 + 865591784818*T^13 + 
       1450409564632*Lbl*nf*T^13 - 1041869028528*T^14 - 
       3423898816664*Lbl*nf*T^14 + 1057149189380*T^15 + 
       6869568401152*Lbl*nf*T^15 - 874304599304*T^16 - 
       11799842306528*Lbl*nf*T^16 + 535119318232*T^17 + 
       17423915842784*Lbl*nf*T^17 - 146727748272*T^18 - 
       22153917555168*Lbl*nf*T^18 - 170394654832*T^19 + 
       24239587797760*Lbl*nf*T^19 + 340142445408*T^20 - 
       22756851949568*Lbl*nf*T^20 - 358600274080*T^21 + 
       18232919210624*Lbl*nf*T^21 + 279123502720*T^22 - 
       12362079253120*Lbl*nf*T^22 - 171229550144*T^23 + 
       7005989982208*Lbl*nf*T^23 + 83692354432*T^24 - 
       3260759715328*Lbl*nf*T^24 - 32168462208*T^25 + 
       1214797183488*Lbl*nf*T^25 + 9410287104*T^26 - 348518674944*Lbl*nf*
        T^26 - 1973470976*T^27 + 72315254784*Lbl*nf*T^27 + 264519424*T^28 - 
       9660205056*Lbl*nf*T^28 - 17031168*T^29 + 623788032*Lbl*nf*T^29)*
      Log[T]^2)/(3*(-1 + T)^8*T^6*(1 - 2*T + 2*T^2)^7) + 
    Log[1 - T]*((211680 + 4139244*T - 227278476*T^2 - 93178704*Lbl*nf*T^2 + 
        3466254786*T^3 + 1601822736*Lbl*nf*T^3 - 29939594400*T^4 + 
        215040*nf*T^4 - 13724770776*Lbl*nf*T^4 + 176858166159*T^5 + 
        430080*nf*T^5 + 77189834088*Lbl*nf*T^5 - 782315419602*T^6 - 
        9858240*nf*T^6 - 317690376504*Lbl*nf*T^6 + 2734324491822*T^7 + 
        64370880*nf*T^7 + 989546103360*Lbl*nf*T^7 - 7821208818270*T^8 - 
        263541600*nf*T^8 - 2114690020296*Lbl*nf*T^8 + 18762533524095*T^9 + 
        630060480*nf*T^9 + 696755511984*Lbl*nf*T^9 - 38448451719458*T^10 - 
        381507840*nf*T^10 + 21332165614308*Lbl*nf*T^10 + 
        68342266494505*T^11 - 3646860000*nf*T^11 - 133015241850476*Lbl*nf*
         T^11 - 106960654218574*T^12 + 18982719840*nf*T^12 + 
        527838538288356*Lbl*nf*T^12 + 149971083770951*T^13 - 
        57870427440*nf*T^13 - 1612695750009452*Lbl*nf*T^13 - 
        192525818532034*T^14 + 132102764640*nf*T^14 + 4009268308210704*Lbl*nf*
         T^14 + 232042211976415*T^15 - 240104724720*nf*T^15 - 
        8307755827098624*Lbl*nf*T^15 - 268108288886740*T^16 + 
        353268404160*nf*T^16 + 14528184447945104*Lbl*nf*T^16 + 
        298407234052580*T^17 - 418907133120*nf*T^17 - 21581018038801616*Lbl*
         nf*T^17 - 314688967206464*T^18 + 390603413760*nf*T^18 + 
        27301124577987072*Lbl*nf*T^18 + 305011188830500*T^19 - 
        267965570880*nf*T^19 - 29393987171230336*Lbl*nf*T^19 - 
        262971363183104*T^20 + 106508344320*nf*T^20 + 26834162880595392*Lbl*
         nf*T^20 + 195899784730832*T^21 + 19914289920*nf*T^21 - 
        20624576536689216*Lbl*nf*T^21 - 122881445127584*T^22 - 
        72022755840*nf*T^22 + 13197034437900544*Lbl*nf*T^22 + 
        63244132094032*T^23 + 63465050880*nf*T^23 - 6913372488687616*Lbl*nf*
         T^23 - 25903622151232*T^24 - 33750635520*nf*T^24 + 
        2892219546504960*Lbl*nf*T^24 + 8098790708160*T^25 + 
        11437870080*nf*T^25 - 930236735047424*Lbl*nf*T^25 - 
        1812183591168*T^26 - 2233835520*nf*T^26 + 216154699629568*Lbl*nf*
         T^26 + 258176587200*T^27 + 173859840*nf*T^27 - 
        32315142171648*Lbl*nf*T^27 - 17593970688*T^28 + 
        2334433984512*Lbl*nf*T^28)/(945*(-1 + T)^6*T^7*(1 - 2*T + 2*T^2)^7) - 
      (8*(11292 - 163025*T - 25452*Lbl*nf*T + 787836*T^2 + 
         505720*Lbl*nf*T^2 + 1803657*T^3 - 4999992*Lbl*nf*T^3 - 
         50419781*T^4 + 32625628*Lbl*nf*T^4 + 382020287*T^5 - 
         157596824*Lbl*nf*T^5 - 1874417371*T^6 + 597453000*Lbl*nf*T^6 + 
         6897412076*T^7 - 1825129128*Lbl*nf*T^7 - 20202297262*T^8 + 
         4467237272*Lbl*nf*T^8 + 48610614714*T^9 - 8188697752*Lbl*nf*T^9 - 
         97909229908*T^10 + 7900497528*Lbl*nf*T^10 + 166955463344*T^11 + 
         14405122264*Lbl*nf*T^11 - 242488999948*T^12 - 100389640264*Lbl*nf*
          T^12 + 300366375468*T^13 + 318291207552*Lbl*nf*T^13 - 
         315875253252*T^14 - 740222625536*Lbl*nf*T^14 + 278105529984*T^15 + 
         1385459198624*Lbl*nf*T^15 - 198022826704*T^16 - 
         2156158610528*Lbl*nf*T^16 + 103398007248*T^17 + 
         2827342852864*Lbl*nf*T^17 - 23860587056*T^18 - 3137417007872*Lbl*nf*
          T^18 - 23350145792*T^19 + 2942724667008*Lbl*nf*T^19 + 
         38171951808*T^20 - 2319716895104*Lbl*nf*T^20 - 32309325504*T^21 + 
         1520947822592*Lbl*nf*T^21 + 19593286208*T^22 - 816099252224*Lbl*nf*
          T^22 - 8967654400*T^23 + 349688493568*Lbl*nf*T^23 + 
         3066334976*T^24 - 115222288896*Lbl*nf*T^24 - 744848128*T^25 + 
         27440130048*Lbl*nf*T^25 + 115086080*T^26 - 4206938112*Lbl*nf*T^26 - 
         8515584*T^27 + 311894016*Lbl*nf*T^27)*Log[T])/
       (3*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7)) - 
    (8*(-1 + 2*T)*(-10029 + 120374*T + 29088*Lbl*nf*T - 343546*T^2 - 
       515824*Lbl*nf*T^2 - 3744576*T^3 + 4597648*Lbl*nf*T^3 + 48919334*T^4 - 
       27208720*Lbl*nf*T^4 - 308000548*T^5 + 119749416*Lbl*nf*T^5 + 
       1340294296*T^6 - 412834056*Lbl*nf*T^6 - 4463395856*T^7 + 
       1119781904*Lbl*nf*T^7 + 11925172618*T^8 - 2210030848*Lbl*nf*T^8 - 
       26244339156*T^9 + 1902293080*Lbl*nf*T^9 + 48317815988*T^10 + 
       7474498120*Lbl*nf*T^10 - 75035787296*T^11 - 46783229664*Lbl*nf*T^11 + 
       98468719568*T^12 + 156297605024*Lbl*nf*T^12 - 108492721344*T^13 - 
       389155989856*Lbl*nf*T^13 + 98245851072*T^14 + 779980308896*Lbl*nf*
        T^14 - 68911603712*T^15 - 1295466947072*Lbl*nf*T^15 + 
       30053675360*T^16 + 1805358912256*Lbl*nf*T^16 + 5170438848*T^17 - 
       2120401259904*Lbl*nf*T^17 - 26777311936*T^18 + 
       2097200624000*Lbl*nf*T^18 + 32297312768*T^19 - 
       1737596810752*Lbl*nf*T^19 - 26299485184*T^20 + 
       1194054642176*Lbl*nf*T^20 + 16186452480*T^21 - 
       669882735104*Lbl*nf*T^21 - 7651587584*T^22 + 299496394240*Lbl*nf*
        T^22 + 2719223808*T^23 - 102789169152*Lbl*nf*T^23 - 687862784*T^24 + 
       25460023296*Lbl*nf*T^24 + 110702592*T^25 - 4054622208*Lbl*nf*T^25 - 
       8515584*T^26 + 311894016*Lbl*nf*T^26)*PolyLog[2, T])/
     (3*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7)) + 
  Log[T]^2*(-1/4365900*(58950988151 - 75630970800*nf - 915867854055*T + 
       1942363296720*nf*T - 569630809924*Lbl*nf*T + 5832589749512*T^2 - 
       24009759635400*nf*T^2 + 11126572795228*Lbl*nf*T^2 - 
       8463224365326*T^3 + 191735836898760*nf*T^3 - 107797032556180*Lbl*nf*
        T^3 - 157946677241822*T^4 - 1114711730858880*nf*T^4 + 
       686327757128596*Lbl*nf*T^4 + 1616684446744766*T^5 + 
       5030249125587840*nf*T^5 - 3211969865785296*Lbl*nf*T^5 - 
       9116690879971056*T^6 - 18325877360618520*nf*T^6 + 
       11694085724076448*Lbl*nf*T^6 + 37085657776064318*T^7 + 
       55324007051072760*nf*T^7 - 34076964386060156*Lbl*nf*T^7 - 
       118239738579907872*T^8 - 140927483868161760*nf*T^8 + 
       79946118701148568*Lbl*nf*T^8 + 307233050907165486*T^9 + 
       306822447009983520*nf*T^9 - 147090485275735100*Lbl*nf*T^9 - 
       664736847787506134*T^10 - 576150368614183440*nf*T^10 + 
       189111981818474616*Lbl*nf*T^10 + 1212023755551268366*T^11 + 
       938952000710372880*nf*T^11 - 68230282071648664*Lbl*nf*T^11 - 
       1872278876288290420*T^12 - 1333182670771200480*nf*T^12 - 
       473168311429383240*Lbl*nf*T^12 + 2448450992698890134*T^13 + 
       1652165153574012000*nf*T^13 + 1758342435354576016*Lbl*nf*T^13 - 
       2687906893741247040*T^14 - 1786703945620255200*nf*T^14 - 
       3991271949627966784*Lbl*nf*T^14 + 2424384462959835416*T^15 + 
       1682326224240631200*nf*T^15 + 6994968109539023152*Lbl*nf*T^15 - 
       1704946121384946736*T^16 - 1372896788784111360*nf*T^16 - 
       10067582880831964576*Lbl*nf*T^16 + 791186197708982776*T^17 + 
       963833229483062400*nf*T^17 + 12172638316010960832*Lbl*nf*T^17 - 
       13414711859783200*T^18 - 575561238427486080*nf*T^18 - 
       12462393883817899648*Lbl*nf*T^18 - 417280010172892096*T^19 + 
       287405090281330560*nf*T^19 + 10805341771576906048*Lbl*nf*T^19 + 
       497550409022973504*T^20 - 116830231178411520*nf*T^20 - 
       7891621128053832576*Lbl*nf*T^20 - 372337456212366944*T^21 + 
       36898675695383040*nf*T^21 + 4804098736654100224*Lbl*nf*T^21 + 
       204393063316732160*T^22 - 8190941646666240*nf*T^22 - 
       2397560704131203072*Lbl*nf*T^22 - 84542897118719616*T^23 + 
       886427436787200*nf*T^23 + 956722777319482624*Lbl*nf*T^23 + 
       25917027666540288*T^24 + 133512633999360*nf*T^24 - 
       293785929615732224*Lbl*nf*T^24 - 5590008771484032*T^25 - 
       74504157235200*nf*T^25 + 65213901863092224*Lbl*nf*T^25 + 
       759252692782080*T^26 + 13051558840320*nf*T^26 - 
       9315845526102016*Lbl*nf*T^26 - 48867708169728*T^27 - 
       899451463680*nf*T^27 + 643012446827520*Lbl*nf*T^27)/
      ((-1 + T)^7*T^6*(1 - 2*T + 2*T^2)^7) - 
    (8*(6239 - 151439*T - 10908*Lbl*nf*T + 1786344*T^2 + 218720*Lbl*nf*T^2 - 
       13647599*T^3 - 2185088*Lbl*nf*T^3 + 75873139*T^4 + 
       14426564*Lbl*nf*T^4 - 326796113*T^5 - 70552836*Lbl*nf*T^5 + 
       1133109610*T^6 + 270921616*Lbl*nf*T^6 - 3243574183*T^7 - 
       839439236*Lbl*nf*T^7 + 7799432831*T^8 + 2094135712*Lbl*nf*T^8 - 
       15949736018*T^9 - 3986356760*Lbl*nf*T^9 + 27999785893*T^10 + 
       4498826128*Lbl*nf*T^10 - 42546537846*T^11 + 3804517476*Lbl*nf*T^11 + 
       56519276258*T^12 - 38294911932*Lbl*nf*T^12 - 66692634154*T^13 + 
       127504436016*Lbl*nf*T^13 + 71878899867*T^14 - 301668972256*Lbl*nf*
        T^14 - 73798483828*T^15 + 569161138256*Lbl*nf*T^15 + 
       75291112848*T^16 - 889775605488*Lbl*nf*T^16 - 77122917680*T^17 + 
       1170392890432*Lbl*nf*T^17 + 76602445668*T^18 - 
       1302191299392*Lbl*nf*T^18 - 69850390656*T^19 + 
       1224591061440*Lbl*nf*T^19 + 55752332832*T^20 - 
       968055837760*Lbl*nf*T^20 - 37602804384*T^21 + 636695172352*Lbl*nf*
        T^21 + 20817738000*T^22 - 342807943168*Lbl*nf*T^22 - 
       9174096192*T^23 + 147437635328*Lbl*nf*T^23 + 3089790208*T^24 - 
       48773652736*Lbl*nf*T^24 - 746439680*T^25 + 11663320064*Lbl*nf*T^25 + 
       115136448*T^26 - 1795601408*Lbl*nf*T^26 - 8515584*T^27 + 
       133668864*Lbl*nf*T^27)*PolyLog[2, T])/((-1 + T)^6*T^6*
      (1 - 2*T + 2*T^2)^7)) - 
  (2*(1367988 - 38132084*T - 19918200*Lbl*nf*T + 489704684*T^2 + 
     317103480*Lbl*nf*T^2 - 3849645648*T^3 - 2582540640*Lbl*nf*T^3 + 
     20978096588*T^4 + 215040*nf*T^4 + 13891180752*Lbl*nf*T^4 - 
     85133166962*T^5 - 665280*nf*T^5 - 54570331416*Lbl*nf*T^5 + 
     269651234040*T^6 - 1592640*nf*T^6 + 159761283984*Lbl*nf*T^6 - 
     687621096250*T^7 + 13456800*nf*T^7 - 301895210568*Lbl*nf*T^7 + 
     1441743205084*T^8 - 25112640*nf*T^8 - 78658216320*Lbl*nf*T^8 - 
     2530428508660*T^9 - 75936000*nf*T^9 + 3823737117444*Lbl*nf*T^9 + 
     3815799487916*T^10 + 711167520*nf*T^10 - 20543724899068*Lbl*nf*T^10 - 
     5226712576724*T^11 - 2913647520*nf*T^11 + 74118493410804*Lbl*nf*T^11 + 
     7226769154735*T^12 + 8423568720*nf*T^12 - 208230461438380*Lbl*nf*T^12 - 
     11177102728170*T^13 - 18959314080*nf*T^13 + 477436793755248*Lbl*nf*
      T^13 + 18904239514737*T^14 + 34334712720*nf*T^14 - 
     912243878114784*Lbl*nf*T^14 - 31148153285012*T^15 - 
     50475270720*nf*T^15 + 1467936759151312*Lbl*nf*T^15 + 
     45764732708804*T^16 + 59844859200*nf*T^16 - 1999123232688592*Lbl*nf*
      T^16 - 57570000827888*T^17 - 55800487680*nf*T^17 + 
     2306282566029696*Lbl*nf*T^17 + 60946955759996*T^18 + 
     38280795840*nf*T^18 - 2248099634514176*Lbl*nf*T^18 - 
     53727751332320*T^19 - 15215477760*nf*T^19 + 1840215324792000*Lbl*nf*
      T^19 + 38989966631504*T^20 - 2844898560*nf*T^20 - 
     1251807808577088*Lbl*nf*T^20 - 22919195645344*T^21 + 
     10288965120*nf*T^21 + 696378608550656*Lbl*nf*T^21 + 
     10651506130096*T^22 - 9066435840*nf*T^22 - 309214303181312*Lbl*nf*T^22 - 
     3768665692480*T^23 + 4821519360*nf*T^23 + 105562167319296*Lbl*nf*T^23 + 
     953320344768*T^24 - 1633981440*nf*T^24 - 26048862586624*Lbl*nf*T^24 - 
     153089189376*T^25 + 319119360*nf*T^25 + 4139561888768*Lbl*nf*T^25 + 
     11614300992*T^26 - 24837120*nf*T^26 - 318409577472*Lbl*nf*T^26 + 
     60211200*Lbl*nf*T^27)*PolyLog[3, 1 - T])/(315*(-1 + T)^6*T^6*
    (1 - 2*T + 2*T^2)^7) + (2*(-25815014 - 722400*nf + 508553416*T + 
     18083520*nf*T + 60523168*Lbl*nf*T - 4766564251*T^2 - 219265200*nf*T^2 - 
     1210051128*Lbl*nf*T^2 + 27566502434*T^3 + 1724627520*nf*T^3 + 
     12189826060*Lbl*nf*T^3 - 105503863348*T^4 - 9902712960*nf*T^4 - 
     81865884708*Lbl*nf*T^4 + 250613786836*T^5 + 44210076960*nf*T^5 + 
     409698058176*Lbl*nf*T^5 - 158723031493*T^6 - 159501278160*nf*T^6 - 
     1614892931560*Lbl*nf*T^6 - 1611359435398*T^7 + 477046137120*nf*T^7 + 
     5151972833728*Lbl*nf*T^7 + 8966587126294*T^8 - 1203695458560*nf*T^8 - 
     13391270984712*Lbl*nf*T^8 - 29079057491604*T^9 + 2593676887200*nf*T^9 + 
     27869197136360*Lbl*nf*T^9 + 70513105765817*T^10 - 
     4812407481840*nf*T^10 - 43374946859608*Lbl*nf*T^10 - 
     137226321869348*T^11 + 7729599302880*nf*T^11 + 
     37298602527252*Lbl*nf*T^11 + 220763727910004*T^12 - 
     10777258023840*nf*T^12 + 39419360285484*Lbl*nf*T^12 - 
     297425136126672*T^13 + 13050618336000*nf*T^13 - 
     254315666275456*Lbl*nf*T^13 + 336595520570955*T^14 - 
     13701008571600*nf*T^14 + 654515491307568*Lbl*nf*T^14 - 
     318066388911764*T^15 + 12417186747840*nf*T^15 - 
     1207719342127408*Lbl*nf*T^15 + 246334533865424*T^16 - 
     9644973730560*nf*T^16 + 1769826327624912*Lbl*nf*T^16 - 
     149518710484184*T^17 + 6349258634880*nf*T^17 - 
     2130548797103424*Lbl*nf*T^17 + 62517538855796*T^18 - 
     3482205182400*nf*T^18 + 2131634431141696*Lbl*nf*T^18 - 
     7455082719968*T^19 + 1548245959680*nf*T^19 - 1774059900261696*Lbl*nf*
      T^19 - 14191702095424*T^20 - 531662154240*nf*T^20 + 
     1220021106088512*Lbl*nf*T^20 + 14872370477120*T^21 + 
     126567490560*nf*T^21 - 683706600864256*Lbl*nf*T^21 - 
     8617274624624*T^22 - 13509216000*nf*T^22 + 305140517609728*Lbl*nf*T^22 + 
     3381448348352*T^23 - 3234739200*nf*T^23 - 104550162996480*Lbl*nf*T^23 - 
     900738432768*T^24 + 1728061440*nf*T^24 + 25866810285824*Lbl*nf*T^24 + 
     148882636416*T^25 - 326645760*nf*T^25 - 4117952994304*Lbl*nf*T^25 - 
     11614300992*T^26 + 24837120*nf*T^26 + 316783875072*Lbl*nf*T^26 + 
     60211200*Lbl*nf*T^27)*PolyLog[3, T])/(315*(-1 + T)^6*T^6*
    (1 - 2*T + 2*T^2)^7) - (16*(3320 - 67756*T - 4848*Lbl*nf*T + 686532*T^2 + 
     91040*Lbl*nf*T^2 - 4591260*T^3 - 838560*Lbl*nf*T^3 + 22732156*T^4 + 
     5044080*Lbl*nf*T^4 - 88698280*T^5 - 22124944*Lbl*nf*T^5 + 
     283814868*T^6 + 74772932*Lbl*nf*T^6 - 765228507*T^7 - 
     198772012*Lbl*nf*T^7 + 1771659251*T^8 + 402100904*Lbl*nf*T^8 - 
     3567450034*T^9 - 491943708*Lbl*nf*T^9 + 6298382290*T^10 - 
     408733284*Lbl*nf*T^10 - 9793972478*T^11 + 4829374244*Lbl*nf*T^11 + 
     13441740799*T^12 - 18169405636*Lbl*nf*T^12 - 16291537224*T^13 + 
     48913402176*Lbl*nf*T^13 + 17430257509*T^14 - 105707883024*Lbl*nf*T^14 - 
     16443092756*T^15 + 190330049616*Lbl*nf*T^15 + 13650508636*T^16 - 
     289844005904*Lbl*nf*T^16 - 9941560568*T^17 + 375549282304*Lbl*nf*T^17 + 
     6321314780*T^18 - 414376401792*Lbl*nf*T^18 - 3482781184*T^19 + 
     388207382976*Lbl*nf*T^19 + 1642737680*T^20 - 306743965632*Lbl*nf*T^20 - 
     650485824*T^21 + 202192758784*Lbl*nf*T^21 + 209554928*T^22 - 
     109347981568*Lbl*nf*T^22 - 52403008*T^23 + 47327997696*Lbl*nf*T^23 + 
     9643840*T^24 - 15781050112*Lbl*nf*T^24 - 1323392*T^25 + 
     3808578560*Lbl*nf*T^25 + 151872*T^26 - 592280576*Lbl*nf*T^26 + 
     44556288*Lbl*nf*T^27)*PolyLog[4, 1 - T])/
   ((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) + 
  (16*(3810 - 34159*T - 3636*Lbl*nf*T - 187118*T^2 + 82160*Lbl*nf*T^2 + 
     5456417*T^3 - 925968*Lbl*nf*T^3 - 51017567*T^4 + 6885148*Lbl*nf*T^4 + 
     304019783*T^5 - 37552484*Lbl*nf*T^5 - 1335777898*T^6 + 
     159336416*Lbl*nf*T^6 + 4612866509*T^7 - 543744068*Lbl*nf*T^7 - 
     12973348329*T^8 + 1511037200*Lbl*nf*T^8 + 30378736722*T^9 - 
     3382954376*Lbl*nf*T^9 - 60088486351*T^10 + 5777286656*Lbl*nf*T^10 + 
     101355153854*T^11 - 5993266492*Lbl*nf*T^11 - 146671803474*T^12 - 
     3130011068*Lbl*nf*T^12 + 182698985226*T^13 + 33868503344*Lbl*nf*T^13 - 
     196099193257*T^14 - 99516221472*Lbl*nf*T^14 + 181191125932*T^15 + 
     204199969872*Lbl*nf*T^15 - 143687506016*T^16 - 
     331591724144*Lbl*nf*T^16 + 97298401504*T^17 + 443472284736*Lbl*nf*T^17 - 
     55841550732*T^18 - 495769442624*Lbl*nf*T^18 + 26886356416*T^19 + 
     464982602688*Lbl*nf*T^19 - 10713114016*T^20 - 364707969088*Lbl*nf*T^20 + 
     3470125088*T^21 + 237084460288*Lbl*nf*T^21 - 892670384*T^22 - 
     125791341568*Lbl*nf*T^22 + 176898752*T^23 + 53189719808*Lbl*nf*T^23 - 
     25917440*T^24 - 17269369088*Lbl*nf*T^24 + 2625280*T^25 + 
     4048540672*Lbl*nf*T^25 - 151872*T^26 - 610739200*Lbl*nf*T^26 + 
     44556288*Lbl*nf*T^27)*PolyLog[4, T])/((-1 + T)^6*T^6*
    (1 - 2*T + 2*T^2)^7) + (16*(-1 + 2*T)*(-869 + 28458*T + 12120*Lbl*nf*T - 
     369252*T^2 - 203360*Lbl*nf*T^2 + 2853888*T^3 + 1690448*Lbl*nf*T^3 - 
     15316374*T^4 - 9223800*Lbl*nf*T^4 + 62026668*T^5 + 36815984*Lbl*nf*T^5 - 
     199116140*T^6 - 111652656*Lbl*nf*T^6 + 523317728*T^7 + 
     237978848*Lbl*nf*T^7 - 1153353248*T^8 - 141364976*Lbl*nf*T^8 + 
     2177949352*T^9 - 1757212880*Lbl*nf*T^9 - 3616231328*T^10 + 
     11128932656*Lbl*nf*T^10 + 5487826160*T^11 - 42708560192*Lbl*nf*T^11 - 
     8041209672*T^12 + 124586009056*Lbl*nf*T^12 + 11971060544*T^13 - 
     293671055360*Lbl*nf*T^13 - 18215095616*T^14 + 573734123520*Lbl*nf*T^14 + 
     27054264064*T^15 - 940632241152*Lbl*nf*T^15 - 36974187744*T^16 + 
     1301787508224*Lbl*nf*T^16 + 44511309696*T^17 - 
     1523040341760*Lbl*nf*T^17 - 45940802304*T^18 + 
     1503012209920*Lbl*nf*T^18 + 39911127808*T^19 - 
     1243641676800*Lbl*nf*T^19 - 28708967296*T^20 + 
     853924605440*Lbl*nf*T^20 + 16775216128*T^21 - 478823741440*Lbl*nf*T^21 - 
     7758692352*T^22 + 214008227840*Lbl*nf*T^22 + 2733201408*T^23 - 
     73434316800*Lbl*nf*T^23 - 689027584*T^24 + 18186854400*Lbl*nf*T^24 + 
     110702592*T^25 - 2896158720*Lbl*nf*T^25 - 8515584*T^26 + 
     222781440*Lbl*nf*T^26)*PolyLog[4, T/(-1 + T)])/
   ((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) - 
  (4*(48912547 - 2889600*nf - 939623206*T + 72334080*nf*T - 
     2187404*Lbl*nf*T + 8588509588*T^2 - 877087680*nf*T^2 + 
     31082256*Lbl*nf*T^2 - 48483375751*T^3 + 6898510080*nf*T^3 - 
     407858432*Lbl*nf*T^3 + 181242010802*T^4 - 39610394880*nf*T^4 + 
     4788577236*Lbl*nf*T^4 - 419904242408*T^5 + 176835496320*nf*T^5 - 
     39645284124*Lbl*nf*T^5 + 248457513374*T^6 - 637979119680*nf*T^6 + 
     237631779884*Lbl*nf*T^6 + 2675241979122*T^7 + 1908107066880*nf*T^7 - 
     1131628962128*Lbl*nf*T^7 - 14518122236841*T^8 - 4814692673280*nf*T^8 + 
     4696659183048*Lbl*nf*T^8 + 46315009038553*T^9 + 10375111071360*nf*T^9 - 
     17971971818764*Lbl*nf*T^9 - 110971825117879*T^10 - 
     19252677165120*nf*T^10 + 63447354792972*Lbl*nf*T^10 + 
     214606074601180*T^11 + 30930301248000*nf*T^11 - 
     200249284349496*Lbl*nf*T^11 - 346198210144574*T^12 - 
     43142937539520*nf*T^12 + 548497927588840*Lbl*nf*T^12 + 
     474879412366872*T^13 + 52278437043840*nf*T^13 - 
     1282768610469976*Lbl*nf*T^13 - 561481711985160*T^14 - 
     54941425607040*nf*T^14 + 2545454618472168*Lbl*nf*T^14 + 
     579055495915584*T^15 + 49870661836800*nf*T^15 - 
     4278496841893760*Lbl*nf*T^15 - 527058813093160*T^16 - 
     38819276079360*nf*T^16 + 6087318661398112*Lbl*nf*T^16 + 
     428320325740960*T^17 + 25620236490240*nf*T^17 - 
     7319054186890464*Lbl*nf*T^17 - 313410547133376*T^18 - 
     14081943912960*nf*T^18 + 7408945664753376*Lbl*nf*T^18 + 
     206516115040704*T^19 + 6253845749760*nf*T^19 - 
     6272203552825728*Lbl*nf*T^19 - 120969121916064*T^20 - 
     2115269022720*nf*T^20 + 4393454419487616*Lbl*nf*T^20 + 
     61298677537152*T^21 + 465114101760*nf*T^21 - 2505414760937088*Lbl*nf*
      T^21 - 25820408996224*T^22 - 17771120640*nf*T^22 + 
     1135174275537792*Lbl*nf*T^22 + 8576913869824*T^23 - 
     32225034240*nf*T^23 - 393579815881728*Lbl*nf*T^23 - 2087608897152*T^24 + 
     13448171520*nf*T^24 + 98158462585344*Lbl*nf*T^24 + 329487857920*T^25 - 
     2583060480*nf*T^25 - 15686434702848*Lbl*nf*T^25 - 25345219840*T^26 + 
     198696960*nf*T^26 + 1206648823296*Lbl*nf*T^26)*Zeta[3])/
   (315*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) + 
  lmm*((279296*log2\[Omega]0^2)/3 - (-1580503815836594 + 624491274884400*nf + 
      43179097225481580*T - 13586199258693600*nf*T + 
      2634169728967744*Lbl*nf*T - 575180682788629425*T^2 + 
      140786048048322600*nf*T^2 - 58482898005986872*Lbl*nf*T^2 + 
      4861181174842169738*T^3 - 924479393579557200*nf*T^3 + 
      624052953588405000*Lbl*nf*T^3 - 29120003164112610496*T^4 + 
      4319249768117388720*nf*T^4 - 4226802028955023408*Lbl*nf*T^4 + 
      131793947859362829416*T^5 - 15185364560391896640*nf*T^5 + 
      20501213385868350916*Lbl*nf*T^5 - 469507808287219848064*T^6 + 
      41222904639524490960*nf*T^6 - 76762199420328397140*Lbl*nf*T^6 + 
      1353419544038950234188*T^7 - 86414800562697388320*nf*T^7 + 
      234686620547041693448*Lbl*nf*T^7 - 3217887000743280646501*T^8 + 
      134029207785829161960*nf*T^8 - 612627931174553706632*Lbl*nf*T^8 + 
      6395373484782466425728*T^9 - 126065588164036123680*nf*T^9 + 
      1409386655117120771388*Lbl*nf*T^9 - 10724511909837949692734*T^10 - 
      37328132319702285600*nf*T^10 - 2897748287267061827324*Lbl*nf*T^10 + 
      15273906776107147241280*T^11 + 453583161105932088000*nf*T^11 + 
      5302263386912159280272*Lbl*nf*T^11 - 18564238489226096884702*T^12 - 
      1136652191166443656320*nf*T^12 - 8494244436550853802624*Lbl*nf*T^12 + 
      19338548067867764850820*T^13 + 1955894129251403584320*nf*T^13 + 
      11663246753449093164208*Lbl*nf*T^13 - 17359237771281519007388*T^14 - 
      2661020967521303513280*nf*T^14 - 13413096788730982577872*Lbl*nf*T^14 + 
      13543520364684291484800*T^15 + 2999956423026699924480*nf*T^15 + 
      12570678252289922916096*Lbl*nf*T^15 - 9309800403542473410784*T^16 - 
      2855704781126575889280*nf*T^16 - 9210599813852729512704*Lbl*nf*T^16 + 
      5736594870123440117280*T^17 + 2306605241952386242560*nf*T^17 + 
      4836254050565790253632*Lbl*nf*T^17 - 3207066371918695512256*T^18 - 
      1572637036915390279680*nf*T^18 - 1325036793612557374272*Lbl*nf*T^18 + 
      1613203929251732450560*T^19 + 891783017148950277120*nf*T^19 - 
      396407687823709723392*Lbl*nf*T^19 - 702702352857227719520*T^20 - 
      409996857894400465920*nf*T^20 + 676763102387381323776*Lbl*nf*T^20 + 
      248358480560675293248*T^21 + 146843378000176112640*nf*T^21 - 
      391734096558722184960*Lbl*nf*T^21 - 65158916678283345088*T^22 - 
      38431640444316134400*nf*T^22 + 130929983369041925376*Lbl*nf*T^22 + 
      11108053823725885440*T^23 + 6543193681121771520*nf*T^23 - 
      24865511158120292352*Lbl*nf*T^23 - 925671151977157120*T^24 - 
      545266140093480960*nf*T^24 + 2072125929843357696*Lbl*nf*T^24)/
     (30255687000*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) + 
    (8*(649 - 12377*T - 1212*Lbl*nf*T + 116915*T^2 + 20336*Lbl*nf*T^2 - 
       728673*T^3 - 166672*Lbl*nf*T^3 + 3349279*T^4 + 887260*Lbl*nf*T^4 - 
       12075691*T^5 - 3417640*Lbl*nf*T^5 + 35567123*T^6 + 
       9888148*Lbl*nf*T^6 - 87916236*T^7 - 19280020*Lbl*nf*T^7 + 
       185845015*T^8 + 1516000*Lbl*nf*T^8 - 342005880*T^9 + 
       202589052*Lbl*nf*T^9 + 562393064*T^10 - 1137288108*Lbl*nf*T^10 - 
       863313818*T^11 + 4133951428*Lbl*nf*T^11 + 1310541034*T^12 - 
       11507372196*Lbl*nf*T^12 - 2039733756*T^13 + 25799044968*Lbl*nf*T^13 + 
       3182914916*T^14 - 47611449696*Lbl*nf*T^14 - 4683374928*T^15 + 
       73091012832*Lbl*nf*T^15 + 6140111904*T^16 - 93734851152*Lbl*nf*T^16 - 
       6912429088*T^17 + 100381462528*Lbl*nf*T^17 + 6527736608*T^18 - 
       89351075776*Lbl*nf*T^18 - 5076387488*T^19 + 65491740224*Lbl*nf*T^19 + 
       3187470368*T^20 - 38931343808*Lbl*nf*T^20 - 1574743744*T^21 + 
       18331077760*Lbl*nf*T^21 + 589263168*T^22 - 6588770304*Lbl*nf*T^22 - 
       157000704*T^23 + 1700278272*Lbl*nf*T^23 + 26525184*T^24 - 
       280730368*Lbl*nf*T^24 - 2128896*T^25 + 22278144*Lbl*nf*T^25)*
      Log[1 - T]^3)/(3*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) + 
    ((72648131 - 1444800*nf - 1448329558*T + 36167040*nf*T - 
       129238792*Lbl*nf*T + 13994448469*T^2 - 438584160*nf*T^2 + 
       2754974352*Lbl*nf*T^2 - 86515264634*T^3 + 3449201280*nf*T^3 - 
       29147564212*Lbl*nf*T^3 + 379480163512*T^4 - 19803759360*nf*T^4 + 
       202945346412*Lbl*nf*T^4 - 1231644198508*T^5 + 88411337280*nf*T^5 - 
       1041272274024*Lbl*nf*T^5 + 2952226759996*T^6 - 318982503840*nf*T^6 + 
       4183008006832*Lbl*nf*T^6 - 4815900800438*T^7 + 954090392640*nf*T^7 - 
       13661577006112*Lbl*nf*T^7 + 3007271471438*T^8 - 2407501286400*nf*T^8 + 
       37226671772616*Lbl*nf*T^8 + 11329302683106*T^9 + 
       5187691602240*nf*T^9 - 86309544716528*Lbl*nf*T^9 - 
       50900391808709*T^10 - 9625396969440*nf*T^10 + 173068934182000*Lbl*nf*
        T^10 + 125250389802662*T^11 + 15459878777280*nf*T^11 - 
       304685936823000*Lbl*nf*T^11 - 230045591512100*T^12 - 
       21555084398400*nf*T^12 + 477831522689016*Lbl*nf*T^12 + 
       341156818522568*T^13 + 26101579875840*nf*T^13 - 
       676754482296344*Lbl*nf*T^13 - 422132603718104*T^14 - 
       27402162940320*nf*T^14 + 875091445753512*Lbl*nf*T^14 + 
       443500930972904*T^15 + 24834413063040*nf*T^15 - 
       1038446611192640*Lbl*nf*T^15 - 400180085875264*T^16 - 
       19289952622080*nf*T^16 + 1127709165345888*Lbl*nf*T^16 + 
       312983976818944*T^17 + 12698517269760*nf*T^17 - 
       1108717652124768*Lbl*nf*T^17 - 213950865279200*T^18 - 
       6964410364800*nf*T^18 + 970697408186336*Lbl*nf*T^18 + 
       128667295509024*T^19 + 3096491919360*nf*T^19 - 741970337578368*Lbl*nf*
        T^19 - 68137336897344*T^20 - 1063324308480*nf*T^20 + 
       484382872471680*Lbl*nf*T^20 + 31436821471360*T^21 + 
       253134981120*nf*T^21 - 263430605354624*Lbl*nf*T^21 - 
       12289945719680*T^22 - 27018432000*nf*T^22 + 115744153538432*Lbl*nf*
        T^22 + 3877206659456*T^23 - 6469478400*nf*T^23 - 
       39396718159872*Lbl*nf*T^23 - 914386698240*T^24 + 3456122880*nf*T^24 + 
       9736296808960*Lbl*nf*T^24 + 141635039744*T^25 - 653291520*nf*T^25 - 
       1553136175616*Lbl*nf*T^25 - 10706243840*T^26 + 49674240*nf*T^26 + 
       119971428864*Lbl*nf*T^26)*Log[T]^2)/(315*(-1 + T)^6*T^6*
      (1 - 2*T + 2*T^2)^7) - (8*(16052 - 295597*T - 21936*Lbl*nf*T + 
       2630181*T^2 + 425128*Lbl*nf*T^2 - 14922981*T^3 - 4100440*Lbl*nf*T^3 + 
       59877699*T^4 + 26031688*Lbl*nf*T^4 - 177318437*T^5 - 
       121633932*Lbl*nf*T^5 + 387741013*T^6 + 443477432*Lbl*nf*T^6 - 
       583226568*T^7 - 1304893116*Lbl*nf*T^7 + 385799853*T^8 + 
       3156305104*Lbl*nf*T^8 + 849706174*T^9 - 6311059320*Lbl*nf*T^9 - 
       3681263146*T^10 + 10319813784*Lbl*nf*T^10 + 7939023222*T^11 - 
       13214724572*Lbl*nf*T^11 - 12309632186*T^12 + 11340957852*Lbl*nf*T^12 + 
       14747163948*T^13 - 675376376*Lbl*nf*T^13 - 13696331316*T^14 - 
       20266937408*Lbl*nf*T^14 + 9257923376*T^15 + 47593574624*Lbl*nf*T^15 - 
       3279988384*T^16 - 72120675056*Lbl*nf*T^16 - 1782727552*T^17 + 
       83811977920*Lbl*nf*T^17 + 4346691776*T^18 - 78098096000*Lbl*nf*T^18 - 
       4400182432*T^19 + 58944764992*Lbl*nf*T^19 + 3062242528*T^20 - 
       35805068992*Lbl*nf*T^20 - 1575694144*T^21 + 17168790656*Lbl*nf*T^21 + 
       597263040*T^22 - 6275779584*Lbl*nf*T^22 - 159065088*T^23 + 
       1646192640*Lbl*nf*T^23 + 26697216*T^24 - 276223232*Lbl*nf*T^24 - 
       2128896*T^25 + 22278144*Lbl*nf*T^25)*Log[T]^3)/
     (3*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) + 
    Log[1 - T]^2*((625695 - 34987722*T - 16713732*Lbl*nf*T + 559274742*T^2 + 
        322253820*Lbl*nf*T^2 - 4889705010*T^3 - 107520*nf*T^3 - 
        2933631876*Lbl*nf*T^3 + 28825083868*T^4 - 1344000*nf*T^4 + 
        17242598268*Lbl*nf*T^4 - 126327301090*T^5 + 8480640*nf*T^5 - 
        73856087760*Lbl*nf*T^5 + 434301625500*T^6 - 26060160*nf*T^6 + 
        246681737400*Lbl*nf*T^6 - 1211170001758*T^7 + 77327040*nf*T^7 - 
        683109821520*Lbl*nf*T^7 + 2801862360553*T^8 - 246261120*nf*T^8 + 
        1710297757416*Lbl*nf*T^8 - 5453115583450*T^9 + 763660800*nf*T^9 - 
        4329470065392*Lbl*nf*T^9 + 8974116845413*T^10 - 2328406080*nf*T^10 + 
        11731629159344*Lbl*nf*T^10 - 12369036358798*T^11 + 
        6801211200*nf*T^11 - 32151888448536*Lbl*nf*T^11 + 
        13686687329812*T^12 - 17611174560*nf*T^12 + 81376413929528*Lbl*nf*
         T^12 - 10389001951136*T^13 + 38352148800*nf*T^13 - 
        180082362626904*Lbl*nf*T^13 + 466302715328*T^14 - 
        68841027360*nf*T^14 + 341096351440488*Lbl*nf*T^14 + 
        15881886494104*T^15 + 100993549440*nf*T^15 - 549567355908032*Lbl*nf*
         T^15 - 34993780317888*T^16 - 119694879360*nf*T^16 + 
        751887926069984*Lbl*nf*T^16 + 50431439806560*T^17 + 
        111600975360*nf*T^17 - 871980419516256*Lbl*nf*T^17 - 
        56145286124800*T^18 - 76561591680*nf*T^18 + 854025122938336*Lbl*nf*
         T^18 + 50292253559136*T^19 + 30430955520*nf*T^19 - 
        701665904084352*Lbl*nf*T^19 - 36510466531008*T^20 + 
        5689797120*nf*T^20 + 478438715158656*Lbl*nf*T^20 + 
        21300843790592*T^21 - 20577930240*nf*T^21 - 266383788509824*Lbl*nf*
         T^21 - 9782675263232*T^22 + 18132871680*nf*T^22 + 
        118197212734336*Lbl*nf*T^22 + 3413796159104*T^23 - 
        9643038720*nf*T^23 - 40259267616768*Lbl*nf*T^23 - 853039952640*T^24 + 
        3267962880*nf*T^24 + 9898606799360*Lbl*nf*T^24 + 136727300096*T^25 - 
        638238720*nf*T^25 - 1566120974848*Lbl*nf*T^25 - 10706243840*T^26 + 
        49674240*nf*T^26 + 119971428864*Lbl*nf*T^26)/(315*(-1 + T)^6*T^6*
        (1 - 2*T + 2*T^2)^7) - (8*(200 - 8607*T - 3636*Lbl*nf*T + 
         118674*T^2 + 61008*Lbl*nf*T^2 - 918301*T^3 - 500016*Lbl*nf*T^3 + 
         4814473*T^4 + 2657236*Lbl*nf*T^4 - 18733449*T^5 - 
         10234328*Lbl*nf*T^5 + 57018005*T^6 + 30050212*Lbl*nf*T^6 - 
         140472498*T^7 - 66610164*Lbl*nf*T^7 + 287264626*T^8 + 
         91602240*Lbl*nf*T^8 - 498784684*T^9 + 61209116*Lbl*nf*T^9 + 
         756600747*T^10 - 950794244*Lbl*nf*T^10 - 1050760082*T^11 + 
         3920166148*Lbl*nf*T^11 + 1435683250*T^12 - 11280402780*Lbl*nf*T^12 - 
         2059685576*T^13 + 25555378576*Lbl*nf*T^13 + 3086514370*T^14 - 
         47335519016*Lbl*nf*T^14 - 4496106684*T^15 + 72779874528*Lbl*nf*
          T^15 + 5913810644*T^16 - 93417279136*Lbl*nf*T^16 - 
         6703896832*T^17 + 100107684928*Lbl*nf*T^17 + 6375538432*T^18 - 
         89159943552*Lbl*nf*T^18 - 4988783616*T^19 + 65387104320*Lbl*nf*
          T^19 + 3148654912*T^20 - 38887921088*Lbl*nf*T^20 - 
         1561984128*T^21 + 18317931264*Lbl*nf*T^21 + 586282400*T^22 - 
         6585936000*Lbl*nf*T^22 - 156519104*T^23 + 1699817472*Lbl*nf*T^23 + 
         26478144*T^24 - 280671232*Lbl*nf*T^24 - 2128896*T^25 + 
         22278144*Lbl*nf*T^25)*Log[T])/((-1 + T)^6*T^6*
        (1 - 2*T + 2*T^2)^6)) + 
    Pi^2*(-1/945*(-23663993 - 5056800*nf + 382920816*T + 116471040*nf*T + 
         145289176*Lbl*nf*T - 2693325687*T^2 - 1291800720*nf*T^2 - 
         2942852440*Lbl*nf*T^2 + 9570200420*T^3 + 9255956640*nf*T^3 + 
         28808426364*Lbl*nf*T^3 - 4070828064*T^4 - 48223932960*nf*T^4 - 
         182411761732*Lbl*nf*T^4 - 154196639712*T^5 + 194503811040*nf*T^5 + 
         841289781592*Lbl*nf*T^5 + 1019061128516*T^6 - 630989407440*nf*T^6 - 
         3011934090264*Lbl*nf*T^6 - 4035716000016*T^7 + 
         1688081771040*nf*T^7 + 8657340469256*Lbl*nf*T^7 + 
         11826673635579*T^8 - 3787181180160*nf*T^8 - 20110012099232*Lbl*nf*
          T^8 - 27473908484330*T^9 + 7205071120800*nf*T^9 + 
         36485531771268*Lbl*nf*T^9 + 52288308739092*T^10 - 
         11706316515600*nf*T^10 - 44567959162604*Lbl*nf*T^10 - 
         83099378825688*T^11 + 16303489174560*nf*T^11 + 5858718524096*Lbl*nf*
          T^11 + 111696541806826*T^12 - 19478535607440*nf*T^12 + 
         146770827290952*Lbl*nf*T^12 - 128269279117236*T^13 + 
         19921283108160*nf*T^13 - 479875322374448*Lbl*nf*T^13 + 
         127088176666476*T^14 - 17347011864000*nf*T^14 + 
         992198690345168*Lbl*nf*T^14 - 109832588603136*T^15 + 
         12739698639360*nf*T^15 - 1555234419987456*Lbl*nf*T^15 + 
         83772752338944*T^16 - 7769649666240*nf*T^16 + 1940719135385952*Lbl*
          nf*T^16 - 56904319537344*T^17 + 3834709724160*nf*T^17 - 
         1957131129328704*Lbl*nf*T^17 + 34399704844320*T^18 - 
         1459696976640*nf*T^18 + 1595157537661632*Lbl*nf*T^18 - 
         18185170568832*T^19 + 382165056000*nf*T^19 - 1040122199596032*Lbl*nf*
          T^19 + 8102181743136*T^20 - 40389753600*nf*T^20 + 
         531437195968896*Lbl*nf*T^20 - 2878193001024*T^21 - 
         16516684800*nf*T^21 - 205384903046400*Lbl*nf*T^21 + 
         753863106240*T^22 + 9291340800*nf*T^22 + 56518391790336*Lbl*nf*
          T^22 - 128402399232*T^23 - 2032128000*nf*T^23 - 
         9873140078592*Lbl*nf*T^23 + 10700199936*T^24 + 169344000*nf*T^24 + 
         822761673216*Lbl*nf*T^24)/((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) + 
      (8*(1320 - 35946*T - 7272*Lbl*nf*T + 432106*T^2 + 122016*Lbl*nf*T^2 - 
         3197216*T^3 - 1000032*Lbl*nf*T^3 + 16645880*T^4 + 
         5315816*Lbl*nf*T^4 - 65737004*T^5 - 20502400*Lbl*nf*T^5 + 
         206478752*T^6 + 59085004*Lbl*nf*T^6 - 532072540*T^7 - 
         108222196*Lbl*nf*T^7 + 1149038694*T^8 - 66924256*Lbl*nf*T^8 - 
         2112914548*T^9 + 1685619060*Lbl*nf*T^9 + 3354518863*T^10 - 
         8901167380*Lbl*nf*T^10 - 4668757034*T^11 + 31854137572*Lbl*nf*T^11 + 
         5817195230*T^12 - 88149608548*Lbl*nf*T^12 - 6689668554*T^13 + 
         197110941888*Lbl*nf*T^13 + 7364649214*T^14 - 363391285976*Lbl*nf*
          T^14 - 7955506384*T^15 + 557912554080*Lbl*nf*T^15 + 
         8359734084*T^16 - 716253411360*Lbl*nf*T^16 - 8210691152*T^17 + 
         768588205120*Lbl*nf*T^17 + 7177723168*T^18 - 686153970688*Lbl*nf*
          T^18 - 5351812000*T^19 + 504878409280*Lbl*nf*T^19 + 
         3284106880*T^20 - 301544256576*Lbl*nf*T^20 - 1601488032*T^21 + 
         142765068800*Lbl*nf*T^21 + 594507872*T^22 - 51628643200*Lbl*nf*
          T^22 - 157569024*T^23 + 13410811904*Lbl*nf*T^23 + 26543936*T^24 - 
         2229495808*Lbl*nf*T^24 - 2128896*T^25 + 178225152*Lbl*nf*T^25)*
        Log[1 - T])/(3*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) - 
      (8*(2331 - 24072*T - 15636*Lbl*nf*T - 40917*T^2 + 260808*Lbl*nf*T^2 + 
         2391966*T^3 - 2144056*Lbl*nf*T^3 - 22831552*T^4 + 
         11518908*Lbl*nf*T^4 + 131124238*T^5 - 45415180*Lbl*nf*T^5 - 
         541106160*T^6 + 138132376*Lbl*nf*T^6 + 1723500208*T^7 - 
         315055900*Lbl*nf*T^7 - 4401322225*T^8 + 394952544*Lbl*nf*T^8 + 
         9216831074*T^9 + 777982376*Lbl*nf*T^9 - 16042598959*T^10 - 
         7287703672*Lbl*nf*T^10 + 23372585546*T^11 + 29201687284*Lbl*nf*
          T^11 - 28527119334*T^12 - 84067376692*Lbl*nf*T^12 + 
         28959413386*T^13 + 191234010192*Lbl*nf*T^13 - 23911646190*T^14 - 
         355581000136*Lbl*nf*T^14 + 15096030064*T^15 + 548530470752*Lbl*nf*
          T^15 - 5762156660*T^16 - 706306422176*Lbl*nf*T^16 - 
         1143784784*T^17 + 759499877632*Lbl*nf*T^17 + 4373182432*T^18 - 
         679166102720*Lbl*nf*T^18 - 4517771616*T^19 + 500471203648*Lbl*nf*
          T^19 + 3122945408*T^20 - 299333360960*Lbl*nf*T^20 - 
         1592885856*T^21 + 141918987520*Lbl*nf*T^21 + 599914144*T^22 - 
         51397037184*Lbl*nf*T^22 - 159183360*T^23 + 13370458112*Lbl*nf*T^23 + 
         26678464*T^24 - 2226132992*Lbl*nf*T^24 - 2128896*T^25 + 
         178225152*Lbl*nf*T^25)*Log[T])/(3*(-1 + T)^6*T^6*
        (1 - 2*T + 2*T^2)^6)) + log2\[Omega]0*
     ((-32*Pi^2*(32 + 176*T - 844*T^2 + 1682*T^3 + 2177*T^4 - 27318*T^5 + 
         128652*T^6 - 489476*T^7 + 1567647*T^8 - 4134472*T^9 + 8923020*T^10 - 
         15786536*T^11 + 22925164*T^12 - 27266464*T^13 + 26371872*T^14 - 
         20465024*T^15 + 12462736*T^16 - 5746560*T^17 + 1888960*T^18 - 
         394880*T^19 + 39488*T^20))/(3*(-1 + T)^4*T^4*(1 - 2*T + 2*T^2)^6) + 
      (4*(-1825 + 19758*T - 127626*T^2 - 915496*T^3 + 2212613*T^4 + 
         4774462*T^5 + 4588920*T^6 - 469191180*T^7 + 4498014741*T^8 - 
         26408031242*T^9 + 112072360030*T^10 - 365559299268*T^11 + 
         947728544144*T^12 - 1993385912748*T^13 + 3443783180116*T^14 - 
         4917728166464*T^15 + 5812438217784*T^16 - 5666941368192*T^17 + 
         4519144848640*T^18 - 2904649395008*T^19 + 1470025652416*T^20 - 
         564594131904*T^21 + 154770732608*T^22 - 26985389568*T^23 + 
         2248782464*T^24))/(225*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) - 
      (16*(-32640 + 161100*T - 228703*T^2 - 365780*T^3 + 4385969*T^4 - 
         32022804*T^5 + 176820359*T^6 - 726631996*T^7 + 2313906214*T^8 - 
         5919337320*T^9 + 12449500918*T^10 - 21823143800*T^11 + 
         32117794664*T^12 - 39792245968*T^13 + 41449606472*T^14 - 
         36110866048*T^15 + 26055468832*T^16 - 15328391936*T^17 + 
         7177407008*T^18 - 2576440704*T^19 + 666435200*T^20 - 
         110630144*T^21 + 8851072*T^22)*Log[1 - T])/(15*(-1 + T)^6*T^2*
        (1 - 2*T + 2*T^2)^7) - (64*(32 + 408*T - 1472*T^2 + 3173*T^3 - 
         9110*T^4 + 30510*T^5 - 107978*T^6 + 391662*T^7 - 1273102*T^8 + 
         3419797*T^9 - 7459292*T^10 + 13258536*T^11 - 19306432*T^12 + 
         23070508*T^13 - 22551552*T^14 + 17876128*T^15 - 11315552*T^16 + 
         5582192*T^17 - 2065600*T^18 + 538240*T^19 - 87808*T^20 + 6720*T^21)*
        Log[1 - T]^2)/((-1 + T)^4*T^3*(1 - 2*T + 2*T^2)^7) - 
      (16*(-35 + 396*T - 2010*T^2 - 9992*T^3 + 9602*T^4 + 136062*T^5 - 
         378273*T^6 - 1095220*T^7 + 13603940*T^8 - 72357612*T^9 + 
         267138310*T^10 - 752142056*T^11 + 1676434416*T^12 - 
         3014047136*T^13 + 4411798600*T^14 - 5269711744*T^15 + 
         5115814848*T^16 - 3992420032*T^17 + 2455221792*T^18 - 
         1150583936*T^19 + 387799808*T^20 - 84093440*T^21 + 8851072*T^22)*
        Log[T])/(15*(-1 + T)^2*T^6*(1 - 2*T + 2*T^2)^7) - 
      (64*(-8 - 44*T - 7*T^2 - 481*T^3 + 670*T^4 + 2162*T^5 - 13660*T^6 + 
         39474*T^7 - 71551*T^8 + 71353*T^9 + 29596*T^10 - 271056*T^11 + 
         568804*T^12 - 706420*T^13 + 503072*T^14 - 27104*T^15 - 414992*T^16 + 
         558512*T^17 - 415040*T^18 + 193280*T^19 - 53312*T^20 + 6720*T^21)*
        Log[T]^2)/((-1 + T)^3*T^4*(1 - 2*T + 2*T^2)^7)) + 
    Log[1 - T]*((60963446144 - 793372558904*T + 426479425028*Lbl*nf*T + 
        3316110944726*T^2 - 6689949946140*Lbl*nf*T^2 + 6944772490066*T^3 + 
        51908971715936*Lbl*nf*T^3 - 162928869670676*T^4 + 
        17510169600*nf*T^4 - 260137307655336*Lbl*nf*T^4 + 
        1075621303495148*T^5 - 80262705600*nf*T^5 + 935165949148740*Lbl*nf*
         T^5 - 4653131840479928*T^6 + 64526837760*nf*T^6 - 
        2590915032320516*Lbl*nf*T^6 + 15268419381816612*T^7 + 
        260549926560*nf*T^7 + 6317926533862916*Lbl*nf*T^7 - 
        40338237957480471*T^8 + 956217089520*nf*T^8 - 18067517387243028*Lbl*
         nf*T^8 + 88528495102457530*T^9 - 18111759573600*nf*T^9 + 
        69857367767760208*Lbl*nf*T^9 - 164254520622442833*T^10 + 
        109850603551920*nf*T^10 - 284902094130258136*Lbl*nf*T^10 + 
        259979125194684042*T^11 - 438047028508320*nf*T^11 + 
        1010480263952338224*Lbl*nf*T^11 - 351905041545632760*T^12 + 
        1310498426936160*nf*T^12 - 2977173027002697512*Lbl*nf*T^12 + 
        405949412634151844*T^13 - 3093862895766720*nf*T^13 + 
        7301797011974562424*Lbl*nf*T^13 - 395256733433589206*T^14 + 
        5906322122279040*nf*T^14 - 15054182899841366664*Lbl*nf*T^14 + 
        319477243894483744*T^15 - 9218804317873920*nf*T^15 + 
        26306055709947644640*Lbl*nf*T^15 - 209459368887585152*T^16 + 
        11778148086566400*nf*T^16 - 39160501981019573024*Lbl*nf*T^16 + 
        109450726861223264*T^17 - 12208255182224640*nf*T^17 + 
        49764580191367927776*Lbl*nf*T^17 - 48925688186106376*T^18 + 
        10026973255622400*nf*T^18 - 53936765501500349792*Lbl*nf*T^18 + 
        27657236070043936*T^19 - 6177711560993280*nf*T^19 + 
        49666344470435991552*Lbl*nf*T^19 - 25388701671534208*T^20 + 
        2427988741516800*nf*T^20 - 38577203841008047488*Lbl*nf*T^20 + 
        23331762358732352*T^21 - 106977027548160*nf*T^21 + 
        24991865776168572032*Lbl*nf*T^21 - 16146598922218784*T^22 - 
        637298940579840*nf*T^22 - 13279833437703210368*Lbl*nf*T^22 + 
        7881256948504832*T^23 + 502187491491840*nf*T^23 + 
        5645916035666956800*Lbl*nf*T^23 - 2583584372480256*T^24 - 
        206704844881920*nf*T^24 - 1849066275023157760*Lbl*nf*T^24 + 
        511120915407360*T^25 + 47225598013440*nf*T^25 + 
        438419590498873856*Lbl*nf*T^25 - 45376749500544*T^26 - 
        4513202749440*nf*T^26 - 67032438337460736*Lbl*nf*T^26 + 
        4964909528506368*Lbl*nf*T^27)/(2182950*(-1 + T)^6*T^6*
        (1 - 2*T + 2*T^2)^7) - (4*(-2338227 + 58180614*T + 
         21181668*Lbl*nf*T - 682027092*T^2 - 333871380*Lbl*nf*T^2 + 
         5007092085*T^3 + 2594274792*Lbl*nf*T^3 - 26197320686*T^4 - 
         13136447160*Lbl*nf*T^4 + 104913851527*T^5 + 48354963000*Lbl*nf*T^5 - 
         336002962887*T^6 - 136040363292*Lbl*nf*T^6 + 885670625532*T^7 + 
         294101375928*Lbl*nf*T^7 - 1959814250597*T^8 - 449197386252*Lbl*nf*
          T^8 + 3693136170992*T^9 + 240661978416*Lbl*nf*T^9 - 
         5995337896696*T^10 + 1306589540148*Lbl*nf*T^10 + 
         8478777512808*T^11 - 6049700506440*Lbl*nf*T^11 - 
         10586627934160*T^12 + 16385150126412*Lbl*nf*T^12 + 
         11873159937176*T^13 - 33702026524992*Lbl*nf*T^13 - 
         12199437044200*T^14 + 56010546115200*Lbl*nf*T^14 + 
         11661546717312*T^15 - 76787608884096*Lbl*nf*T^15 - 
         10376006083664*T^16 + 87355080024336*Lbl*nf*T^16 + 
         8426306520768*T^17 - 82304926695936*Lbl*nf*T^17 - 
         6033376577216*T^18 + 63712733969472*Lbl*nf*T^18 + 
         3656719266176*T^19 - 39937577242752*Lbl*nf*T^19 - 
         1796191576192*T^20 + 19806749540928*Lbl*nf*T^20 + 
         680032222848*T^21 - 7491439312896*Lbl*nf*T^21 - 185144894336*T^22 + 
         2032604324352*Lbl*nf*T^22 + 32171421696*T^23 - 352582013952*Lbl*nf*
          T^23 - 2680951808*T^24 + 29381834496*Lbl*nf*T^24)*Log[T])/
       (315*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) + 
      (8*(3580 - 60871*T - 4848*Lbl*nf*T + 464513*T^2 + 95224*Lbl*nf*T^2 - 
         1934395*T^3 - 936104*Lbl*nf*T^3 + 3279453*T^4 + 6067576*Lbl*nf*T^4 + 
         12435011*T^5 - 28970708*Lbl*nf*T^5 - 117781771*T^6 + 
         107812368*Lbl*nf*T^6 + 505810382*T^7 - 321567932*Lbl*nf*T^7 - 
         1522783755*T^8 + 772494512*Lbl*nf*T^8 + 3552801884*T^9 - 
         1454899584*Lbl*nf*T^9 - 6689172215*T^10 + 1921883896*Lbl*nf*T^10 + 
         10350539522*T^11 - 808147564*Lbl*nf*T^11 - 13222773068*T^12 - 
         4367308252*Lbl*nf*T^12 + 13803180920*T^13 + 16378291520*Lbl*nf*
          T^13 - 11328254686*T^14 - 36109126392*Lbl*nf*T^14 + 
         6414763780*T^15 + 60126764512*Lbl*nf*T^15 - 852120756*T^16 - 
         80500490272*Lbl*nf*T^16 - 3377019904*T^17 + 88495353088*Lbl*nf*
          T^17 + 5169419104*T^18 - 80253566784*Lbl*nf*T^18 - 
         4734571200*T^19 + 59745780032*Lbl*nf*T^19 + 3168596896*T^20 - 
         36039441856*Lbl*nf*T^20 - 1601875584*T^21 + 17221107712*Lbl*nf*
          T^21 + 602150048*T^22 - 6284337024*Lbl*nf*T^22 - 159712448*T^23 + 
         1647151104*Lbl*nf*T^23 + 26744256*T^24 - 276282368*Lbl*nf*T^24 - 
         2128896*T^25 + 22278144*Lbl*nf*T^25)*Log[T]^2)/
       ((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) + 
      (16*(9 - 80*T - 28*T^2 + 2348*T^3 - 20172*T^4 - 512*Lbl*nf*T^4 + 
         107536*T^5 + 1360*Lbl*nf*T^5 - 369382*T^6 + 2924*Lbl*nf*T^6 + 
         867784*T^7 - 88700*Lbl*nf*T^7 - 1427739*T^8 + 1125176*Lbl*nf*T^8 + 
         1318040*T^9 - 8598132*Lbl*nf*T^9 + 1444579*T^10 + 
         44510300*Lbl*nf*T^10 - 11202808*T^11 - 169402900*Lbl*nf*T^11 + 
         35199332*T^12 + 498032540*Lbl*nf*T^12 - 81206132*T^13 - 
         1164772496*Lbl*nf*T^13 + 150323254*T^14 + 2204700840*Lbl*nf*T^14 - 
         228264020*T^15 - 3408447968*Lbl*nf*T^15 + 285389476*T^16 + 
         4316991136*Lbl*nf*T^16 - 292673888*T^17 - 4469003968*Lbl*nf*T^17 + 
         244038432*T^18 + 3751944448*Lbl*nf*T^18 - 163095712*T^19 - 
         2518442304*Lbl*nf*T^19 + 85436000*T^20 + 1320906176*Lbl*nf*T^20 - 
         33820736*T^21 - 521989888*Lbl*nf*T^21 + 9478112*T^22 + 
         146277504*Lbl*nf*T^22 - 1639232*T^23 - 25939968*Lbl*nf*T^23 + 
         119616*T^24 + 2194432*Lbl*nf*T^24)*PolyLog[2, 1 - T])/
       ((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6)) + 
    Log[T]*(-1/2182950*(-36080601502 - 126106596000*nf + 1652566678664*T + 
         3124276848000*nf*T - 473510224132*Lbl*nf*T - 27189180103571*T^2 - 
         37346554753200*nf*T^2 + 6385611584220*Lbl*nf*T^2 + 
         266219371389712*T^3 + 288722306980800*nf*T^3 - 35469659956060*Lbl*nf*
          T^3 - 1817431716529278*T^4 - 1625482831674240*nf*T^4 + 
         61582370644740*Lbl*nf*T^4 + 9344785402737972*T^5 + 
         7100530402664160*nf*T^5 + 478670228763672*Lbl*nf*T^5 - 
         37885795567687328*T^6 - 25015386250895040*nf*T^6 - 
         4648294064189600*Lbl*nf*T^6 + 124807049510103296*T^7 + 
         72907653079910880*nf*T^7 + 23277393646891076*Lbl*nf*T^7 - 
         341073963518320250*T^8 - 178866383828489280*nf*T^8 - 
         86388233010517548*Lbl*nf*T^8 + 784500775113360982*T^9 + 
         373823921545572960*nf*T^9 + 267300703152453256*Lbl*nf*T^9 - 
         1533902745411186191*T^10 - 670912842804961680*nf*T^10 - 
         735137343510993808*Lbl*nf*T^10 + 2565780352110405242*T^11 + 
         1039054731909717600*nf*T^11 + 1854317536205679072*Lbl*nf*T^11 - 
         3683169299807250378*T^12 - 1391562553531883040*nf*T^12 - 
         4305064694401483064*Lbl*nf*T^12 + 4536872416377263952*T^13 + 
         1610702604542687040*nf*T^13 + 9076996612069813096*Lbl*nf*T^13 - 
         4776668424811450026*T^14 - 1605670573802359680*nf*T^14 - 
         17081867337099268632*Lbl*nf*T^14 + 4259561589965266720*T^15 + 
         1368699938456336640*nf*T^15 + 28287039684974478816*Lbl*nf*T^15 - 
         3160933061154721496*T^16 - 985245257809612800*nf*T^16 - 
         40810176233418059744*Lbl*nf*T^16 + 1885158458844883376*T^17 + 
         586153531951384320*nf*T^17 + 50925418811491451040*Lbl*nf*T^17 - 
         832736872878981880*T^18 - 276789856665611520*nf*T^18 - 
         54615916385008372256*Lbl*nf*T^18 + 200339366051325472*T^19 + 
         94432668888983040*nf*T^19 + 49987189296998929152*Lbl*nf*T^19 + 
         51982331261045024*T^20 - 15915135056325120*nf*T^20 - 
         38692687490289200256*Lbl*nf*T^20 - 86313178101076864*T^21 - 
         4919386402022400*nf*T^21 + 25019042029323764096*Lbl*nf*T^21 + 
         50751275507363104*T^22 + 4991029496893440*nf*T^22 - 
         13281194714936208512*Lbl*nf*T^22 - 18768042070227712*T^23 - 
         2025376530186240*nf*T^23 + 5644025132662172160*Lbl*nf*T^23 + 
         4553005074973056*T^24 + 492855788113920*nf*T^24 - 
         1848241398655075840*Lbl*nf*T^24 - 668674571606784*T^25 - 
         70117673472000*nf*T^25 + 438259438230629888*Lbl*nf*T^25 + 
         45376749500544*T^26 + 4513202749440*nf*T^26 - 67020118932211200*Lbl*
          nf*T^26 + 4964909528506368*Lbl*nf*T^27)/((-1 + T)^6*T^6*
         (1 - 2*T + 2*T^2)^7) + (16*(4589 - 75194*T - 6060*Lbl*nf*T + 
         559399*T^2 + 115560*Lbl*nf*T^2 - 2319416*T^3 - 1102776*Lbl*nf*T^3 + 
         4350056*T^4 + 6953364*Lbl*nf*T^4 + 10159612*T^5 - 
         32374572*Lbl*nf*T^5 - 113045646*T^6 + 118048288*Lbl*nf*T^6 + 
         492891572*T^7 - 349348684*Lbl*nf*T^7 - 1483014326*T^8 + 
         859236472*Lbl*nf*T^8 + 3448419734*T^9 - 1786956584*Lbl*nf*T^9 - 
         6481574891*T^10 + 3186894752*Lbl*nf*T^10 + 10068881084*T^11 - 
         4938832220*Lbl*nf*T^11 - 13077650730*T^12 + 6745641700*Lbl*nf*T^12 + 
         14272936372*T^13 - 8246367680*Lbl*nf*T^13 - 13090829206*T^14 + 
         9154255240*Lbl*nf*T^14 + 10042842132*T^15 - 9303030048*Lbl*nf*T^15 - 
         6377397948*T^16 + 8618791904*Lbl*nf*T^16 + 3288789056*T^17 - 
         7147456640*Lbl*nf*T^17 - 1329812128*T^18 + 5154891072*Lbl*nf*T^18 + 
         391678688*T^19 - 3122881984*Lbl*nf*T^19 - 67395840*T^20 + 
         1527573056*Lbl*nf*T^20 - 2074816*T^21 - 574833664*Lbl*nf*T^21 + 
         4789792*T^22 + 155321472*Lbl*nf*T^22 - 1231552*T^23 - 
         26726400*Lbl*nf*T^23 + 119616*T^24 + 2194432*Lbl*nf*T^24)*
        PolyLog[2, T])/((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6)) - 
    (16*(9 - 80*T - 28*T^2 + 2348*T^3 - 20172*T^4 - 512*Lbl*nf*T^4 + 
       107536*T^5 + 1360*Lbl*nf*T^5 - 369382*T^6 + 2924*Lbl*nf*T^6 + 
       867784*T^7 - 88700*Lbl*nf*T^7 - 1427739*T^8 + 1125176*Lbl*nf*T^8 + 
       1318040*T^9 - 8598132*Lbl*nf*T^9 + 1444579*T^10 + 
       44510300*Lbl*nf*T^10 - 11202808*T^11 - 169402900*Lbl*nf*T^11 + 
       35199332*T^12 + 498032540*Lbl*nf*T^12 - 81206132*T^13 - 
       1164772496*Lbl*nf*T^13 + 150323254*T^14 + 2204700840*Lbl*nf*T^14 - 
       228264020*T^15 - 3408447968*Lbl*nf*T^15 + 285389476*T^16 + 
       4316991136*Lbl*nf*T^16 - 292673888*T^17 - 4469003968*Lbl*nf*T^17 + 
       244038432*T^18 + 3751944448*Lbl*nf*T^18 - 163095712*T^19 - 
       2518442304*Lbl*nf*T^19 + 85436000*T^20 + 1320906176*Lbl*nf*T^20 - 
       33820736*T^21 - 521989888*Lbl*nf*T^21 + 9478112*T^22 + 
       146277504*Lbl*nf*T^22 - 1639232*T^23 - 25939968*Lbl*nf*T^23 + 
       119616*T^24 + 2194432*Lbl*nf*T^24)*PolyLog[3, 1 - T])/
     ((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) - 
    (16*(4589 - 75194*T - 6060*Lbl*nf*T + 559399*T^2 + 115560*Lbl*nf*T^2 - 
       2319416*T^3 - 1102776*Lbl*nf*T^3 + 4350056*T^4 + 6953364*Lbl*nf*T^4 + 
       10159612*T^5 - 32374572*Lbl*nf*T^5 - 113045646*T^6 + 
       118048288*Lbl*nf*T^6 + 492891572*T^7 - 349348684*Lbl*nf*T^7 - 
       1483014326*T^8 + 859236472*Lbl*nf*T^8 + 3448419734*T^9 - 
       1786956584*Lbl*nf*T^9 - 6481574891*T^10 + 3186894752*Lbl*nf*T^10 + 
       10068881084*T^11 - 4938832220*Lbl*nf*T^11 - 13077650730*T^12 + 
       6745641700*Lbl*nf*T^12 + 14272936372*T^13 - 8246367680*Lbl*nf*T^13 - 
       13090829206*T^14 + 9154255240*Lbl*nf*T^14 + 10042842132*T^15 - 
       9303030048*Lbl*nf*T^15 - 6377397948*T^16 + 8618791904*Lbl*nf*T^16 + 
       3288789056*T^17 - 7147456640*Lbl*nf*T^17 - 1329812128*T^18 + 
       5154891072*Lbl*nf*T^18 + 391678688*T^19 - 3122881984*Lbl*nf*T^19 - 
       67395840*T^20 + 1527573056*Lbl*nf*T^20 - 2074816*T^21 - 
       574833664*Lbl*nf*T^21 + 4789792*T^22 + 155321472*Lbl*nf*T^22 - 
       1231552*T^23 - 26726400*Lbl*nf*T^23 + 119616*T^24 + 
       2194432*Lbl*nf*T^24)*PolyLog[3, T])/((-1 + T)^6*T^6*
      (1 - 2*T + 2*T^2)^6) - (16*(23749 - 431773*T - 14664*Lbl*nf*T + 
       3796661*T^2 + 316992*Lbl*nf*T^2 - 21286365*T^3 - 3369824*Lbl*nf*T^3 + 
       84380191*T^4 + 23250280*Lbl*nf*T^4 - 246535331*T^5 - 
       116468880*Lbl*nf*T^5 + 529973699*T^6 + 452198208*Lbl*nf*T^6 - 
       774793532*T^7 - 1435580336*Lbl*nf*T^7 + 453126174*T^8 + 
       3946465504*Lbl*nf*T^8 + 1309572836*T^9 - 9983885968*Lbl*nf*T^9 - 
       5250430358*T^10 + 24226822880*Lbl*nf*T^10 + 11156323212*T^11 - 
       56219158352*Lbl*nf*T^11 - 17413683582*T^12 + 120194964640*Lbl*nf*
        T^12 + 21613832680*T^13 - 227417779632*Lbl*nf*T^13 - 
       22015133240*T^14 + 370462893136*Lbl*nf*T^14 + 18691944896*T^15 - 
       511272481536*Lbl*nf*T^15 - 13356598952*T^16 + 591585341408*Lbl*nf*
        T^16 + 8094307200*T^17 - 568552874112*Lbl*nf*T^17 - 4188898976*T^18 + 
       448684990592*Lbl*nf*T^18 + 1857161408*T^19 - 286105103616*Lbl*nf*
        T^19 - 699102368*T^20 + 143917543680*Lbl*nf*T^20 + 216151936*T^21 - 
       55028112128*Lbl*nf*T^21 - 51227520*T^22 + 15040394496*Lbl*nf*T^22 + 
       8237568*T^23 - 2618566656*Lbl*nf*T^23 - 686464*T^24 + 
       218213888*Lbl*nf*T^24)*Zeta[3])/((-1 + T)^6*T^6*
      (1 - 2*T + 2*T^2)^6)) + Log[1 - T]*
   (-1/30255687000*(517381168947980 - 580909190400*Lbl*nf - 
       2018224058336708*T + 4988911365612644*Lbl*nf*T - 
       65395818860220742*T^2 - 32272732800*nf*T^2 - 90142168980136008*Lbl*nf*
        T^2 + 991638317168479336*T^3 + 478712203200*nf*T^3 + 
       802137249385234064*Lbl*nf*T^3 - 7522725151210112854*T^4 - 
       321479448998400*nf*T^4 - 4639246145003187180*Lbl*nf*T^4 + 
       38871405783452011432*T^5 + 979692592032000*nf*T^5 + 
       19513424295908973156*Lbl*nf*T^5 - 151939374938461841888*T^6 + 
       2940713196830640*nf*T^6 - 64512909597370620716*Lbl*nf*T^6 + 
       473892806355387192422*T^7 - 23578413401854080*nf*T^7 + 
       185276832891538338692*Lbl*nf*T^7 - 1217766086823862930109*T^8 + 
       63716900030063280*nf*T^8 - 537529708609457224860*Lbl*nf*T^8 + 
       2632275328290012625736*T^9 - 69818509025828640*nf*T^9 + 
       1752188533794113514724*Lbl*nf*T^9 - 4852333942771775286475*T^10 - 
       218225546742384720*nf*T^10 - 6009997761043819918236*Lbl*nf*T^10 + 
       7694181449378884820320*T^11 + 1680439523554804320*nf*T^11 + 
       19130894257139865263460*Lbl*nf*T^11 - 10537789174241127354631*T^12 - 
       6417218604908699280*nf*T^12 - 52816309050714173011036*Lbl*nf*T^12 + 
       12458075801947762068342*T^13 + 17818574368549600800*nf*T^13 + 
       123972326010683126626240*Lbl*nf*T^13 - 12633128509726813984833*T^14 - 
       38997846317232023760*nf*T^14 - 247031740271181737581488*Lbl*nf*T^14 + 
       10828182920496225987684*T^15 + 69419778366806683200*nf*T^15 + 
       419150752605409403840336*Lbl*nf*T^15 - 7614314136004549718212*T^16 - 
       101927499760749579840*nf*T^16 - 607254327237733625637904*Lbl*nf*T^16 + 
       4106359082608588102528*T^17 + 123994396391957118720*nf*T^17 + 
       751889098556895385944000*Lbl*nf*T^17 - 1359639421541879075484*T^18 - 
       124653042372221415360*nf*T^18 - 794493875736125800992960*Lbl*nf*T^18 - 
       147001805881994320352*T^19 + 102610301019474124800*nf*T^19 + 
       713459956673815684905408*Lbl*nf*T^19 + 590092353975505280816*T^20 - 
       67961514296108885760*nf*T^20 - 540490767908267860488000*Lbl*nf*T^20 - 
       474724383091705616928*T^21 + 35117618686792266240*nf*T^21 + 
       341504449384297197586944*Lbl*nf*T^21 + 240027095387913321040*T^22 - 
       13359539158379124480*nf*T^22 - 176958772608510043772160*Lbl*nf*T^22 - 
       83948156903010347968*T^23 + 3271261163978142720*nf*T^23 + 
       73348797101310078656256*Lbl*nf*T^23 + 19994134440816487488*T^24 - 
       285521479930874880*nf*T^24 - 23412350890048831891200*Lbl*nf*T^24 - 
       3003190186906159872*T^25 - 90550827952865280*nf*T^25 + 
       5407926088738026719232*Lbl*nf*T^25 + 235261863594749376*T^26 + 
       23967670609935360*nf*T^26 - 805102258887485540352*Lbl*nf*T^26 + 
       58029134184017977344*Lbl*nf*T^27)/((-1 + T)^6*T^6*
       (1 - 2*T + 2*T^2)^7) + ((21138980 + 722400*nf - 406561258*T - 
       18083520*nf*T - 35356564*Lbl*nf*T + 3649537333*T^2 + 
       219265200*nf*T^2 + 775616280*Lbl*nf*T^2 - 19562463176*T^3 - 
       1724627520*nf*T^3 - 8468396116*Lbl*nf*T^3 + 63450315529*T^4 + 
       9902712960*nf*T^4 + 60939424992*Lbl*nf*T^4 - 78023826670*T^5 - 
       44210076960*nf*T^5 - 323524145352*Lbl*nf*T^5 - 417216769295*T^6 + 
       159501278160*nf*T^6 + 1341774116632*Lbl*nf*T^6 + 3217220146582*T^7 - 
       477046137120*nf*T^7 - 4478045908000*Lbl*nf*T^7 - 12778909318246*T^8 + 
       1203695458560*nf*T^8 + 12138910857456*Lbl*nf*T^8 + 
       36883702331064*T^9 - 2593676887200*nf*T^9 - 26337188246936*Lbl*nf*
        T^9 - 84396652355229*T^10 + 4812407481840*nf*T^10 + 
       42835398036664*Lbl*nf*T^10 + 158730710731392*T^11 - 
       7729599302880*nf*T^11 - 38805392774100*Lbl*nf*T^11 - 
       249584139701216*T^12 + 10777258023840*nf*T^12 - 
       41798768163372*Lbl*nf*T^12 + 330076001699992*T^13 - 
       13050618336000*nf*T^13 + 289151718060928*Lbl*nf*T^13 - 
       365758586214163*T^14 + 13701008571600*nf*T^14 - 
       792470365602864*Lbl*nf*T^14 + 333468590429828*T^15 - 
       12417186747840*nf*T^15 + 1565006458778416*Lbl*nf*T^15 - 
       237780937323616*T^16 + 9644973730560*nf*T^16 - 2470934699078352*Lbl*nf*
        T^16 + 111667181211640*T^17 - 6349258634880*nf*T^17 + 
       3230231455192896*Lbl*nf*T^17 + 891557822764*T^18 + 
       3482205182400*nf*T^18 - 3542864694868288*Lbl*nf*T^18 - 
       68442475700192*T^19 - 1548245959680*nf*T^19 + 3269704801485120*Lbl*nf*
        T^19 + 85516575468800*T^20 + 531662154240*nf*T^20 - 
       2530034990521920*Lbl*nf*T^20 - 68632432150208*T^21 - 
       126567490560*nf*T^21 + 1626157739872768*Lbl*nf*T^21 + 
       41003294971120*T^22 + 13509216000*nf*T^22 - 854682628964608*Lbl*nf*
        T^22 - 18685094689216*T^23 + 3234739200*nf*T^23 + 
       358517337390336*Lbl*nf*T^23 + 6378653666304*T^24 - 
       1728061440*nf*T^24 - 115584375736064*Lbl*nf*T^24 - 
       1547072054400*T^25 + 326645760*nf*T^25 + 26915984665600*Lbl*nf*T^25 + 
       238492994880*T^26 - 24837120*nf*T^26 - 4031882351616*Lbl*nf*T^26 - 
       17593970688*T^27 + 291766616064*Lbl*nf*T^27)*Log[T]^2)/
     (315*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) - 
    (8*(9819 - 198590*T - 14544*Lbl*nf*T + 1940993*T^2 + 271792*Lbl*nf*T^2 - 
       12173060*T^3 - 2538896*Lbl*nf*T^3 + 54826216*T^4 + 
       15677248*Lbl*nf*T^4 - 187968084*T^5 - 71578072*Lbl*nf*T^5 + 
       506761574*T^6 + 255920924*Lbl*nf*T^6 - 1092491070*T^7 - 
       737617568*Lbl*nf*T^7 + 1890898800*T^8 + 1724138532*Lbl*nf*T^8 - 
       2600104182*T^9 - 3186472640*Lbl*nf*T^9 + 2745449568*T^10 + 
       4188075188*Lbl*nf*T^10 - 2044435054*T^11 - 1941754848*Lbl*nf*T^11 + 
       862578558*T^12 - 8562980428*Lbl*nf*T^12 - 289126598*T^13 + 
       32891891776*Lbl*nf*T^13 + 1517000536*T^14 - 72780707440*Lbl*nf*T^14 - 
       4831914924*T^15 + 121263548480*Lbl*nf*T^15 + 9059642336*T^16 - 
       162327601072*Lbl*nf*T^16 - 12129904336*T^17 + 178371859712*Lbl*nf*
        T^17 + 12471818688*T^18 - 161663246656*Lbl*nf*T^18 - 
       10101472832*T^19 + 120263534080*Lbl*nf*T^19 + 6456414304*T^20 - 
       72481411904*Lbl*nf*T^20 - 3207980640*T^21 + 34600271872*Lbl*nf*T^21 + 
       1199335296*T^22 - 12612635904*Lbl*nf*T^22 - 317995968*T^23 + 
       3302022144*Lbl*nf*T^23 + 53347072*T^24 - 553208064*Lbl*nf*T^24 - 
       4257792*T^25 + 44556288*Lbl*nf*T^25)*Log[T]^3)/
     (3*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^6) + 
    (2*(1367988 - 38132084*T - 19918200*Lbl*nf*T + 489704684*T^2 + 
       317103480*Lbl*nf*T^2 - 3849645648*T^3 - 2582540640*Lbl*nf*T^3 + 
       20978096588*T^4 + 215040*nf*T^4 + 13891180752*Lbl*nf*T^4 - 
       85133166962*T^5 - 665280*nf*T^5 - 54570331416*Lbl*nf*T^5 + 
       269651234040*T^6 - 1592640*nf*T^6 + 159761283984*Lbl*nf*T^6 - 
       687621096250*T^7 + 13456800*nf*T^7 - 301895210568*Lbl*nf*T^7 + 
       1441743205084*T^8 - 25112640*nf*T^8 - 78658216320*Lbl*nf*T^8 - 
       2530428508660*T^9 - 75936000*nf*T^9 + 3823737117444*Lbl*nf*T^9 + 
       3815799487916*T^10 + 711167520*nf*T^10 - 20543724899068*Lbl*nf*T^10 - 
       5226712576724*T^11 - 2913647520*nf*T^11 + 74118493410804*Lbl*nf*T^11 + 
       7226769154735*T^12 + 8423568720*nf*T^12 - 208230461438380*Lbl*nf*
        T^12 - 11177102728170*T^13 - 18959314080*nf*T^13 + 
       477436793755248*Lbl*nf*T^13 + 18904239514737*T^14 + 
       34334712720*nf*T^14 - 912243878114784*Lbl*nf*T^14 - 
       31148153285012*T^15 - 50475270720*nf*T^15 + 1467936759151312*Lbl*nf*
        T^15 + 45764732708804*T^16 + 59844859200*nf*T^16 - 
       1999123232688592*Lbl*nf*T^16 - 57570000827888*T^17 - 
       55800487680*nf*T^17 + 2306282566029696*Lbl*nf*T^17 + 
       60946955759996*T^18 + 38280795840*nf*T^18 - 2248099634514176*Lbl*nf*
        T^18 - 53727751332320*T^19 - 15215477760*nf*T^19 + 
       1840215324792000*Lbl*nf*T^19 + 38989966631504*T^20 - 
       2844898560*nf*T^20 - 1251807808577088*Lbl*nf*T^20 - 
       22919195645344*T^21 + 10288965120*nf*T^21 + 696378608550656*Lbl*nf*
        T^21 + 10651506130096*T^22 - 9066435840*nf*T^22 - 
       309214303181312*Lbl*nf*T^22 - 3768665692480*T^23 + 
       4821519360*nf*T^23 + 105562167319296*Lbl*nf*T^23 + 953320344768*T^24 - 
       1633981440*nf*T^24 - 26048862586624*Lbl*nf*T^24 - 153089189376*T^25 + 
       319119360*nf*T^25 + 4139561888768*Lbl*nf*T^25 + 11614300992*T^26 - 
       24837120*nf*T^26 - 318409577472*Lbl*nf*T^26 + 60211200*Lbl*nf*T^27)*
      PolyLog[2, 1 - T])/(315*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) + 
    Log[T]*((-30481237972 + 385705800481*T - 204528257608*Lbl*nf*T - 
        1314163718047*T^2 + 3428687610078*Lbl*nf*T^2 - 8009009774339*T^3 - 
        28582358273752*Lbl*nf*T^3 + 116797512817694*T^4 + 
        156016887115722*Lbl*nf*T^4 - 724616726825207*T^5 - 
        623162973468228*Lbl*nf*T^5 + 3051252224558347*T^6 + 
        1954178925849832*Lbl*nf*T^6 - 9793180881113476*T^7 - 
        5204263945957216*Lbl*nf*T^7 + 25237190507252299*T^8 + 
        13267491812202348*Lbl*nf*T^8 - 53738798230450426*T^9 - 
        36554022499222568*Lbl*nf*T^9 + 96135704208094606*T^10 + 
        108609900919150380*Lbl*nf*T^10 - 145671284424024964*T^11 - 
        312619793929937808*Lbl*nf*T^11 + 186919091734839488*T^12 + 
        800271766888012052*Lbl*nf*T^12 - 200639457564114380*T^13 - 
        1758557689736537480*Lbl*nf*T^13 + 173678489952177620*T^14 + 
        3286216717714093176*Lbl*nf*T^14 - 108358297759875648*T^15 - 
        5217858708215944960*Lbl*nf*T^15 + 24363793535999856*T^16 + 
        7042689498584842064*Lbl*nf*T^16 + 49867025537743920*T^17 - 
        8072839496324272032*Lbl*nf*T^17 - 91821520805871984*T^18 + 
        7831954580960631264*Lbl*nf*T^18 + 96020129676660672*T^19 - 
        6388409465498624256*Lbl*nf*T^19 - 74004305200463232*T^20 + 
        4334497534918837440*Lbl*nf*T^20 + 44233830519662784*T^21 - 
        2406835178157320064*Lbl*nf*T^21 - 20527752354123840*T^22 + 
        1067383301691434112*Lbl*nf*T^22 + 7205955003136512*T^23 - 
        364119731641645056*Lbl*nf*T^23 - 1808793258725376*T^24 + 
        89822898029829888*Lbl*nf*T^24 + 289991282031360*T^25 - 
        14275100894326272*Lbl*nf*T^25 - 22307021694720*T^26 + 
        1098084684178944*Lbl*nf*T^26)/(1091475*(-1 + T)^6*T^6*
        (1 - 2*T + 2*T^2)^7) - (16*(859 - 24963*T - 8484*Lbl*nf*T + 
         325286*T^2 + 159320*Lbl*nf*T^2 - 2630237*T^3 - 1467864*Lbl*nf*T^3 + 
         15023237*T^4 + 8827972*Lbl*nf*T^4 - 65285245*T^5 - 
         38702480*Lbl*nf*T^5 + 226049591*T^6 + 129689560*Lbl*nf*T^6 - 
         643194482*T^7 - 322669536*Lbl*nf*T^7 + 1538421964*T^8 + 
         431315912*Lbl*nf*T^8 - 3152991682*T^9 + 1033822632*Lbl*nf*T^9 + 
         5652285690*T^10 - 10252778232*Lbl*nf*T^10 - 9119217860*T^11 + 
         45479060208*Lbl*nf*T^11 + 13810528192*T^12 - 147004211472*Lbl*nf*
          T^12 - 20633648552*T^13 + 379991341728*Lbl*nf*T^13 + 
         31309111320*T^14 - 812753876992*Lbl*nf*T^14 - 47409661968*T^15 + 
         1461670493696*Lbl*nf*T^15 + 68187904096*T^16 - 2228136419584*Lbl*nf*
          T^16 - 88768306784*T^17 + 2888630752384*Lbl*nf*T^17 + 
         101173217440*T^18 - 3184365025408*Lbl*nf*T^18 - 98813485888*T^19 + 
         2974766267648*Lbl*nf*T^19 + 81381246464*T^20 - 2338845571328*Lbl*nf*
          T^20 - 55637128320*T^21 + 1530671066624*Lbl*nf*T^21 + 
         30979149696*T^22 - 820158997504*Lbl*nf*T^22 - 13687257344*T^23 + 
         351015540736*Lbl*nf*T^23 + 4616460800*T^24 - 115538841600*Lbl*nf*
          T^24 - 1116559360*T^25 + 27488907264*Lbl*nf*T^25 + 172440576*T^26 - 
         4210569216*Lbl*nf*T^26 - 12773376*T^27 + 311894016*Lbl*nf*T^27)*
        PolyLog[2, 1 - T])/((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) - 
      (16*(19 - 5331*T - 3636*Lbl*nf*T + 100840*T^2 + 68280*Lbl*nf*T^2 - 
         962791*T^3 - 628792*Lbl*nf*T^3 + 5990677*T^4 + 3790036*Lbl*nf*T^4 - 
         27266359*T^5 - 16627152*Lbl*nf*T^5 + 96592761*T^6 + 
         55654968*Lbl*nf*T^6 - 276613718*T^7 - 138248032*Lbl*nf*T^7 + 
         657391544*T^8 + 184403688*Lbl*nf*T^8 - 1324203062*T^9 + 
         444100936*Lbl*nf*T^9 + 2309745846*T^10 - 4395458520*Lbl*nf*T^10 - 
         3590752652*T^11 + 19492313264*Lbl*nf*T^11 + 5198732536*T^12 - 
         63002600272*Lbl*nf*T^12 - 7416531816*T^13 + 162853738784*Lbl*nf*
          T^13 + 10848494440*T^14 - 348323135488*Lbl*nf*T^14 - 
         16076881776*T^15 + 626430191104*Lbl*nf*T^15 + 22896783168*T^16 - 
         954915595520*Lbl*nf*T^16 - 29692492768*T^17 + 1237984605824*Lbl*nf*
          T^17 + 33790611808*T^18 - 1364727868032*Lbl*nf*T^18 - 
         32979336128*T^19 + 1274899828992*Lbl*nf*T^19 + 27149985408*T^20 - 
         1002362387712*Lbl*nf*T^20 - 18556022400*T^21 + 656001885696*Lbl*nf*
          T^21 + 10329974912*T^22 - 351496713216*Lbl*nf*T^22 - 
         4563328768*T^23 + 150435231744*Lbl*nf*T^23 + 1538969600*T^24 - 
         49516646400*Lbl*nf*T^24 - 372198400*T^25 + 11780960256*Lbl*nf*T^25 + 
         57480192*T^26 - 1804529664*Lbl*nf*T^26 - 4257792*T^27 + 
         133668864*Lbl*nf*T^27)*PolyLog[2, T])/((-1 + T)^6*T^6*
        (1 - 2*T + 2*T^2)^7)) - (16*(-1640 + 25952*T - 4848*Lbl*nf*T - 
       189683*T^2 + 91040*Lbl*nf*T^2 + 812436*T^3 - 839072*Lbl*nf*T^3 - 
       2005728*T^4 + 5040752*Lbl*nf*T^4 + 1096672*T^5 - 22094016*Lbl*nf*T^5 + 
       13777352*T^6 + 73675008*Lbl*nf*T^6 - 71002698*T^7 - 
       174946880*Lbl*nf*T^7 + 213432392*T^8 + 142608896*Lbl*nf*T^8 - 
       483305562*T^9 + 1318301680*Lbl*nf*T^9 + 933912802*T^10 - 
       9532388032*Lbl*nf*T^10 - 1770176478*T^11 + 40275114016*Lbl*nf*T^11 + 
       3698531142*T^12 - 128506388496*Lbl*nf*T^12 - 8326941974*T^13 + 
       330952876448*Lbl*nf*T^13 + 18052416654*T^14 - 707265774752*Lbl*nf*
        T^14 - 34765155856*T^15 + 1271945222144*Lbl*nf*T^15 + 
       57507129480*T^16 - 1939167515584*Lbl*nf*T^16 - 80783073720*T^17 + 
       2513990638720*Lbl*nf*T^17 + 95900996296*T^18 - 
       2770693617536*Lbl*nf*T^18 - 95755923808*T^19 + 
       2586946035200*Lbl*nf*T^19 + 79840503584*T^20 - 
       2032217115392*Lbl*nf*T^20 - 54975305632*T^21 + 
       1328453920256*Lbl*nf*T^21 + 30744204704*T^22 - 
       710759865856*Lbl*nf*T^22 - 13621476352*T^23 + 303656833024*Lbl*nf*
        T^23 + 4602862976*T^24 - 99747378176*Lbl*nf*T^24 - 1114648192*T^25 + 
       23678371840*Lbl*nf*T^25 + 172276608*T^26 - 3618138112*Lbl*nf*T^26 - 
       12773376*T^27 + 267337728*Lbl*nf*T^27)*PolyLog[3, 1 - T])/
     ((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) - 
    (16*(850 - 24865*T - 8484*Lbl*nf*T + 325328*T^2 + 159320*Lbl*nf*T^2 - 
       2629601*T^3 - 1468376*Lbl*nf*T^3 + 15033473*T^4 + 8814660*Lbl*nf*T^4 - 
       65393057*T^5 - 38636432*Lbl*nf*T^5 + 226576715*T^6 + 
       129629656*Lbl*nf*T^6 - 644936290*T^7 - 323036128*Lbl*nf*T^7 + 
       1542597160*T^8 + 432918984*Lbl*nf*T^8 - 3160452786*T^9 + 
       1030381992*Lbl*nf*T^9 + 5662384186*T^10 - 10247899896*Lbl*nf*T^10 - 
       9129536164*T^11 + 45474112240*Lbl*nf*T^11 + 13818129456*T^12 - 
       147000529168*Lbl*nf*T^12 - 20636948072*T^13 + 379989334688*Lbl*nf*
        T^13 + 31308722264*T^14 - 812753098752*Lbl*nf*T^14 - 
       47407573520*T^15 + 1461670297088*Lbl*nf*T^15 + 68185932704*T^16 - 
       2228136395008*Lbl*nf*T^16 - 88767192416*T^17 + 
       2888630752384*Lbl*nf*T^17 + 101172809888*T^18 - 
       3184365025408*Lbl*nf*T^18 - 98813396288*T^19 + 
       2974766267648*Lbl*nf*T^19 + 81381237504*T^20 - 
       2338845571328*Lbl*nf*T^20 - 55637128320*T^21 + 
       1530671066624*Lbl*nf*T^21 + 30979149696*T^22 - 
       820158997504*Lbl*nf*T^22 - 13687257344*T^23 + 351015540736*Lbl*nf*
        T^23 + 4616460800*T^24 - 115538841600*Lbl*nf*T^24 - 1116559360*T^25 + 
       27488907264*Lbl*nf*T^25 + 172440576*T^26 - 4210569216*Lbl*nf*T^26 - 
       12773376*T^27 + 311894016*Lbl*nf*T^27)*PolyLog[3, T])/
     ((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) + 
    (16*(2882 - 72580*T - 14544*Lbl*nf*T + 871057*T^2 + 273120*Lbl*nf*T^2 - 
       6678636*T^3 - 2517216*Lbl*nf*T^3 + 36934152*T^4 + 
       15111824*Lbl*nf*T^4 - 157492174*T^5 - 66237952*Lbl*nf*T^5 + 
       540147394*T^6 + 221848928*Lbl*nf*T^6 - 1533029362*T^7 - 
       544593200*Lbl*nf*T^7 + 3673564604*T^8 + 640869904*Lbl*nf*T^8 - 
       7540967120*T^9 + 2473253632*Lbl*nf*T^9 + 13400744476*T^10 - 
       21123981416*Lbl*nf*T^10 - 20768222248*T^11 + 91740568960*Lbl*nf*T^11 + 
       28205636148*T^12 - 294823464904*Lbl*nf*T^12 - 33658207352*T^13 + 
       760689793368*Lbl*nf*T^13 + 35316598680*T^14 - 1626091300584*Lbl*nf*
        T^14 - 32549149152*T^15 + 2924005784992*Lbl*nf*T^15 + 
       26276672880*T^16 - 4457379572576*Lbl*nf*T^16 - 18498487840*T^17 + 
       5779083629536*Lbl*nf*T^17 + 11286999968*T^18 - 
       6371194690400*Lbl*nf*T^18 - 5922786688*T^19 + 5952184297728*Lbl*nf*
        T^19 + 2647813568*T^20 - 4679951570304*Lbl*nf*T^20 - 996840576*T^21 + 
       3062856941184*Lbl*nf*T^21 + 310864512*T^22 - 1641101014912*Lbl*nf*
        T^22 - 77750272*T^23 + 702332234240*Lbl*nf*T^23 + 14364928*T^24 - 
       231158407680*Lbl*nf*T^24 - 1521152*T^25 + 54991065600*Lbl*nf*T^25 + 
       12800*T^26 - 8422095360*Lbl*nf*T^26 + 623788032*Lbl*nf*T^27)*Zeta[3])/
     ((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7)) + 
  Log[T]*((-1474920264767444 + 701822121462000*nf + 41542894683284500*T - 
      16748026484555520*nf*T + 1606841117602996*Lbl*nf*T - 
      583444891337274628*T^2 + 191466628449853680*nf*T^2 - 
      39460479401989536*Lbl*nf*T^2 + 5289256982062553042*T^3 - 
      1399667613462629280*nf*T^3 + 473094449379410056*Lbl*nf*T^3 - 
      34449607845650458420*T^4 + 7356920406025916880*nf*T^4 - 
      3644190704634190524*Lbl*nf*T^4 + 171413907313384054198*T^5 - 
      29551351743640409760*nf*T^5 + 20240253080521004256*Lbl*nf*T^5 - 
      678022352036285041189*T^6 + 93897048552078008160*nf*T^6 - 
      86679846364696850848*Lbl*nf*T^6 + 2190661769688957065738*T^7 - 
      240452480973592419840*nf*T^7 + 300777223605940405324*Lbl*nf*T^7 - 
      5892942245209765273790*T^8 + 499198210207853919840*nf*T^8 - 
      885881304042561769932*Lbl*nf*T^8 + 13378861047574009795066*T^9 - 
      832094219414429405280*nf*T^9 + 2329671080642810847272*Lbl*nf*T^9 - 
      25883483587772549323318*T^10 + 1069396395252471649440*nf*T^10 - 
      5753564715055057183800*Lbl*nf*T^10 + 42955662104553132454024*T^11 - 
      916069485851725312800*nf*T^11 + 13764016344440783155812*Lbl*nf*T^11 - 
      61408917325010035358648*T^12 + 95659179215656684320*nf*T^12 - 
      31735828551332415757508*Lbl*nf*T^12 + 75782229281956413714828*T^13 + 
      1411909566164854606080*nf*T^13 + 68383601380880845668080*Lbl*nf*T^13 - 
      80745491027577572268459*T^14 - 3222535988466555813360*nf*T^14 - 
      133197500384113303241856*Lbl*nf*T^14 + 74165111029152400002276*T^15 + 
      4674161253554688329280*nf*T^15 + 229070044253405871837520*Lbl*nf*T^15 - 
      58530812906642667221824*T^16 - 5199676033978841184000*nf*T^16 - 
      343006715035342760829296*Lbl*nf*T^16 + 39496262470669323490600*T^17 + 
      4673866345413084167040*nf*T^17 + 443427439662989977599360*Lbl*nf*T^17 - 
      22648839441100487165844*T^18 - 3454586269746430674240*nf*T^18 - 
      491724888263068839872256*Lbl*nf*T^18 + 10964484389609025277600*T^19 + 
      2104984356227407226880*nf*T^19 + 464579746470852941281728*Lbl*nf*T^19 - 
      4457470261637209118848*T^20 - 1050018523590450839040*nf*T^20 - 
      370737365776462860154560*Lbl*nf*T^20 + 1520285650093031658240*T^21 + 
      422066755426633067520*nf*T^21 + 246901359898091014371072*Lbl*nf*T^21 - 
      437428023141361330064*T^22 - 133125310479140179200*nf*T^22 - 
      134897951473468100302848*Lbl*nf*T^22 + 106634858951085767744*T^23 + 
      31569440845609497600*nf*T^23 + 58975634183599226509056*Lbl*nf*T^23 - 
      21374485436456037888*T^24 - 5240200769476485120*nf*T^24 - 
      19862784678221619206400*Lbl*nf*T^24 + 3113618266557323904*T^25 + 
      532608607905454080*nf*T^25 + 4843493456253712717824*Lbl*nf*T^25 - 
      235261863594749376*T^26 - 23967670609935360*nf*T^26 - 
      761684364080999847936*Lbl*nf*T^26 + 58029134184017977344*Lbl*nf*T^27)/
     (30255687000*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) - 
    (2*(-25815014 - 722400*nf + 508553416*T + 18083520*nf*T + 
       60523168*Lbl*nf*T - 4766564251*T^2 - 219265200*nf*T^2 - 
       1210051128*Lbl*nf*T^2 + 27566502434*T^3 + 1724627520*nf*T^3 + 
       12189826060*Lbl*nf*T^3 - 105503863348*T^4 - 9902712960*nf*T^4 - 
       81865884708*Lbl*nf*T^4 + 250613786836*T^5 + 44210076960*nf*T^5 + 
       409698058176*Lbl*nf*T^5 - 158723031493*T^6 - 159501278160*nf*T^6 - 
       1614892931560*Lbl*nf*T^6 - 1611359435398*T^7 + 477046137120*nf*T^7 + 
       5151972833728*Lbl*nf*T^7 + 8966587126294*T^8 - 1203695458560*nf*T^8 - 
       13391270984712*Lbl*nf*T^8 - 29079057491604*T^9 + 
       2593676887200*nf*T^9 + 27869197136360*Lbl*nf*T^9 + 
       70513105765817*T^10 - 4812407481840*nf*T^10 - 43374946859608*Lbl*nf*
        T^10 - 137226321869348*T^11 + 7729599302880*nf*T^11 + 
       37298602527252*Lbl*nf*T^11 + 220763727910004*T^12 - 
       10777258023840*nf*T^12 + 39419360285484*Lbl*nf*T^12 - 
       297425136126672*T^13 + 13050618336000*nf*T^13 - 
       254315666275456*Lbl*nf*T^13 + 336595520570955*T^14 - 
       13701008571600*nf*T^14 + 654515491307568*Lbl*nf*T^14 - 
       318066388911764*T^15 + 12417186747840*nf*T^15 - 
       1207719342127408*Lbl*nf*T^15 + 246334533865424*T^16 - 
       9644973730560*nf*T^16 + 1769826327624912*Lbl*nf*T^16 - 
       149518710484184*T^17 + 6349258634880*nf*T^17 - 2130548797103424*Lbl*nf*
        T^17 + 62517538855796*T^18 - 3482205182400*nf*T^18 + 
       2131634431141696*Lbl*nf*T^18 - 7455082719968*T^19 + 
       1548245959680*nf*T^19 - 1774059900261696*Lbl*nf*T^19 - 
       14191702095424*T^20 - 531662154240*nf*T^20 + 1220021106088512*Lbl*nf*
        T^20 + 14872370477120*T^21 + 126567490560*nf*T^21 - 
       683706600864256*Lbl*nf*T^21 - 8617274624624*T^22 - 
       13509216000*nf*T^22 + 305140517609728*Lbl*nf*T^22 + 
       3381448348352*T^23 - 3234739200*nf*T^23 - 104550162996480*Lbl*nf*
        T^23 - 900738432768*T^24 + 1728061440*nf*T^24 + 
       25866810285824*Lbl*nf*T^24 + 148882636416*T^25 - 326645760*nf*T^25 - 
       4117952994304*Lbl*nf*T^25 - 11614300992*T^26 + 24837120*nf*T^26 + 
       316783875072*Lbl*nf*T^26 + 60211200*Lbl*nf*T^27)*PolyLog[2, T])/
     (315*(-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) + 
    (16*(859 - 24963*T - 8484*Lbl*nf*T + 325286*T^2 + 159320*Lbl*nf*T^2 - 
       2630237*T^3 - 1467864*Lbl*nf*T^3 + 15023237*T^4 + 8827972*Lbl*nf*T^4 - 
       65285245*T^5 - 38702480*Lbl*nf*T^5 + 226049591*T^6 + 
       129689560*Lbl*nf*T^6 - 643194482*T^7 - 322669536*Lbl*nf*T^7 + 
       1538421964*T^8 + 431315912*Lbl*nf*T^8 - 3152991682*T^9 + 
       1033822632*Lbl*nf*T^9 + 5652285690*T^10 - 10252778232*Lbl*nf*T^10 - 
       9119217860*T^11 + 45479060208*Lbl*nf*T^11 + 13810528192*T^12 - 
       147004211472*Lbl*nf*T^12 - 20633648552*T^13 + 379991341728*Lbl*nf*
        T^13 + 31309111320*T^14 - 812753876992*Lbl*nf*T^14 - 
       47409661968*T^15 + 1461670493696*Lbl*nf*T^15 + 68187904096*T^16 - 
       2228136419584*Lbl*nf*T^16 - 88768306784*T^17 + 
       2888630752384*Lbl*nf*T^17 + 101173217440*T^18 - 
       3184365025408*Lbl*nf*T^18 - 98813485888*T^19 + 
       2974766267648*Lbl*nf*T^19 + 81381246464*T^20 - 
       2338845571328*Lbl*nf*T^20 - 55637128320*T^21 + 
       1530671066624*Lbl*nf*T^21 + 30979149696*T^22 - 
       820158997504*Lbl*nf*T^22 - 13687257344*T^23 + 351015540736*Lbl*nf*
        T^23 + 4616460800*T^24 - 115538841600*Lbl*nf*T^24 - 1116559360*T^25 + 
       27488907264*Lbl*nf*T^25 + 172440576*T^26 - 4210569216*Lbl*nf*T^26 - 
       12773376*T^27 + 311894016*Lbl*nf*T^27)*PolyLog[3, 1 - T])/
     ((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) + 
    (16*(1649 - 73738*T - 9696*Lbl*nf*T + 1199815*T^2 + 182080*Lbl*nf*T^2 - 
       11348204*T^3 - 1678144*Lbl*nf*T^3 + 73957428*T^4 + 
       10073056*Lbl*nf*T^4 - 361737656*T^5 - 44131968*Lbl*nf*T^5 + 
       1396028492*T^6 + 148434912*Lbl*nf*T^6 - 4388995350*T^7 - 
       378489664*Lbl*nf*T^7 + 11486384932*T^8 + 600210592*Lbl*nf*T^8 - 
       25406564294*T^9 + 435540272*Lbl*nf*T^9 + 48030201138*T^10 - 
       7960909472*Lbl*nf*T^10 - 78310990258*T^11 + 37382104736*Lbl*nf*T^11 + 
       111103970862*T^12 - 122584015152*Lbl*nf*T^12 - 138722549634*T^13 + 
       318239503072*Lbl*nf*T^13 + 155067654914*T^14 - 
       681614492512*Lbl*nf*T^14 - 159237032528*T^15 + 
       1226530828288*Lbl*nf*T^15 + 155030667368*T^16 - 
       1870617935936*Lbl*nf*T^16 - 146440502184*T^17 + 
       2426767981952*Lbl*nf*T^17 + 133703709048*T^18 - 
       2677757375104*Lbl*nf*T^18 - 114264739744*T^19 + 
       2504637277696*Lbl*nf*T^19 + 87498334880*T^20 - 
       1972277913856*Lbl*nf*T^20 - 57633040096*T^21 + 
       1293141832192*Lbl*nf*T^21 + 31509766496*T^22 - 
       694336156160*Lbl*nf*T^22 - 13800790528*T^23 + 297849344000*Lbl*nf*
        T^23 + 4635569024*T^24 - 98279885824*Lbl*nf*T^24 - 1118911360*T^25 + 
       23442323456*Lbl*nf*T^25 + 172604544*T^26 - 3599980544*Lbl*nf*T^26 - 
       12773376*T^27 + 267337728*Lbl*nf*T^27)*PolyLog[3, T])/
     ((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7) - 
    (16*(-22897 + 453114*T + 8664*Lbl*nf*T - 4359993*T^2 - 
       241360*Lbl*nf*T^2 + 26925330*T^3 + 3148416*Lbl*nf*T^3 - 
       118572822*T^4 - 25880760*Lbl*nf*T^4 + 389502124*T^5 + 
       151975592*Lbl*nf*T^5 - 960171188*T^6 - 685423912*Lbl*nf*T^6 + 
       1686767838*T^7 + 2510917200*Lbl*nf*T^7 - 1581081948*T^8 - 
       7897075232*Lbl*nf*T^8 - 1760148152*T^9 + 22596778728*Lbl*nf*T^9 + 
       11859663692*T^10 - 61589070672*Lbl*nf*T^10 - 31413072008*T^11 + 
       161691741744*Lbl*nf*T^11 + 59246111036*T^12 - 399256517656*Lbl*nf*
        T^12 - 88571799944*T^13 + 895588073928*Lbl*nf*T^13 + 
       109066520456*T^14 - 1776708862200*Lbl*nf*T^14 - 112456090592*T^15 + 
       3068746053792*Lbl*nf*T^15 + 97706006992*T^16 - 
       4576056739488*Lbl*nf*T^16 - 71549734368*T^17 + 
       5860825180576*Lbl*nf*T^17 + 43963129824*T^18 - 
       6417174600992*Lbl*nf*T^18 - 22459625856*T^19 + 
       5972126834688*Lbl*nf*T^19 + 9402004800*T^20 - 4685643233408*Lbl*nf*
        T^20 - 3154614656*T^21 + 3063115143040*Lbl*nf*T^21 + 819961216*T^22 - 
       1640352924288*Lbl*nf*T^22 - 156057600*T^23 + 701882155520*Lbl*nf*
        T^23 + 19503872*T^24 - 231017233920*Lbl*nf*T^24 - 1188352*T^25 + 
       54966185472*Lbl*nf*T^25 - 12800*T^26 - 8420181504*Lbl*nf*T^26 + 
       623788032*Lbl*nf*T^27)*Zeta[3])/((-1 + T)^6*T^6*(1 - 2*T + 2*T^2)^7))}


==> anc/gammastar/Hn/Hn.smallqq.0 <==
(*
  Born hard massive invariant amplitudes at small qq=q^2/s.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{H}_{n}^{(0)}$.
  Notations:  T=-t/s, qq=1-T-U.
*)
{0, 0, 0, 0, 1, 1 - 2*T, 1/((1 - T)*T)}


==> anc/gammastar/Hn/Hn.smallqq.1 <==
(*
  One-loop hard massive invariant amplitudes at small qq=q^2/s.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{H}_{n}^{(1)}$.
  Notations:  T=-t/s, qq=1-T-U, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
*)
{2 + ((2*I)*Pi*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/((-1 + T)*T) - 
  ((4*I)*Pi*(-1 + T)*G[{T^(-1)}, 1])/T^2 + 
  (2*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2)*G[{T^(-1)}, 1])/((-1 + T)*T) + 
  (4*(-1 + T)*G[{0, T^(-1)}, 1])/T^2 + (4*(-1 + T)*G[{T^(-1), 1}, 1])/T^2 - 
  (8*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T^2 - 
  (2*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2)*Log[qq])/((-1 + T)*T), 
 -2 + ((2*I)*Pi*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/((1 - T)*T) - 
  ((4*I)*Pi*T*G[{(1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (2*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T)*G[{(1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (4*T*G[{0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (4*T*G[{(1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (8*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (2*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T)*Log[qq])/((1 - T)*T), 
 2 - ((2*I)*Pi*(2*(1 - T) + T))/(-1 + T) + ((4*I)*Pi*G[{T^(-1)}, 1])/T - 
  (2*(2*(1 - T) + T)*G[{T^(-1)}, 1])/(-1 + T) - (4*G[{0, T^(-1)}, 1])/T - 
  (4*G[{T^(-1), 1}, 1])/T + (8*G[{T^(-1), T^(-1)}, 1])/T + 
  (2*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2)*Log[qq])/(-1 + T), 
 -2 - ((2*I)*Pi*(1 + T))/T - ((4*I)*Pi*G[{(1 - T)^(-1)}, 1])/(1 - T) - 
  (2*(1 + T)*G[{(1 - T)^(-1)}, 1])/T + (4*G[{0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 1}, 1])/(1 - T) - 
  (8*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2)*Log[qq])/T, 
 -4 + 3*(1 - T) + 3*T - (I*Pi*(-4 + 8*(1 - T) - 4*(1 - T)^2 + 8*T - 
     6*(1 - T)*T + (1 - T)^2*T - 4*T^2 + (1 - T)*T^2))/((-1 + T)*T) + 
  (3 - T)*G[{(1 - T)^(-1)}, 1] + ((2*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1)}, 1])/(1 - T) - ((1 - T)*(2 + T)*G[{T^(-1)}, 1])/
   (-1 + T) - ((2*I)*Pi*(-1 - T + T^2)*G[{T^(-1)}, 1])/T - 
  (2*(2*(1 - T) - (1 - T)^2 + T)*G[{0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(-1 - T + T^2)*G[{0, T^(-1)}, 1])/T - 
  (2*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (2*(-1 - T + T^2)*G[{T^(-1), 1}, 1])/T - 
  (4*(-1 - T + T^2)*G[{T^(-1), T^(-1)}, 1])/T - 2*Log[mm], 
 3*(-1 + 2*T) - (I*Pi*(-1 + 2*T)*(4 - 4*(1 - T) - 4*T + (1 - T)*T))/
   ((-1 + T)*T) + (3 - T)*G[{(1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*((1 - T)^2 + T)*G[{(1 - T)^(-1)}, 1])/(1 - T) + 
  ((1 - T)*(2 + T)*G[{T^(-1)}, 1])/(-1 + T) - 
  ((2*I)*Pi*(1 - T + T^2)*G[{T^(-1)}, 1])/T - 
  (2*((1 - T)^2 + T)*G[{0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(1 - T + T^2)*G[{0, T^(-1)}, 1])/T - 
  (2*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (2*(1 - T + T^2)*G[{T^(-1), 1}, 1])/T - 
  (4*(1 - T + T^2)*G[{T^(-1), T^(-1)}, 1])/T + 2*(-1 + 2*T)*Log[mm], 
 -3/((1 - T)*T) + (I*Pi*(2*(1 - T) - 2*(1 - T)^2 + 2*T - 10*(1 - T)*T + 
     5*(1 - T)^2*T - 2*T^2 + 5*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2) + 
  (3*G[{(1 - T)^(-1)}, 1])/T + ((2*I)*Pi*G[{(1 - T)^(-1)}, 1])/T + 
  ((2*I)*Pi*G[{T^(-1)}, 1])/(1 - T) - (3*G[{T^(-1)}, 1])/(-1 + T) - 
  (2*G[{0, (1 - T)^(-1)}, 1])/T - (2*G[{0, T^(-1)}, 1])/(1 - T) - 
  (2*G[{(1 - T)^(-1), 1}, 1])/T + (4*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (2*G[{T^(-1), 1}, 1])/(1 - T) + (4*G[{T^(-1), T^(-1)}, 1])/(1 - T) - 
  (2*Log[mm])/((1 - T)*T)}


==> anc/gammastar/Hn/Hn.smallqq.2 <==
(*
  Two-loop hard massive invariant amplitudes at small qq=q^2/s.
  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes $\widehat{H}_{n}^{(2)}$.
  Notations:  T=-t/s, qq=1-T-U, \[Mu]\[Mu]=\[Mu]^2/s
  Flag Nf=1 marks the contributions coming from diagrams with fermionic loop.
  Additional flag LbL=1 marks the contribution from light-by-light diagrams.
*)
{-5 - (76*Nf)/9 + 
  Pi*((((-4*I)/9)*Nf*(-38*(1 - T) - 38*T + 63*(1 - T)*T + 38*T^2))/
     ((-1 + T)*T) + (((8*I)/3)*LbL*Nf*(12*(1 - T) - 2*(1 - T)^2 + 18*T - 
       5*(1 - T)*T + 2*(1 - T)^2*T - 9*T^2 + 2*(1 - T)*T^2))/T - 
    (I*(-34*(1 - T) + 34*(1 - T)^2 - 34*T + 81*(1 - T)*T - 45*(1 - T)^2*T + 
       56*T^2 - 60*(1 - T)*T^2 - 22*T^3 + 24*(1 - T)*T^3))/((-1 + T)*T^2)) + 
  Pi^3*((((4*I)/3)*LbL*Nf*(8*(1 - T) + 2*T - 20*(1 - T)*T - 7*T^2 + 
       18*(1 - T)*T^2 + 5*T^3))/((-1 + T)^2*T) - 
    (((2*I)/3)*(-18*(1 - T) - 4*T + 44*(1 - T)*T + 15*T^2 - 38*(1 - T)*T^2 - 
       15*T^3 + 7*(1 - T)*T^3 + 3*T^4 + (1 - T)*T^4 + T^5))/((-1 + T)^2*T)) + 
  Pi^2*((8*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/(9*(-1 + T)*T) + 
    (4*LbL*Nf*(24*(1 - T)^2 - 40*(1 - T)^3 + 20*(1 - T)^4 + 48*(1 - T)*T - 
       107*(1 - T)^2*T + 110*(1 - T)^3*T - 40*(1 - T)^4*T + 9*T^2 - 
       106*(1 - T)*T^2 + 145*(1 - T)^2*T^2 - 100*(1 - T)^3*T^2 + 
       20*(1 - T)^4*T^2 - 9*T^3 + 70*(1 - T)*T^3 - 110*(1 - T)^2*T^3 + 
       30*(1 - T)^3*T^3 - 50*(1 - T)*T^4 + 30*(1 - T)^2*T^4 + 
       20*(1 - T)*T^5))/(9*(-1 + T)*T) + 
    (2*(7*(1 - T)^2 + 43*(1 - T)^3 + 14*(1 - T)*T + 84*(1 - T)^2*T - 
       95*(1 - T)^3*T + 7*T^2 + 69*(1 - T)*T^2 - 176*(1 - T)^2*T^2 + 
       61*(1 - T)^3*T^2 - 32*T^3 - 157*(1 - T)*T^3 + 73*(1 - T)^2*T^3 + 
       44*T^4 + 53*(1 - T)*T^4 + 30*(1 - T)^2*T^4 - 19*T^5 + 30*(1 - T)*T^5))/
     (3*(-1 + T)*T)) + 
  Pi^2*((20*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/9 - 
    (2*(-1 + T)*(7 - 21*(1 - T) + 10*(1 - T)^2 - 14*T + 20*(1 - T)*T))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(12*(1 - T) - 2*(1 - T)^2 + 18*T - 5*(1 - T)*T + 2*(1 - T)^2*T - 
       9*T^2 + 2*(1 - T)*T^2))/3 - 
    (2*(1 - 2*(1 - T)^2 + 12*T - 13*(1 - T)*T - 11*T^2 + 12*(1 - T)*T^2))/T)*
   G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((4*LbL*Nf*(8*(1 - T) + 2*T - 20*(1 - T)*T - 7*T^2 + 18*(1 - T)*T^2 + 
       5*T^3))/(3*(-1 + T)^2*T) - 
    (2*(-28*(1 - T) - 8*T + 69*(1 - T)*T + 25*T^2 - 57*(1 - T)*T^2 - 23*T^3 + 
       11*(1 - T)*T^3 + 5*T^4 + (1 - T)*T^4 + T^5))/(3*(-1 + T)^2*T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 
       13*(1 - T)*T - 14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 
       16*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/T - 
    ((4*I)*((1 - T)^2 + 5*(1 - T)^3 + 2*(1 - T)*T + 9*(1 - T)^2*T - 
       14*(1 - T)^3*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 7*T^3 - 24*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 
       10*T^4 + 10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 
       24*(1 - T)*T + 37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 
       3*T^2 + 41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*(-1 + T)) + 
    ((4*I)*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1] - 
  (10*Pi^2*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1)}, 1])/(3*(-1 + T)*T) + 
  Pi^3*(((-4*I)*(-1 + T)*(3*(1 - T) + T))/T^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*G[{T^(-1)}, 1] + 
  ((-4*Nf*(-38*(1 - T) - 32*T + 63*(1 - T)*T + 32*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(1 - T)*(12*(1 - T) - 2*(1 - T)^2 + 18*T - 5*(1 - T)*T + 
       2*(1 - T)^2*T - 9*T^2 + 2*(1 - T)*T^2))/(3*T) + 
    (34*(1 - T)^2 + 62*(1 - T)*T - 45*(1 - T)^2*T + 4*T^2 - 97*(1 - T)*T^2 - 
      4*T^3 + 24*(1 - T)*T^3)/((-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi^2*((-16*Nf*(-1 + T))/(9*T^2) + 
    (4*LbL*Nf*(-1 + T)*(-20*(1 - T) + 13*T - 15*T^3 + 20*(1 - T)*T^3 + 
       20*T^4))/(9*T^2) - (2*(7 - 28*(1 - T) - 5*(1 - T)^2 - 28*T + 
       54*(1 - T)*T + 16*(1 - T)^2*T + 35*T^2 - 40*(1 - T)*T^2 - 
       9*(1 - T)^2*T^2 - 14*T^3 + 26*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 
       16*(1 - T)*T^4 + 4*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*(1 - T)*(-1 + T)*T^2))*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 
       13*(1 - T)*T - 14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 
       16*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/T - 
    ((2*I)*(2*(1 - T)^2 + 26*(1 - T)^3 + 4*(1 - T)*T + 54*(1 - T)^2*T - 
       47*(1 - T)^3*T + 2*T^2 + 42*(1 - T)*T^2 - 90*(1 - T)^2*T^2 + 
       24*(1 - T)^3*T^2 - 10*T^3 - 75*(1 - T)*T^3 + 28*(1 - T)^2*T^3 + 
       16*T^4 + 20*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 8*T^5 + 12*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 
       28*(1 - T)*T^2 + 25*T^3))/((-1 + T)*T^2) + 
    (((8*I)/3)*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 
       18*(1 - T)*T - 26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 
       3*T^2 - 25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     T^2 + ((2*I)*(-2*(1 - T)^2 + 5*(1 - T)^3 - 4*(1 - T)*T + 
       31*(1 - T)^2*T - 4*(1 - T)^3*T - 2*T^2 + 47*(1 - T)*T^2 - 
       54*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 45*T^3 - 84*(1 - T)*T^3 + 
       5*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3 - 106*T^4 + 22*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4 + 73*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 
       10*T^6 + 12*(1 - T)*T^6))/((-1 + T)*T^2))*G[{T^(-1)}, 1] - 
  (8*Pi^2*(-1 + T)*G[{0, 1}, 1])/(3*T^2) + 
  ((8*Nf*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2))/(3*(-1 + T)*T) + 
    (16*LbL*Nf*(12*(1 - T) - 18*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 
       9*T - 48*(1 - T)*T + 16*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T - 
       27*T^2 + 41*(1 - T)*T^2 + 40*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 18*T^3 + 21*(1 - T)*T^3 - 26*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*(-1 + T)*T) + (2*(38*(1 - T)^3 + 2*(1 - T)*T + 66*(1 - T)^2*T - 
       63*(1 - T)^3*T + 2*T^2 + 38*(1 - T)*T^2 - 100*(1 - T)^2*T^2 + 
       48*(1 - T)^3*T^2 - 38*T^3 - 81*(1 - T)*T^3 + 56*(1 - T)^2*T^3 + 
       52*T^4 + 40*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 16*T^5 + 24*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{0, 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(8*(1 - T)^3 - 24*(1 - T)^4 + 24*(1 - T)^5 - 
       8*(1 - T)^6 + 18*(1 - T)^2*T - 108*(1 - T)^3*T + 138*(1 - T)^4*T - 
       96*(1 - T)^5*T + 24*(1 - T)^6*T + 12*(1 - T)*T^2 - 156*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 294*(1 - T)^4*T^2 + 144*(1 - T)^5*T^2 - 
       24*(1 - T)^6*T^2 - 4*T^3 - 84*(1 - T)*T^3 + 363*(1 - T)^2*T^3 - 
       438*(1 - T)^3*T^3 + 294*(1 - T)^4*T^3 - 96*(1 - T)^5*T^3 + 
       8*(1 - T)^6*T^3 + 6*T^4 + 186*(1 - T)*T^4 - 381*(1 - T)^2*T^4 + 
       288*(1 - T)^3*T^4 - 138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 15*T^5 - 
       192*(1 - T)*T^5 + 192*(1 - T)^2*T^5 - 108*(1 - T)^3*T^5 + 
       24*(1 - T)^4*T^5 - 37*T^6 + 120*(1 - T)*T^6 - 96*(1 - T)^2*T^6 + 
       16*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/((-1 + T)^2*T^2) + 
    ((4*I)*(-2*(1 - T)^3 + 8*(1 - T)^4 - 10*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 34*(1 - T)^3*T - 46*(1 - T)^4*T + 30*(1 - T)^5*T - 
       12*(1 - T)^6*T - 6*(1 - T)*T^2 + 54*(1 - T)^2*T^2 - 96*(1 - T)^3*T^2 + 
       60*(1 - T)^4*T^2 - 41*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 - 2*T^3 + 
       38*(1 - T)*T^3 - 124*(1 - T)^2*T^3 + 54*(1 - T)^3*T^3 - 
       27*(1 - T)^4*T^3 + 41*(1 - T)^5*T^3 - 4*(1 - T)^6*T^3 + 10*T^4 - 
       58*(1 - T)*T^4 + 78*(1 - T)^2*T^4 + 41*(1 - T)^3*T^4 + 
       45*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 - 18*T^5 + 19*(1 - T)^2*T^5 + 
       9*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 14*T^6 + 
       48*(1 - T)*T^6 - (1 - T)^2*T^6 - 40*(1 - T)^3*T^6 + 8*(1 - T)^4*T^6 - 
       4*T^7 - 18*(1 - T)*T^7 - 24*(1 - T)^2*T^7 + 12*(1 - T)^3*T^7 - 
       6*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{0, 1}, 1] + 
  (8*Pi^2*(-1 + T)*G[{0, (1 - T)^(-1)}, 1])/(3*T^2) + 
  ((8*LbL*Nf*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 24*(1 - T)*T + 
       37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 3*T^2 + 
       41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/(3*(1 - T)*(-1 + T)) - 
    (4*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(-2 + 8*(1 - T) - 10*(1 - T)^2 + 4*(1 - T)^3 + 10*T - 
       36*(1 - T)*T + 14*(1 - T)^2*T - 12*(1 - T)^3*T - 18*T^2 + 
       46*(1 - T)*T^2 + 7*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 + 14*T^3 - 
       19*(1 - T)*T^3 - (1 - T)^2*T^3 - 4*(1 - T)^3*T^3 - 4*T^4 + 
       (1 - T)*T^4 - 3*(1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + 
       (1 - T)*T^6))/((1 - T)*(-1 + T)^2*T^2) + 
    (((8*I)/3)*LbL*Nf*(8*(1 - T) - 24*(1 - T)^2 + 24*(1 - T)^3 - 
       8*(1 - T)^4 + 2*T - 84*(1 - T)*T + 90*(1 - T)^2*T - 80*(1 - T)^3*T + 
       24*(1 - T)^4*T - 18*T^2 + 180*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 
       96*(1 - T)^3*T^2 - 24*(1 - T)^4*T^2 + 51*T^3 - 156*(1 - T)*T^3 + 
       78*(1 - T)^2*T^3 - 48*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 45*T^4 + 
       24*(1 - T)*T^4 - 18*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4 + 21*T^5 - 
       12*(1 - T)*T^5 - 15*T^6 + 4*(1 - T)*T^6 + 4*T^7))/((-1 + T)^2*T^2))*
   G[{0, (1 - T)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/(3*T^2) + 
    (4*(-1 + T)*(41*(1 - T) + 17*T))/(3*T^2))*G[{0, T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-8*(1 - T) + 12*(1 - T)^2 - 12*(1 - T)^3 + 
       4*(1 - T)^4 + 4*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 4*(1 - T)^3*T - 
       6*T^3 + 8*(1 - T)*T^3 + 8*T^4))/T^2 - 
    ((4*I)*(2 - 8*(1 - T) - 4*(1 - T)^2 - 2*(1 - T)^3 - 8*T + 14*(1 - T)*T + 
       16*(1 - T)^2*T + 4*(1 - T)^3*T + 10*T^2 - 8*(1 - T)*T^2 - 
       12*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 - 4*T^3 + 5*(1 - T)*T^3 - 
       4*(1 - T)*T^4 + (1 - T)^2*T^4 + (1 - T)*T^5))/((1 - T)*(-1 + T)*T^2))*
   G[{0, T^(-1)}, 1] + 
  ((-8*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 28*(1 - T)*T^2 + 
       25*T^3))/(9*(-1 + T)*T^2) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 18*(1 - T)*T - 
       26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 3*T^2 - 
       25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*T^2) - (2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 4*(1 - T)*T + 
       31*(1 - T)^2*T - 4*(1 - T)^3*T - 2*T^2 + 47*(1 - T)*T^2 - 
       54*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 45*T^3 - 84*(1 - T)*T^3 + 
       5*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3 - 106*T^4 + 22*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4 + 73*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 
       10*T^6 + 12*(1 - T)*T^6))/((-1 + T)*T^2))*G[{0, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 24*(1 - T)*T + 
       37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 3*T^2 + 
       41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/(3*(1 - T)*(-1 + T)) - 
    (4*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 
       4*(1 - T)^6 + 33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 
       48*(1 - T)^5*T + 12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/((-1 + T)^2*T^2) - 
    ((4*I)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 17*(1 - T)^4*T + 13*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 27*(1 - T)^3*T^2 + 
       3*(1 - T)^4*T^2 - 15*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 38*(1 - T)^2*T^3 - 51*(1 - T)^3*T^3 + 
       26*(1 - T)^4*T^3 + 19*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 
       20*(1 - T)*T^4 - 44*(1 - T)^2*T^4 + 115*(1 - T)^3*T^4 + 
       10*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 - 9*T^5 - 30*(1 - T)*T^5 + 
       102*(1 - T)^2*T^5 - 27*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 7*T^6 + 56*(1 - T)*T^6 - 32*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*G[{(1 - T)^(-1), 1}, 1] + 
  2*Pi*(((4*I)*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - 
    ((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 
      4*(1 - T)*T) - ((4*I)*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 
       4*(1 - T)*T))/((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*LbL*Nf*(-24*(1 - T)^2 - 4*(1 - T)^3 + 4*(1 - T)^4 - 24*(1 - T)*T + 
       37*(1 - T)^2*T + 14*(1 - T)^3*T - 8*(1 - T)^4*T - 3*T^2 + 
       41*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 6*T^3 + 9*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 3*T^4 - 12*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/(3*(1 - T)*(-1 + T)) + 
    (4*(-(1 - T)^2 - 13*(1 - T)^3 + 14*(1 - T)^4 - 2*(1 - T)*T - 
       26*(1 - T)^2*T + 52*(1 - T)^3*T - 23*(1 - T)^4*T - T^2 - 
       25*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 48*(1 - T)*T^3 - 67*(1 - T)^2*T^3 + 
       17*(1 - T)^3*T^3 + 3*T^4 - 22*(1 - T)*T^4 + 13*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 - 2*T^5 - 3*(1 - T)*T^5 + 6*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/(3*T^2) - 
    (4*(-1 + T)*(14*(1 - T) + 5*T))/(3*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((4*I)*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - ((8*I)/3)*LbL*Nf*(-1 + T)*
     (-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/T^2 + ((4*I)*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 
       2*(1 - T)*T - 11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 - (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/
     ((1 - T)*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 13*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 16*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/(3*T) - 
    (4*((1 - T)^2 + 5*(1 - T)^3 + 2*(1 - T)*T + 9*(1 - T)^2*T - 
       14*(1 - T)^3*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 7*T^3 - 24*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 
       10*T^4 + 10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (4*Pi^2*(-1 + T)*(9*(1 - T) + 4*T)*G[{T^(-1), 1}, 1])/T^2 + 
  ((-8*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 28*(1 - T)*T^2 + 
       25*T^3))/(9*(-1 + T)*T^2) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 18*(1 - T)*T - 
       26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 3*T^2 - 
       25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*T^2) - (2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 4*(1 - T)*T + 
       31*(1 - T)^2*T - 4*(1 - T)^3*T - 2*T^2 + 47*(1 - T)*T^2 - 
       54*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 45*T^3 - 84*(1 - T)*T^3 + 
       5*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3 - 106*T^4 + 22*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4 + 73*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 
       10*T^6 + 12*(1 - T)*T^6))/((-1 + T)*T^2))*G[{T^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 3*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T^2 - 
    ((4*I)*(-(1 - T)^3 + 4*(1 - T)^4 + 2*(1 - T)^6 - 3*(1 - T)^2*T + 
       15*(1 - T)^3*T + 7*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T - 
       3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 16*(1 - T)^3*T^2 - 
       17*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 - T^3 + 13*(1 - T)*T^3 + 
       3*(1 - T)^2*T^3 - 40*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 + 3*T^4 + 4*(1 - T)*T^4 - 25*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - 2*T^5 - 14*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1), 1}, 1] + 
  ((4*I)*Pi*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((-8*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/(3*T^2) - 
    (4*(-1 + T)*(14*(1 - T) + 5*T))/(3*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((4*I)*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - ((8*I)/3)*LbL*Nf*(-1 + T)*
     (-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/T^2 + ((4*I)*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 
       2*(1 - T)*T - 11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 - (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/
     ((1 - T)*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*(1 - T)*(8*(1 - T)^2 - 4*(1 - T)^3 - 3*T + 13*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + 8*T^2 - 16*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 6*T^3 + 6*(1 - T)*T^3 + 4*T^4))/(3*T) - 
    (4*((1 - T)^2 + 5*(1 - T)^3 + 2*(1 - T)*T + 9*(1 - T)^2*T - 
       14*(1 - T)^3*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       12*(1 - T)^3*T^2 - 7*T^3 - 24*(1 - T)*T^3 + 14*(1 - T)^2*T^3 + 
       10*T^4 + 10*(1 - T)*T^4 + 6*(1 - T)^2*T^4 - 4*T^5 + 6*(1 - T)*T^5))/
     ((-1 + T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] - 
  (8*Pi^2*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T^2 - 
  (40*Pi^2*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1)}, 1])/(3*T^2) + 
  ((4*I)*Pi*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  ((8*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/(3*(-1 + T)*T) + 
    (2*(-20*(1 - T) - 8*T + 25*(1 - T)*T + 8*T^2))/((-1 + T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/T^2 + 
    ((4*I)*(1 - 4*(1 - T) - (1 - T)^2 - 4*T + 8*(1 - T)*T - 2*(1 - T)^2*T + 
       5*T^2 - 10*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 2*T^3 + 9*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 4*(1 - T)*T^4 + (1 - T)^2*T^4 + (1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((-16*I)/3)*Nf*(-1 + T))/T^2 + (((8*I)/3)*LbL*Nf*(-1 + T)^2*
      (4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/T^2 - 
    ((4*I)*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  2*((8*Nf*(19*(1 - T) + 19*T - 44*(1 - T)*T - 44*T^2 + 28*(1 - T)*T^2 + 
       25*T^3))/(9*(-1 + T)*T^2) + 
    (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 + 4*(1 - T)^4 + 18*(1 - T)*T - 
       26*(1 - T)^2*T + 26*(1 - T)^3*T - 8*(1 - T)^4*T + 3*T^2 - 
       25*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 3*T^3 + 15*(1 - T)*T^3 - 20*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 6*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*T^2) + (2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 4*(1 - T)*T + 
       31*(1 - T)^2*T - 4*(1 - T)^3*T - 2*T^2 + 47*(1 - T)*T^2 - 
       54*(1 - T)^2*T^2 - 16*(1 - T)^3*T^2 + 45*T^3 - 84*(1 - T)*T^3 + 
       5*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3 - 106*T^4 + 22*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4 + 73*T^5 + 14*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 
       10*T^6 + 12*(1 - T)*T^6))/((-1 + T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(8*(1 - T)^3 - 24*(1 - T)^4 + 24*(1 - T)^5 - 8*(1 - T)^6 + 
       18*(1 - T)^2*T - 156*(1 - T)^3*T + 138*(1 - T)^4*T - 96*(1 - T)^5*T + 
       24*(1 - T)^6*T + 12*(1 - T)*T^2 - 264*(1 - T)^2*T^2 + 
       444*(1 - T)^3*T^2 - 294*(1 - T)^4*T^2 + 144*(1 - T)^5*T^2 - 
       24*(1 - T)^6*T^2 - 4*T^3 - 156*(1 - T)*T^3 + 645*(1 - T)^2*T^3 - 
       546*(1 - T)^3*T^3 + 294*(1 - T)^4*T^3 - 96*(1 - T)^5*T^3 + 
       8*(1 - T)^6*T^3 - 6*T^4 + 390*(1 - T)*T^4 - 627*(1 - T)^2*T^4 + 
       288*(1 - T)^3*T^4 - 138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 57*T^5 - 
       360*(1 - T)*T^5 + 192*(1 - T)^2*T^5 - 108*(1 - T)^3*T^5 + 
       24*(1 - T)^4*T^5 - 67*T^6 + 120*(1 - T)*T^6 - 96*(1 - T)^2*T^6 + 
       16*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/(3*(-1 + T)^2*T^2) - 
    (8*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T - 2*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       31*(1 - T)^4*T^2 + 23*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 54*(1 - T)^3*T^3 + 
       138*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 
       29*(1 - T)*T^4 - 8*(1 - T)^2*T^4 + 214*(1 - T)^3*T^4 - 
       77*(1 - T)^4*T^4 - 3*(1 - T)^5*T^4 - 9*T^5 - 10*(1 - T)*T^5 + 
       116*(1 - T)^2*T^5 - 123*(1 - T)^3*T^5 + 3*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 7*T^6 + 45*(1 - T)*T^6 - 71*(1 - T)^2*T^6 + 
       7*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 - 2*T^7 - 23*(1 - T)*T^7 + 
       3*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 + 4*(1 - T)^2*T^8 + (1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{0, 0, 1}, 1] + 
  ((8*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 5*T - 18*(1 - T)*T - 
       5*(1 - T)^2*T - 6*(1 - T)^3*T - 9*T^2 + 16*(1 - T)*T^2 + 
       34*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 + 3*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 - 2*T^4 - 5*(1 - T)*T^4 + 
       (1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)^2*T^2) - (16*LbL*Nf*(4*(1 - T) - 12*(1 - T)^2 + 
       12*(1 - T)^3 - 4*(1 - T)^4 + T - 66*(1 - T)*T + 45*(1 - T)^2*T - 
       40*(1 - T)^3*T + 12*(1 - T)^4*T - 15*T^2 + 150*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 + 48*(1 - T)^3*T^2 - 12*(1 - T)^4*T^2 + 48*T^3 - 
       134*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 44*T^4 + 18*(1 - T)*T^4 - 9*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 + 21*T^5 - 12*(1 - T)*T^5 - 15*T^6 + 4*(1 - T)*T^6 + 
       4*T^7))/(3*(-1 + T)^2*T^2))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1)}, 1])/T^2 + 
  ((-16*Nf*(-1 + T))/(3*T^2) - 
    (8*(1 - 4*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - 3*T + 2*(1 - T)*T + 
       9*(1 - T)^2*T + 2*(1 - T)^3*T + 2*T^2 + (1 - T)*T^2 + (1 - T)*T^3))/
     ((1 - T)*T^2) - (16*LbL*Nf*(-1 + T)*(-4*(1 - T) + 12*(1 - T)^2 - 
       12*(1 - T)^3 + 4*(1 - T)^4 + 2*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 
       4*(1 - T)^3*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T^2))*
   G[{0, 0, T^(-1)}, 1] - ((16*I)*Pi*(-1 + T)*G[{0, 1, 1}, 1])/T^2 + 
  ((16*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (8*(2*(1 - T)^4 - 2*(1 - T)^5 - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 
       4*(1 - T)^5*T - 42*(1 - T)^2*T^2 + 52*(1 - T)^3*T^2 - (1 - T)^4*T^2 - 
       2*(1 - T)^5*T^2 - 34*(1 - T)*T^3 + 124*(1 - T)^2*T^3 - 
       47*(1 - T)^3*T^3 - 4*(1 - T)^4*T^3 - 28*T^4 + 86*(1 - T)*T^4 - 
       95*(1 - T)^2*T^4 + 2*(1 - T)^4*T^4 + 58*T^5 - 61*(1 - T)*T^5 + 
       4*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - 32*T^6 + 2*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 + 8*(1 - T)*T^7 + 2*T^8))/((-1 + T)*T^2))*
   G[{0, 1, 1}, 1] + ((16*I)*Pi*(-1 + T)*G[{0, 1, (1 - T)^(-1)}, 1])/T^2 + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       9*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 6*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 - 2*T^3 - 60*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 + 144*(1 - T)*T^4 - 252*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 18*T^5 - 
       138*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 26*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T + 3*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 + 10*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       94*(1 - T)^4*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 29*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4 + 160*(1 - T)^3*T^4 - 50*(1 - T)^4*T^4 - 
       6*(1 - T)^5*T^4 - 9*T^5 - 7*(1 - T)*T^5 + 88*(1 - T)^2*T^5 - 
       90*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 7*T^6 + 
       40*(1 - T)*T^6 - 54*(1 - T)^2*T^6 - 8*(1 - T)^3*T^6 + 
       8*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 
       12*(1 - T)^3*T^7 - 2*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*G[{0, 1, T^(-1)}, 1])/T^2 + 
  ((-4*(-1 + T)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 14*(1 - T)^3*T - 11*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + 
       28*(1 - T)^4*T^2 - T^3 + 10*(1 - T)*T^3 + (1 - T)^2*T^3 + 
       32*(1 - T)^3*T^3 + 2*T^4 + 10*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2))*G[{0, 1, T^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*G[{0, (1 - T)^(-1), 1}, 1])/T^2 + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       33*(1 - T)^2*T - 114*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 48*(1 - T)*T^2 - 285*(1 - T)^2*T^2 + 
       312*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 258*(1 - T)*T^3 + 609*(1 - T)^2*T^3 - 
       358*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 66*T^4 + 480*(1 - T)*T^4 - 543*(1 - T)^2*T^4 + 
       156*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 117*T^5 - 
       378*(1 - T)*T^5 + 141*(1 - T)^2*T^5 - 66*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 87*T^6 + 114*(1 - T)*T^6 - 87*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 17*(1 - T)^4*T - 11*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 27*(1 - T)^3*T^2 - 
       83*(1 - T)^4*T^2 + 46*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 38*(1 - T)^2*T^3 - 165*(1 - T)^3*T^3 + 
       234*(1 - T)^4*T^3 - 16*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 
       20*(1 - T)*T^4 - 110*(1 - T)^2*T^4 + 373*(1 - T)^3*T^4 - 
       106*(1 - T)^4*T^4 - 4*(1 - T)^5*T^4 - 9*T^5 - 44*(1 - T)*T^5 + 
       238*(1 - T)^2*T^5 - 165*(1 - T)^3*T^5 - 4*(1 - T)^4*T^5 + 
       2*(1 - T)^5*T^5 + 7*T^6 + 81*(1 - T)*T^6 - 100*(1 - T)^2*T^6 - 
       8*(1 - T)^3*T^6 + 8*(1 - T)^4*T^6 - 2*T^7 - 31*(1 - T)*T^7 - 
       10*(1 - T)^2*T^7 + 12*(1 - T)^3*T^7 - 4*(1 - T)*T^8 + 
       8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       9*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 6*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 - 2*T^3 - 60*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 + 144*(1 - T)*T^4 - 252*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 18*T^5 - 
       138*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 26*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T + 3*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 + 10*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       94*(1 - T)^4*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 29*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4 + 160*(1 - T)^3*T^4 - 50*(1 - T)^4*T^4 - 
       6*(1 - T)^5*T^4 - 9*T^5 - 7*(1 - T)*T^5 + 88*(1 - T)^2*T^5 - 
       90*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 7*T^6 + 
       40*(1 - T)*T^6 - 54*(1 - T)^2*T^6 - 8*(1 - T)^3*T^6 + 
       8*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 
       12*(1 - T)^3*T^7 - 2*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{0, (1 - T)^(-1), 1}, 1] - 
  ((16*I)*Pi*(-1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 + 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 5*T - 18*(1 - T)*T - 
       5*(1 - T)^2*T - 6*(1 - T)^3*T - 9*T^2 + 16*(1 - T)*T^2 + 
       34*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 + 3*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 - 2*T^4 - 5*(1 - T)*T^4 + 
       (1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)^2*T^2) + 
    (8*LbL*Nf*(4*(1 - T) - 12*(1 - T)^2 + 12*(1 - T)^3 - 4*(1 - T)^4 + T - 
       66*(1 - T)*T + 45*(1 - T)^2*T - 40*(1 - T)^3*T + 12*(1 - T)^4*T - 
       15*T^2 + 150*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 48*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 48*T^3 - 134*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 
       24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 44*T^4 + 18*(1 - T)*T^4 - 
       9*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 + 21*T^5 - 12*(1 - T)*T^5 - 15*T^6 + 
       4*(1 - T)*T^6 + 4*T^7))/(3*(-1 + T)^2*T^2))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T^2 + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*(11*(1 - T) + 5*T)*G[{0, T^(-1), 1}, 1])/T^2 + 
  ((-4*(-1 + T)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 14*(1 - T)^3*T - 11*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + 
       28*(1 - T)^4*T^2 - T^3 + 10*(1 - T)*T^3 + (1 - T)^2*T^3 + 
       32*(1 - T)^3*T^3 + 2*T^4 + 10*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((-16*Nf*(-1 + T))/(3*T^2) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 24*(1 - T)^4 - 24*(1 - T)^5 + 
       8*(1 - T)^6 - 3*(1 - T)^2*T + 60*(1 - T)^3*T - 66*(1 - T)^4*T + 
       24*(1 - T)^5*T + 48*(1 - T)^2*T^2 - 60*(1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 + 2*T^3 + 12*(1 - T)*T^3 - 21*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 + 2*(1 - T)^5 + 4*(1 - T)^6 - 
       3*(1 - T)^2*T + 16*(1 - T)^3*T + 11*(1 - T)^4*T - 8*(1 - T)^6*T - 
       3*(1 - T)*T^2 + 24*(1 - T)^2*T^2 + 13*(1 - T)^3*T^2 - 
       48*(1 - T)^4*T^2 - 15*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 - T^3 + 
       16*(1 - T)*T^3 - 10*(1 - T)^2*T^3 - 96*(1 - T)^3*T^3 + 
       18*(1 - T)^4*T^3 + 14*(1 - T)^5*T^3 + 4*T^4 - 7*(1 - T)*T^4 - 
       54*(1 - T)^2*T^4 + 61*(1 - T)^3*T^4 + 18*(1 - T)^4*T^4 - 5*T^5 - 
       24*(1 - T)*T^5 + 42*(1 - T)^2*T^5 + 10*(1 - T)^3*T^5 + 2*T^6 + 
       18*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2))*
   G[{0, T^(-1), 1}, 1] - ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{0, T^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] - 
  ((40*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), T^(-1)}, 1])/T^2 + 
  2*((16*Nf*(-1 + T))/(3*T^2) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 12*(1 - T)^2 - 12*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 4*(1 - T)^3*T - 
       3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T^2) + 
    (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       6*(1 - T)^2*T - 4*(1 - T)^3*T - 5*T^2 + 4*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  ((16*Nf*(-1 + T))/(3*T^2) - (8*LbL*Nf*(-1 + T)^2*(4*(1 - T) + T + 
       4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T^2) + 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 - 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       9*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 6*(1 - T)*T^2 - 105*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 - 2*T^3 - 60*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 + 144*(1 - T)*T^4 - 252*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 18*T^5 - 
       138*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 26*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 17*(1 - T)^3*T - 23*(1 - T)^4*T + 3*(1 - T)^5*T - 
       6*(1 - T)^6*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 48*(1 - T)^3*T^2 - 
       13*(1 - T)^4*T^2 + 10*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 - T^3 + 
       19*(1 - T)*T^3 - 62*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       94*(1 - T)^4*T^3 - 2*(1 - T)^6*T^3 + 5*T^4 - 29*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4 + 160*(1 - T)^3*T^4 - 50*(1 - T)^4*T^4 - 
       6*(1 - T)^5*T^4 - 9*T^5 - 7*(1 - T)*T^5 + 88*(1 - T)^2*T^5 - 
       90*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 7*T^6 + 
       40*(1 - T)*T^6 - 54*(1 - T)^2*T^6 - 8*(1 - T)^3*T^6 + 
       8*(1 - T)^4*T^6 - 2*T^7 - 20*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 
       12*(1 - T)^3*T^7 - 2*(1 - T)*T^8 + 8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/
     ((1 - T)*(-1 + T)^2*T^2))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 + 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 5*T - 18*(1 - T)*T - 
       5*(1 - T)^2*T - 6*(1 - T)^3*T - 9*T^2 + 16*(1 - T)*T^2 + 
       34*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 + 3*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 - 2*T^4 - 5*(1 - T)*T^4 + 
       (1 - T)^2*T^4 - (1 - T)*T^5 + (1 - T)^2*T^5 + (1 - T)*T^6))/
     ((1 - T)*(-1 + T)^2*T^2) + 
    (8*LbL*Nf*(4*(1 - T) - 12*(1 - T)^2 + 12*(1 - T)^3 - 4*(1 - T)^4 + T - 
       66*(1 - T)*T + 45*(1 - T)^2*T - 40*(1 - T)^3*T + 12*(1 - T)^4*T - 
       15*T^2 + 150*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 48*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 48*T^3 - 134*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 
       24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 44*T^4 + 18*(1 - T)*T^4 - 
       9*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 + 21*T^5 - 12*(1 - T)*T^5 - 15*T^6 + 
       4*(1 - T)*T^6 + 4*T^7))/(3*(-1 + T)^2*T^2))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T^2 + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       57*(1 - T)^2*T - 90*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 90*(1 - T)*T^2 - 303*(1 - T)^2*T^2 + 
       252*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 31*T^3 - 348*(1 - T)*T^3 + 540*(1 - T)^2*T^3 - 
       304*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 105*T^4 + 504*(1 - T)*T^4 - 444*(1 - T)^2*T^4 + 
       156*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 141*T^5 - 
       336*(1 - T)*T^5 + 141*(1 - T)^2*T^5 - 66*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 87*T^6 + 114*(1 - T)*T^6 - 87*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 42*T^7 - 84*(1 - T)*T^7 + 24*(1 - T)^2*T^7 - 
       30*T^8 + 24*(1 - T)*T^8 + 8*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 45*(1 - T)^4*T - 17*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 144*(1 - T)^3*T^2 - 
       177*(1 - T)^4*T^2 + 33*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 154*(1 - T)^2*T^3 - 434*(1 - T)^3*T^3 + 
       247*(1 - T)^4*T^3 - 3*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       87*(1 - T)*T^4 - 386*(1 - T)^2*T^4 + 503*(1 - T)^3*T^4 - 
       77*(1 - T)^4*T^4 - 8*(1 - T)^5*T^4 + 9*T^5 - 189*(1 - T)*T^5 + 
       393*(1 - T)^2*T^5 - 159*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       2*(1 - T)^5*T^5 - 7*T^6 + 172*(1 - T)*T^6 - 117*(1 - T)^2*T^6 - 
       26*(1 - T)^3*T^6 + 8*(1 - T)^4*T^6 + 2*T^7 - 50*(1 - T)*T^7 - 
       20*(1 - T)^2*T^7 + 12*(1 - T)^3*T^7 - 6*(1 - T)*T^8 + 
       8*(1 - T)^2*T^8 + 2*(1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*
   G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((-4*(16*(1 - T)^3 - 12*(1 - T)^4 + 51*(1 - T)^2*T - 90*(1 - T)^3*T + 
       30*(1 - T)^4*T + 48*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 
       147*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 + 25*T^3 - 174*(1 - T)*T^3 + 
       270*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 81*T^4 + 
       201*(1 - T)*T^4 - 102*(1 - T)^2*T^4 + (1 - T)^4*T^4 + 84*T^5 - 
       67*(1 - T)*T^5 - 6*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 - 26*T^6 - 
       8*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 3*T^7 + 4*(1 - T)*T^7 + T^8))/
     ((-1 + T)^2*T) + (8*LbL*Nf*(24*(1 - T)^2 - 24*(1 - T)^3 + 42*(1 - T)*T - 
       126*(1 - T)^2*T + 60*(1 - T)^3*T + 15*T^2 - 162*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 - 51*T^3 + 234*(1 - T)*T^3 - 
       168*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 69*T^4 - 156*(1 - T)*T^4 + 
       45*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 - 43*T^5 + 54*(1 - T)*T^5 - 
       39*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 + 21*T^6 - 42*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 - 15*T^7 + 12*(1 - T)*T^7 + 4*T^8))/(3*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 + 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-4*(16*(1 - T)^3 - 12*(1 - T)^4 + 51*(1 - T)^2*T - 90*(1 - T)^3*T + 
       30*(1 - T)^4*T + 48*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 
       147*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 + 25*T^3 - 174*(1 - T)*T^3 + 
       270*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 81*T^4 + 
       201*(1 - T)*T^4 - 102*(1 - T)^2*T^4 + (1 - T)^4*T^4 + 84*T^5 - 
       67*(1 - T)*T^5 - 6*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 - 26*T^6 - 
       8*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 3*T^7 + 4*(1 - T)*T^7 + T^8))/
     ((-1 + T)^2*T) + (8*LbL*Nf*(24*(1 - T)^2 - 24*(1 - T)^3 + 42*(1 - T)*T - 
       126*(1 - T)^2*T + 60*(1 - T)^3*T + 15*T^2 - 162*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 - 51*T^3 + 234*(1 - T)*T^3 - 
       168*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 69*T^4 - 156*(1 - T)*T^4 + 
       45*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 - 43*T^5 + 54*(1 - T)*T^5 - 
       39*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 + 21*T^6 - 42*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 - 15*T^7 + 12*(1 - T)*T^7 + 4*T^8))/(3*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3 - 
    (4*(-1 + T)*(-1 + 3*(1 - T) + 2*(1 - T)^2 + 2*T + 4*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T^2 + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  2*((4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/
   T^2 + (4*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) + (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    ((16*I)*(-1 + T)*(5*(1 - T) + 2*T))/T^2)*G[{T^(-1), 0, 1}, 1] + 
  ((-16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(-1 + T)^2*
      (4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T^2) - 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  ((-4*(-1 + T)*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 14*(1 - T)^3*T - 11*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + 
       28*(1 - T)^4*T^2 - T^3 + 10*(1 - T)*T^3 + (1 - T)^2*T^3 + 
       32*(1 - T)^3*T^3 + 2*T^4 + 10*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       4*(1 - T)*T^5))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2))*G[{T^(-1), 0, 1}, 1] + 
  Pi*(((-48*I)*(-1 + T)*(2*(1 - T) + T))/T^2 + 
    ((32*I)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 0, T^(-1)}, 1])/T^2 - 
  ((16*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1)}, 1])/T^2 + 
  ((16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 12*(1 - T)^2 - 
       12*(1 - T)^3 + 4*(1 - T)^4 + 2*T + 6*(1 - T)*T - 9*(1 - T)^2*T + 
       4*(1 - T)^3*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T^2) + 
    (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       6*(1 - T)^2*T - 4*(1 - T)^3*T - 5*T^2 + 4*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((16*Nf*(-1 + T))/(3*T^2) - (8*LbL*Nf*(-1 + T)^2*(4*(1 - T) + T + 
       4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T^2) + 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((16*I)*Pi*(-1 + T)*G[{T^(-1), 1, 1}, 1])/T^2 + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 24*(1 - T)^4 - 24*(1 - T)^5 + 
       8*(1 - T)^6 - 3*(1 - T)^2*T + 60*(1 - T)^3*T - 66*(1 - T)^4*T + 
       24*(1 - T)^5*T - 6*(1 - T)*T^2 + 48*(1 - T)^2*T^2 - 60*(1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - T^3 + 12*(1 - T)*T^3 - 21*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 - (1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 21*(1 - T)^4*T + 3*(1 - T)^5*T - 4*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 65*(1 - T)^3*T^2 - 
       39*(1 - T)^4*T^2 - 12*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       53*(1 - T)^2*T^3 - 89*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       2*(1 - T)^5*T^3 - 3*T^4 + 36*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 
       2*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 2*T^5 - 30*(1 - T)*T^5 + 
       6*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 2*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 
       2*(1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1), 1, 1}, 1] - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T^2 + 
  Pi*(((24*I)*(-1 + T)*(2*(1 - T) + T))/T^2 - 
    ((16*I)*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, T^(-1)}, 1])/T^2 - 
  ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, T^(-1)}, 1])/T^2 + 
  ((16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(1 - T)*(-1 + T)*
      (12*(1 - T)^3 - 12*(1 - T)^4 + 4*(1 - T)^5 + 3*(1 - T)*T + 
       30*(1 - T)^2*T - 33*(1 - T)^3*T + 12*(1 - T)^4*T + 24*(1 - T)*T^2 - 
       30*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T^2) + 
    (4*(-1 + T)*(-(1 - T)^4 + 2*(1 - T)^5 + 8*(1 - T)^3*T + 10*(1 - T)^4*T + 
       27*(1 - T)^2*T^2 + 18*(1 - T)^3*T^2 + 20*(1 - T)*T^3 + 
       14*(1 - T)^2*T^3 + 14*T^4 + 4*(1 - T)*T^4))/T^2)*
   G[{T^(-1), 1, T^(-1)}, 1] - ((8*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{T^(-1), (1 - T)^(-1), 1}, 1])/T^2 + 
  ((-4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) + 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) - (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((4*(-1 + 2*(1 - T))*(-1 + T))/(1 - T) - 
    (8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 4*(1 - T)^2 - T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   T^2 + (4*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) + (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((16*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 1}, 1])/T^2 + 
  2*((16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(1 - T)*(-1 + T)*
      (12*(1 - T)^3 - 12*(1 - T)^4 + 4*(1 - T)^5 + 3*(1 - T)*T + 
       30*(1 - T)^2*T - 33*(1 - T)^3*T + 12*(1 - T)^4*T + 24*(1 - T)*T^2 - 
       30*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T^2) + 
    (4*(-1 + T)*(-(1 - T)^4 + 2*(1 - T)^5 + 8*(1 - T)^3*T + 10*(1 - T)^4*T + 
       27*(1 - T)^2*T^2 + 18*(1 - T)^3*T^2 + 20*(1 - T)*T^3 + 
       14*(1 - T)^2*T^3 + 14*T^4 + 4*(1 - T)*T^4))/T^2)*
   G[{T^(-1), T^(-1), 1}, 1] + ((16*Nf*(-1 + T))/(3*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 
       4*T^3))/(3*T^2) + (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 
       8*(1 - T)^2*T - 5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 
       4*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 
       2*(1 - T)*T^5))/((1 - T)*(-1 + T)*T^2))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   T^2 + (4*(10*(1 - T) + 4*T - 15*(1 - T)*T - 6*T^2 + 4*(1 - T)*T^2 + 2*T^3)*
    G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T) + 2*T - 3*T^3 + 4*(1 - T)*T^3 + 4*T^4))/
     (3*T^2) + (4*(-1 + 4*(1 - T) + 3*(1 - T)^2 + 3*T - 2*(1 - T)*T - 
       11*(1 - T)^2*T - 2*T^2 - 2*(1 - T)*T^2 + 3*(1 - T)^2*T^2 - 
       (1 - T)*T^3 + (1 - T)^2*T^3 + (1 - T)*T^4))/((1 - T)*T^2))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((48*I)*Pi*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 - 
  ((24*I)*Pi*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  ((24*I)*Pi*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  3*((-16*Nf*(-1 + T))/(3*T^2) - 
    (8*(6*(1 - T) + 3*T - 9*(1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + T^3))/
     ((-1 + T)*T))*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((-16*Nf*(-1 + T))/(3*T^2) + (8*LbL*Nf*(-1 + T)^2*
      (4*(1 - T) + T + 4*(1 - T)*T + T^2 + 4*(1 - T)*T^2 + 4*T^3))/(3*T^2) - 
    (4*(-1 + 4*(1 - T) - (1 - T)^2 + 4*T - 6*(1 - T)*T + 8*(1 - T)^2*T - 
       5*T^2 - 2*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*T^3 + 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 2*(1 - T)*T^5))/
     ((1 - T)*(-1 + T)*T^2))*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, 0, T^(-1)}, 1])/T^2 + 
  (32*(-1 + T)*G[{0, 0, 1, 1}, 1])/T^2 - 
  (32*(-1 + T)*G[{0, 0, 1, (1 - T)^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{0, 0, 1, T^(-1)}, 1])/T^2 - 
  (32*(-1 + T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/T^2 + 
  (32*(-1 + T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T^2 - 
  (48*(-1 + T)*(2*(1 - T) + T)*G[{0, 0, T^(-1), 1}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  (32*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(7*(1 - T) + 4*T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*G[{0, 1, 0, 1}, 1])/T^2 - 
  (16*(-1 + T)*G[{0, 1, 0, (1 - T)^(-1)}, 1])/T^2 - 
  (8*(-1 + T)*G[{0, 1, 0, T^(-1)}, 1])/T^2 + (16*(-1 + T)*G[{0, 1, 1, 1}, 1])/
   T^2 - (16*(-1 + T)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T^2 - 
  (32*(-1 + T)*G[{0, 1, (1 - T)^(-1), 1}, 1])/T^2 + 
  (32*(-1 + T)*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 - 
  (8*(-1 + T)*G[{0, 1, T^(-1), 1}, 1])/T^2 + 
  (16*(-1 + T)*G[{0, 1, T^(-1), T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{0, (1 - T)^(-1), 0, 1}, 1])/T^2 + 
  (16*(-1 + T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T^2 - 
  (32*(-1 + T)*G[{0, (1 - T)^(-1), 1, 1}, 1])/T^2 + 
  (32*(-1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/T^2 + 
  (48*(-1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/T^2 - 
  (48*(-1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/
   T^2 + ((-48*(-1 + T)*(2*(1 - T) + T))/T^2 + 
    (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*G[{0, T^(-1), 0, 1}, 1] + 
  ((48*(-1 + T)*(2*(1 - T) + T))/T^2 - (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (32*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{0, T^(-1), 1, 1}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T^2 + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T^2 + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] + 
  (8*(-1 + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T^2 + 
  (24*(-1 + T)*(2*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T^2 - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   T^2 + (16*(-1 + T)*G[{0, T^(-1), T^(-1), 1}, 1])/T^2 + 
  (48*(-1 + T)*(2*(1 - T) + T)*G[{0, T^(-1), T^(-1), 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   T^2 + (24*(1 - T)*(-1 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T^2 + 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/T^2 - 
  (16*(-1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/
   T^2 + ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    (8*(-1 + T)*(11*(1 - T) + 5*T))/T^2)*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((-48*(-1 + T)*(2*(1 - T) + T))/T^2 + (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/
   T^2 + ((24*(-1 + T)*(2*(1 - T) + T))/T^2 - 
    (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/
   T^2 - (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 
     1])/T^2 + (48*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T^2 + 
  ((48*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 - (24*(-1 + T)*(9*(1 - T) + 4*T))/
     T^2)*G[{T^(-1), 0, 0, 1}, 1] + 
  ((96*(-1 + T)*(2*(1 - T) + T))/T^2 - (64*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T^2 + 
  (8*(-1 + T)*(13*(1 - T) + 4*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T^2 + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T^2 + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    (8*(-1 + T)*(11*(1 - T) + 5*T))/T^2)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T^2 + 
  ((48*(-1 + T)*(2*(1 - T) + T))/T^2 - (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    (8*(-1 + T)*(11*(1 - T) + 5*T))/T^2)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  2*((-48*(-1 + T)*(2*(1 - T) + T))/T^2 + 
    (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/
   T^2 - (8*(-1 + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T^2 + 
  (24*(-1 + T)*(2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T^2 + 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T^2 - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/
   T^2 - (24*(1 - T)*(-1 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T^2 + 
  (16*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, 0, 1}, 1])/T^2 + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T^2 + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{T^(-1), 1, 1, 1}, 1])/T^2 + 
  (16*(-1 + T)*G[{T^(-1), 1, 1, T^(-1)}, 1])/T^2 + 
  ((-24*(-1 + T)*(2*(1 - T) + T))/T^2 + (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((24*(-1 + T)*(2*(1 - T) + T))/T^2 - (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/
   T^2 + (16*(-1 + T)*G[{T^(-1), 1, T^(-1), 1}, 1])/T^2 - 
  (8*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, T^(-1), 1}, 1])/T^2 - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/
   T^2 + (16*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/
   T^2 + ((-16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 + 
    (8*(-1 + T)*(11*(1 - T) + 5*T))/T^2)*G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((-48*(-1 + T)*(2*(1 - T) + T))/T^2 + (32*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/
     T^2)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/
   T^2 + ((24*(-1 + T)*(2*(1 - T) + T))/T^2 - 
    (16*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/
   T^2 - (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 
     1])/T^2 + (48*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T^2 - 
  (16*(-1 + T)*G[{T^(-1), T^(-1), 0, 1}, 1])/T^2 - 
  (24*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), 0, 1}, 1])/T^2 - 
  (24*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T^2 - 
  (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T^2 + 
  (32*(-1 + T)*G[{T^(-1), T^(-1), 1, 1}, 1])/T^2 - 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/
   T^2 + (16*(-1 + T)*(4*(1 - T) + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   T^2 + (8*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   T^2 - (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 
     1])/T^2 + (48*(-1 + T)*(5*(1 - T) + 2*T)*
    G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T^2 + 
  (24*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T^2 + 
  (24*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T^2 + 
  (48*(-1 + T)*(5*(1 - T) + 2*T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/T^2 - (96*(1 - T)*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/
   T^2 - (48*(-1 + T)*(7*(1 - T) + 4*T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 
     1])/T^2 + (-4 - (8*Nf)/3)*Log[mm] + 
  Pi*(((-4*I)*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/((-1 + T)*T) - 
    (((8*I)/3)*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/((-1 + T)*T))*
   Log[mm] + Pi*(((8*I)*(-1 + T))/T^2 + (((16*I)/3)*Nf*(-1 + T))/T^2)*
   G[{T^(-1)}, 1]*Log[mm] + 
  ((-4*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/((-1 + T)*T) - 
    (8*Nf*(-2*(1 - T) - 2*T + 3*(1 - T)*T + 2*T^2))/(3*(-1 + T)*T))*
   G[{T^(-1)}, 1]*Log[mm] + ((-8*(-1 + T))/T^2 - (16*Nf*(-1 + T))/(3*T^2))*
   G[{0, T^(-1)}, 1]*Log[mm] + ((-8*(-1 + T))/T^2 - (16*Nf*(-1 + T))/(3*T^2))*
   G[{T^(-1), 1}, 1]*Log[mm] + 
  2*((8*(-1 + T))/T^2 + (16*Nf*(-1 + T))/(3*T^2))*G[{T^(-1), T^(-1)}, 1]*
   Log[mm] + Pi*(((-2*I)*(-6*(1 - T) + 4*(1 - T)^2 - 4*T + 6*(1 - T)*T + 
       5*(1 - T)^2*T - 2*T^2 + 9*(1 - T)*T^2 + 6*T^3))/((-1 + T)*T) - 
    ((8*I)*LbL*Nf*(8*(1 - T) - 8*(1 - T)^2 + 6*T - 27*(1 - T)*T + 
       14*(1 - T)^2*T - 15*T^2 + 25*(1 - T)*T^2 + 9*T^3))/((-1 + T)*T))*
   Log[qq] + ((4*Nf*(38*(1 - T) - 38*(1 - T)^2 + 32*T - 152*(1 - T)*T + 
       63*(1 - T)^2*T - 102*T^2 + 139*(1 - T)*T^2 + 70*T^3))/(9*(-1 + T)*T) + 
    (34*(1 - T) - 68*(1 - T)^2 + 34*(1 - T)^3 + 32*T - 166*(1 - T)*T + 
      181*(1 - T)^2*T - 45*(1 - T)^3*T - 96*T^2 + 231*(1 - T)*T^2 - 
      137*(1 - T)^2*T^2 + 86*T^3 - 112*(1 - T)*T^3 + 24*(1 - T)^2*T^3 - 
      22*T^4 + 24*(1 - T)*T^4)/((-1 + T)*T^2))*Log[qq] + 
  Pi^2*((-20*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(9*T^2) + 
    (2*(7*(1 - T)^3 - 28*(1 - T)^4 + 31*(1 - T)^5 - 10*(1 - T)^6 + 
       21*(1 - T)^2*T - 112*(1 - T)^3*T + 133*(1 - T)^4*T - 58*(1 - T)^5*T + 
       20*(1 - T)^6*T + 21*(1 - T)*T^2 - 168*(1 - T)^2*T^2 + 
       248*(1 - T)^3*T^2 - 96*(1 - T)^4*T^2 + 55*(1 - T)^5*T^2 - 
       10*(1 - T)^6*T^2 + 7*T^3 - 112*(1 - T)*T^3 + 286*(1 - T)^2*T^3 - 
       54*(1 - T)^3*T^3 + 20*(1 - T)^4*T^3 - 40*(1 - T)^5*T^3 - 28*T^4 + 
       115*(1 - T)*T^4 - 76*(1 - T)^2*T^4 - 70*(1 - T)^3*T^4 - 
       70*(1 - T)^4*T^4 + 5*(1 - T)^5*T^4 + 35*T^5 + 36*(1 - T)*T^5 - 
       50*(1 - T)^2*T^5 - 70*(1 - T)^3*T^5 + 20*(1 - T)^4*T^5 - 14*T^6 - 
       55*(1 - T)*T^6 - 40*(1 - T)^2*T^6 + 30*(1 - T)^3*T^6 - 
       10*(1 - T)*T^7 + 20*(1 - T)^2*T^7 + 5*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)*T^2))*Log[qq] + 
  ((8*Nf*(-1 + T))/3 - (2*(-18*(1 - T)^2 + 18*(1 - T)^3 - 29*(1 - T)*T + 
       72*(1 - T)^2*T - 18*(1 - T)^3*T - 35*T^2 + 76*(1 - T)*T^2 - 
       56*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 70*T^3 - 51*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3 - 37*T^4 + 6*(1 - T)*T^4 + 2*T^5))/((-1 + T)*T) + 
    (8*LbL*Nf*(-24*(1 - T)^2 + 28*(1 - T)^3 - 4*(1 - T)^4 - 39*(1 - T)*T + 
       111*(1 - T)^2*T - 60*(1 - T)^3*T + 8*(1 - T)^4*T - 21*T^2 + 
       122*(1 - T)*T^2 - 137*(1 - T)^2*T^2 + 18*(1 - T)^3*T^2 - 
       4*(1 - T)^4*T^2 + 51*T^3 - 105*(1 - T)*T^3 + 10*(1 - T)^2*T^3 - 
       4*(1 - T)^3*T^3 - 30*T^4 + 4*(1 - T)^2*T^4 + 4*(1 - T)*T^5))/
     (3*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T^2 - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 
       4*(1 - T)^6*T + 3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T^2))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((-8*I)/3)*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 
       4*(1 - T)^6 + 33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 
       48*(1 - T)^5*T + 12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/((-1 + T)^2*T^2) + 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 
       6*(1 - T)^6*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  ((-8*Nf*(2*(1 - T) - 2*(1 - T)^2 + 3*T - 8*(1 - T)*T + 3*(1 - T)^2*T - 
       8*T^2 + 7*(1 - T)*T^2 + 5*T^3))/(3*(-1 + T)*T) - 
    (8*LbL*Nf*(-4*(1 - T)^3 + 4*(1 - T)^4 - 3*(1 - T)*T - 6*(1 - T)^2*T + 
       14*(1 - T)^3*T - 4*(1 - T)^4*T + 3*T^2 + (1 - T)*T^2 + 
       14*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 - 3*T^3 + 4*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*T) + 
    (2*(-16*(1 - T)^2 + 18*(1 - T)^3 - 27*(1 - T)*T + 82*(1 - T)^2*T - 
       29*(1 - T)^3*T - 35*T^2 + 100*(1 - T)*T^2 - 90*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2 + 84*T^3 - 88*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 51*T^4 + 
       6*(1 - T)*T^4 + 2*T^5))/((-1 + T)*T))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T^2 + 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T^2 - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 
       4*(1 - T)^6*T + 3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T^2))*G[{T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) + 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - (1 - T)^5 - 2*(1 - T)^6 - 3*(1 - T)^2*T + 
       16*(1 - T)^3*T - 29*(1 - T)^4*T + 8*(1 - T)^5*T + 4*(1 - T)^6*T - 
       3*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 86*(1 - T)^3*T^2 + 
       78*(1 - T)^4*T^2 - 4*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 - T^3 + 
       16*(1 - T)*T^3 - 82*(1 - T)^2*T^3 + 168*(1 - T)^3*T^3 - 
       58*(1 - T)^4*T^3 - 4*(1 - T)^5*T^3 + 4*T^4 - 53*(1 - T)*T^4 + 
       122*(1 - T)^2*T^4 - 110*(1 - T)^3*T^4 + 2*(1 - T)^5*T^4 - 5*T^5 + 
       72*(1 - T)*T^5 - 70*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 2*T^6 - 34*(1 - T)*T^6 + 2*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 8*(1 - T)^2*T^7 + 2*(1 - T)*T^8))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{0, T^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 + 
       33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 48*(1 - T)^5*T + 
       12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*(4*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 
       4*(1 - T)^6 + 33*(1 - T)^2*T - 66*(1 - T)^3*T + 69*(1 - T)^4*T - 
       48*(1 - T)^5*T + 12*(1 - T)^6*T + 48*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       192*(1 - T)^3*T^2 - 147*(1 - T)^4*T^2 + 72*(1 - T)^5*T^2 - 
       12*(1 - T)^6*T^2 + 16*T^3 - 186*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 
       246*(1 - T)^3*T^3 + 147*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       4*(1 - T)^6*T^3 - 54*T^4 + 270*(1 - T)*T^4 - 276*(1 - T)^2*T^4 + 
       144*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 72*T^5 - 
       180*(1 - T)*T^5 + 96*(1 - T)^2*T^5 - 54*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 44*T^6 + 60*(1 - T)*T^6 - 48*(1 - T)^2*T^6 + 
       8*(1 - T)^3*T^6 + 21*T^7 - 42*(1 - T)*T^7 + 12*(1 - T)^2*T^7 - 
       15*T^8 + 12*(1 - T)*T^8 + 4*T^9))/(3*(-1 + T)^2*T^2) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       17*(1 - T)^3*T + 29*(1 - T)^4*T - 5*(1 - T)^5*T - 6*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 
       87*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       19*(1 - T)*T^3 + 106*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       100*(1 - T)^4*T^3 + 13*(1 - T)^5*T^3 - 2*(1 - T)^6*T^3 - 5*T^4 + 
       62*(1 - T)*T^4 - 212*(1 - T)^2*T^4 + 233*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 9*(1 - T)^5*T^4 + 9*T^5 - 108*(1 - T)*T^5 + 
       192*(1 - T)^2*T^5 - 57*(1 - T)^3*T^5 - 18*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 - 7*T^6 + 88*(1 - T)*T^6 - 50*(1 - T)^2*T^6 - 
       20*(1 - T)^3*T^6 + 4*(1 - T)^4*T^6 + 2*T^7 - 24*(1 - T)*T^7 - 
       12*(1 - T)^2*T^7 + 6*(1 - T)^3*T^7 - 3*(1 - T)*T^8 + 4*(1 - T)^2*T^8 + 
       (1 - T)*T^9))/((1 - T)*(-1 + T)^2*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 4*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1), 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 12*(1 - T)^5 + 
       4*(1 - T)^6 - 9*(1 - T)^2*T + 30*(1 - T)^3*T - 33*(1 - T)^4*T + 
       12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 3*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       16*(1 - T)^3*T + 19*(1 - T)^4*T - 10*(1 - T)^5*T + 4*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 
       12*(1 - T)^4*T^2 + 11*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       16*(1 - T)*T^3 + 38*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 8*(1 - T)^5*T^3 - 4*T^4 + 13*(1 - T)*T^4 - 
       4*(1 - T)^2*T^4 - 14*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       (1 - T)^5*T^4 + 5*T^5 + 12*(1 - T)*T^5 - 10*(1 - T)^2*T^5 - 
       14*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 2*T^6 - 11*(1 - T)*T^6 - 
       8*(1 - T)^2*T^6 + 6*(1 - T)^3*T^6 - 2*(1 - T)*T^7 + 4*(1 - T)^2*T^7 + 
       (1 - T)*T^8))/((1 - T)*(-1 + T)*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*(-1 + T)*(-4*(1 - T)^3 + 12*(1 - T)^4 - 
       12*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 30*(1 - T)^3*T - 
       33*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 
       30*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - T^3 + 6*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 - 6*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 3*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T^2) + 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       15*(1 - T)^3*T + 13*(1 - T)^4*T + 2*(1 - T)^5*T - 2*(1 - T)^6*T + 
       3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 - 7*(1 - T)^5*T^2 + T^3 - 13*(1 - T)*T^3 + 
       33*(1 - T)^2*T^3 - 34*(1 - T)^3*T^3 - 10*(1 - T)^4*T^3 + 
       (1 - T)^5*T^3 - 3*T^4 + 22*(1 - T)*T^4 - 19*(1 - T)^2*T^4 - 
       8*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 2*T^5 - 12*(1 - T)*T^5 - 
       4*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - (1 - T)*T^6 + 4*(1 - T)^2*T^6 + 
       (1 - T)*T^7))/((1 - T)*T^2))*G[{T^(-1), T^(-1)}, 1]*Log[qq] + 
  ((4*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2))/((-1 + T)*T) + 
    (8*Nf*(2 - 2*(1 - T) - 6*T + 3*(1 - T)*T + 4*T^2))/(3*(-1 + T)*T))*
   Log[mm]*Log[qq] + 
  ((-24*LbL*Nf*(8*(1 - T) + 2*T - 20*(1 - T)*T - 7*T^2 + 18*(1 - T)*T^2 + 
       5*T^3))/((-1 + T)^2*T) + 
    (4*(4*(1 - T) + 16*T - 13*(1 - T)*T - 22*T^2 - 7*(1 - T)*T^2 + 4*T^3 + 
       2*(1 - T)*T^3 + 2*(1 - T)*T^4 + 2*T^5))/((-1 + T)^2*T))*Zeta[3] + 
  ((48*LbL*Nf*(-1 + T)*(4*(1 - T) + T))/T^2 - (8*(-1 + T)*(2*(1 - T) + 5*T))/
     T^2)*G[{T^(-1)}, 1]*Zeta[3], 5 + (76*Nf)/9 + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(2*(1 - T) - 7*(1 - T)^2 + 5*(1 - T)^3 + 8*T - 
       20*(1 - T)*T + 18*(1 - T)^2*T))/((1 - T)*T^2) + 
    (((2*I)/3)*(-4*(1 - T) + 15*(1 - T)^2 - 15*(1 - T)^3 + 3*(1 - T)^4 + 
       (1 - T)^5 - 18*T + 44*(1 - T)*T - 38*(1 - T)^2*T + 7*(1 - T)^3*T + 
       (1 - T)^4*T))/((1 - T)*T^2)) + 
  Pi*((((-4*I)/9)*Nf*(-38*(1 - T) + 38*(1 - T)^2 - 38*T + 63*(1 - T)*T))/
     ((1 - T)*T) - (((8*I)/3)*LbL*Nf*(18*(1 - T) - 9*(1 - T)^2 + 12*T - 
       5*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/(1 - T) - 
    (I*(34*(1 - T) - 56*(1 - T)^2 + 22*(1 - T)^3 + 34*T - 81*(1 - T)*T + 
       60*(1 - T)^2*T - 24*(1 - T)^3*T - 34*T^2 + 45*(1 - T)*T^2))/
     ((1 - T)*(-1 + T)*T)) + 
  Pi^2*((8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(9*(1 - T)*T) + 
    (2*(7*(1 - T)^2 - 32*(1 - T)^3 + 44*(1 - T)^4 - 19*(1 - T)^5 + 
       14*(1 - T)*T + 69*(1 - T)^2*T - 157*(1 - T)^3*T + 53*(1 - T)^4*T + 
       30*(1 - T)^5*T + 7*T^2 + 84*(1 - T)*T^2 - 176*(1 - T)^2*T^2 + 
       73*(1 - T)^3*T^2 + 30*(1 - T)^4*T^2 + 43*T^3 - 95*(1 - T)*T^3 + 
       61*(1 - T)^2*T^3))/(3*(1 - T)*T) + 
    (4*LbL*Nf*(9*(1 - T)^2 - 9*(1 - T)^3 + 48*(1 - T)*T - 106*(1 - T)^2*T + 
       70*(1 - T)^3*T - 50*(1 - T)^4*T + 20*(1 - T)^5*T + 24*T^2 - 
       107*(1 - T)*T^2 + 145*(1 - T)^2*T^2 - 110*(1 - T)^3*T^2 + 
       30*(1 - T)^4*T^2 - 40*T^3 + 110*(1 - T)*T^3 - 100*(1 - T)^2*T^3 + 
       30*(1 - T)^3*T^3 + 20*T^4 - 40*(1 - T)*T^4 + 20*(1 - T)^2*T^4))/
     (9*(1 - T)*T)) - (10*Pi^2*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 
     10*T - 15*(1 - T)*T + 4*(1 - T)^2*T)*G[{(1 - T)^(-1)}, 1])/
   (3*(1 - T)*T) + Pi^3*(((-4*I)*T*(1 + 2*T))/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*G[{(1 - T)^(-1)}, 1] + 
  ((-4*Nf*(-32*(1 - T) + 32*(1 - T)^2 - 38*T + 63*(1 - T)*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*T*(18*(1 - T) - 9*(1 - T)^2 + 12*T - 5*(1 - T)*T + 
       2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/(3*(1 - T)) - 
    (-4*(1 - T)^2 + 4*(1 - T)^3 - 62*(1 - T)*T + 97*(1 - T)^2*T - 
      24*(1 - T)^3*T - 34*T^2 + 45*(1 - T)*T^2)/((1 - T)*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((-16*Nf*T)/(9*(1 - T)^2) + 
    (4*LbL*Nf*T*(13*(1 - T) - 15*(1 - T)^3 + 20*(1 - T)^4 - 20*T + 
       20*(1 - T)^3*T))/(9*(1 - T)^2) - 
    (2*(7 - 28*(1 - T) + 35*(1 - T)^2 - 14*(1 - T)^3 - 28*T + 54*(1 - T)*T - 
       40*(1 - T)^2*T + 26*(1 - T)^3*T - 16*(1 - T)^4*T + 4*(1 - T)^5*T - 
       5*T^2 + 16*(1 - T)*T^2 - 9*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2))/(3*(1 - T)^2*T^2))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/(1 - T) - 
    ((2*I)*(2*(1 - T)^2 - 10*(1 - T)^3 + 16*(1 - T)^4 - 8*(1 - T)^5 + 
       4*(1 - T)*T + 42*(1 - T)^2*T - 75*(1 - T)^3*T + 20*(1 - T)^4*T + 
       12*(1 - T)^5*T + 2*T^2 + 54*(1 - T)*T^2 - 90*(1 - T)^2*T^2 + 
       28*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 26*T^3 - 47*(1 - T)*T^3 + 
       24*(1 - T)^2*T^3))/((1 - T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/9)*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 
       44*(1 - T)*T + 28*(1 - T)^2*T))/((1 - T)^2*T) + 
    ((2*I)*(-2*(1 - T)^2 + 45*(1 - T)^3 - 106*(1 - T)^4 + 73*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 47*(1 - T)^2*T - 84*(1 - T)^3*T + 
       22*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       31*(1 - T)*T^2 - 54*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 5*T^3 - 4*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)^2*T) - 
    (((8*I)/3)*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 
       25*(1 - T)^2*T + 15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 
       12*T^2 - 26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(1 - T)^2)*
   G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-4*LbL*Nf*(2*(1 - T) - 7*(1 - T)^2 + 5*(1 - T)^3 + 8*T - 
       20*(1 - T)*T + 18*(1 - T)^2*T))/(3*(1 - T)*T^2) + 
    (2*(-8*(1 - T) + 25*(1 - T)^2 - 23*(1 - T)^3 + 5*(1 - T)^4 + (1 - T)^5 - 
       28*T + 69*(1 - T)*T - 57*(1 - T)^2*T + 11*(1 - T)^3*T + (1 - T)^4*T))/
     (3*(1 - T)*T^2))*G[{T^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (9*(1 - T)^2) + (2*(-1 + T)*(7 - 14*(1 - T) - 21*T + 20*(1 - T)*T + 
       10*T^2))/(3*(1 - T)^2))*G[{T^(-1)}, 1] + 
  ((2*(-13*(1 - T) + 11*(1 - T)^2 - T + 13*(1 - T)*T - 12*(1 - T)^2*T + 
       2*T^2))/(-1 + T) - (8*LbL*Nf*(18*(1 - T) - 9*(1 - T)^2 + 12*T - 
       5*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/3)*
   G[{T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/(1 - T) - 
    ((4*I)*((1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 4*(1 - T)^5 + 
       2*(1 - T)*T + 9*(1 - T)^2*T - 24*(1 - T)^3*T + 10*(1 - T)^4*T + 
       6*(1 - T)^5*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 14*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3))/((1 - T)*T))*G[{T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/((1 - T)*T^2) + 
    ((4*I)*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{T^(-1)}, 1] - 
  (8*Pi^2*T*G[{0, 1}, 1])/(3*(1 - T)^2) + 
  ((8*Nf*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(3*(1 - T)*T) + 
    (2*(2*(1 - T)^2 - 38*(1 - T)^3 + 52*(1 - T)^4 - 16*(1 - T)^5 + 
       2*(1 - T)*T + 38*(1 - T)^2*T - 81*(1 - T)^3*T + 40*(1 - T)^4*T + 
       24*(1 - T)^5*T + 66*(1 - T)*T^2 - 100*(1 - T)^2*T^2 + 
       56*(1 - T)^3*T^2 + 24*(1 - T)^4*T^2 + 38*T^3 - 63*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3))/((1 - T)*T) + 
    (16*LbL*Nf*(9*(1 - T) - 27*(1 - T)^2 + 18*(1 - T)^3 + 12*T - 
       48*(1 - T)*T + 41*(1 - T)^2*T + 21*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 18*T^2 + 16*(1 - T)*T^2 + 40*(1 - T)^2*T^2 - 
       26*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 
       22*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)*T))*G[{0, 1}, 1] + 
  Pi*(((-4*I)*(-2*(1 - T)^3 + 10*(1 - T)^4 - 18*(1 - T)^5 + 14*(1 - T)^6 - 
       4*(1 - T)^7 - 6*(1 - T)^2*T + 38*(1 - T)^3*T - 58*(1 - T)^4*T + 
       48*(1 - T)^6*T - 18*(1 - T)^7*T - 6*(1 - T)^8*T + 2*(1 - T)^9*T - 
       6*(1 - T)*T^2 + 54*(1 - T)^2*T^2 - 124*(1 - T)^3*T^2 + 
       78*(1 - T)^4*T^2 + 19*(1 - T)^5*T^2 - (1 - T)^6*T^2 - 
       24*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - 2*T^3 + 34*(1 - T)*T^3 - 
       96*(1 - T)^2*T^3 + 54*(1 - T)^3*T^3 + 41*(1 - T)^4*T^3 + 
       9*(1 - T)^5*T^3 - 40*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 8*T^4 - 
       46*(1 - T)*T^4 + 60*(1 - T)^2*T^4 - 27*(1 - T)^3*T^4 + 
       45*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 10*T^5 + 
       30*(1 - T)*T^5 - 41*(1 - T)^2*T^5 + 41*(1 - T)^3*T^5 - 
       18*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 4*T^6 - 12*(1 - T)*T^6 + 
       12*(1 - T)^2*T^6 - 4*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (((8*I)/3)*LbL*Nf*(-4*(1 - T)^3 + 6*(1 - T)^4 + 15*(1 - T)^5 - 
       37*(1 - T)^6 + 42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 
       12*(1 - T)^2*T - 84*(1 - T)^3*T + 186*(1 - T)^4*T - 192*(1 - T)^5*T + 
       120*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 18*(1 - T)*T^2 - 
       156*(1 - T)^2*T^2 + 363*(1 - T)^3*T^2 - 381*(1 - T)^4*T^2 + 
       192*(1 - T)^5*T^2 - 96*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 8*T^3 - 
       108*(1 - T)*T^3 + 324*(1 - T)^2*T^3 - 438*(1 - T)^3*T^3 + 
       288*(1 - T)^4*T^3 - 108*(1 - T)^5*T^3 + 16*(1 - T)^6*T^3 - 24*T^4 + 
       138*(1 - T)*T^4 - 294*(1 - T)^2*T^4 + 294*(1 - T)^3*T^4 - 
       138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 24*T^5 - 96*(1 - T)*T^5 + 
       144*(1 - T)^2*T^5 - 96*(1 - T)^3*T^5 + 24*(1 - T)^4*T^5 - 8*T^6 + 
       24*(1 - T)*T^6 - 24*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6))/((1 - T)^2*T^2))*
   G[{0, 1}, 1] + Pi^2*((8*LbL*Nf*T*(1 + 3*T))/(3*(1 - T)^2) + 
    (4*T*(17*(1 - T) + 41*T))/(3*(1 - T)^2))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(2 - 8*(1 - T) + 10*(1 - T)^2 - 4*(1 - T)^3 - 8*T + 
       14*(1 - T)*T - 8*(1 - T)^2*T + 5*(1 - T)^3*T - 4*(1 - T)^4*T + 
       (1 - T)^5*T - 4*T^2 + 16*(1 - T)*T^2 - 12*(1 - T)^2*T^2 + 
       (1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 - 2*(1 - T)^2*T^3))/
     ((1 - T)^2*T^2) + (((8*I)/3)*LbL*Nf*T*(4*(1 - T) - 6*(1 - T)^3 + 
       8*(1 - T)^4 - 8*T + 6*(1 - T)*T + 8*(1 - T)^3*T + 12*T^2 - 
       9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(1 - T)^2)*
   G[{0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 44*(1 - T)*T + 
       28*(1 - T)^2*T))/(9*(1 - T)^2*T) - 
    (2*(-2*(1 - T)^2 + 45*(1 - T)^3 - 106*(1 - T)^4 + 73*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 47*(1 - T)^2*T - 84*(1 - T)^3*T + 
       22*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       31*(1 - T)*T^2 - 54*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 5*T^3 - 4*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 25*(1 - T)^2*T + 
       15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 12*T^2 - 
       26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)^2))*G[{0, (1 - T)^(-1)}, 1] + (8*Pi^2*T*G[{0, T^(-1)}, 1])/
   (3*(1 - T)^2) + 
  ((-8*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)*T^2) - 
    (4*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{0, T^(-1)}, 1] + 
  Pi*(((4*I)*(-2 + 10*(1 - T) - 18*(1 - T)^2 + 14*(1 - T)^3 - 4*(1 - T)^4 + 
       8*T - 36*(1 - T)*T + 46*(1 - T)^2*T - 19*(1 - T)^3*T + (1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 10*T^2 + 14*(1 - T)*T^2 + 
       7*(1 - T)^2*T^2 - (1 - T)^3*T^2 - 3*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 
       4*T^3 - 12*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 4*(1 - T)^3*T^3))/
     ((1 - T)^2*T^3) - (((8*I)/3)*LbL*Nf*(2*(1 - T) - 18*(1 - T)^2 + 
       51*(1 - T)^3 - 45*(1 - T)^4 + 21*(1 - T)^5 - 15*(1 - T)^6 + 
       4*(1 - T)^7 + 8*T - 84*(1 - T)*T + 180*(1 - T)^2*T - 156*(1 - T)^3*T + 
       24*(1 - T)^4*T - 12*(1 - T)^5*T + 4*(1 - T)^6*T - 24*T^2 + 
       90*(1 - T)*T^2 - 126*(1 - T)^2*T^2 + 78*(1 - T)^3*T^2 - 
       18*(1 - T)^4*T^2 + 24*T^3 - 80*(1 - T)*T^3 + 96*(1 - T)^2*T^3 - 
       48*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 8*T^4 + 24*(1 - T)*T^4 - 
       24*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4))/((1 - T)^2*T^2))*
   G[{0, T^(-1)}, 1] + (4*Pi^2*T*(4*(1 - T) + 9*T)*G[{(1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + ((-8*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 
       44*(1 - T)*T + 28*(1 - T)^2*T))/(9*(1 - T)^2*T) - 
    (2*(-2*(1 - T)^2 + 45*(1 - T)^3 - 106*(1 - T)^4 + 73*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 47*(1 - T)^2*T - 84*(1 - T)^3*T + 
       22*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       31*(1 - T)*T^2 - 54*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 5*T^3 - 4*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 25*(1 - T)^2*T + 
       15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 12*T^2 - 
       26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)^2))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 3*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (1 - T)^2 - ((4*I)*((1 - T)^3 - 3*(1 - T)^4 + 2*(1 - T)^5 + 
       3*(1 - T)^2*T - 13*(1 - T)^3*T - 4*(1 - T)^4*T + 14*(1 - T)^5*T + 
       (1 - T)^6*T - (1 - T)^7*T + 3*(1 - T)*T^2 - 21*(1 - T)^2*T^2 - 
       3*(1 - T)^3*T^2 + 25*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 
       4*(1 - T)^6*T^2 + T^3 - 15*(1 - T)*T^3 - 16*(1 - T)^2*T^3 + 
       40*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 - 4*T^4 - 
       7*(1 - T)*T^4 + 17*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 
       4*(1 - T)^4*T^4 - 2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 
       2*T^6 + 2*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1), 1}, 1] - 
  (8*Pi^2*T^2*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (40*Pi^2*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(1 - T)^2) + ((4*I)*Pi*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + ((8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/
     (3*(1 - T)*T) + (2*(-8*(1 - T) + 8*(1 - T)^2 - 20*T + 25*(1 - T)*T))/
     ((1 - T)*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*((((-8*I)/3)*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(1 - T)^2 + 
    ((4*I)*(1 - 4*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 4*T + 8*(1 - T)*T - 
       10*(1 - T)^2*T + 9*(1 - T)^3*T - 4*(1 - T)^4*T + (1 - T)^5*T - T^2 - 
       2*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + (1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-16*I)/3)*Nf*T)/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(1 - T)^2 - 
    ((4*I)*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((8*Nf*(19*(1 - T) - 44*(1 - T)^2 + 25*(1 - T)^3 + 19*T - 44*(1 - T)*T + 
       28*(1 - T)^2*T))/(9*(1 - T)^2*T) + 
    (2*(-2*(1 - T)^2 + 45*(1 - T)^3 - 106*(1 - T)^4 + 73*(1 - T)^5 - 
       10*(1 - T)^6 - 4*(1 - T)*T + 47*(1 - T)^2*T - 84*(1 - T)^3*T + 
       22*(1 - T)^4*T + 14*(1 - T)^5*T + 12*(1 - T)^6*T - 2*T^2 + 
       31*(1 - T)*T^2 - 54*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 + 5*T^3 - 4*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 22*(1 - T)^3*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(3*(1 - T)^2 - 3*(1 - T)^3 + 18*(1 - T)*T - 25*(1 - T)^2*T + 
       15*(1 - T)^3*T - 6*(1 - T)^4*T + 4*(1 - T)^5*T + 12*T^2 - 
       26*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 20*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 10*T^3 + 26*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 
       6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 15*(1 - T)*T + 
     4*(1 - T)^2*T)*G[{(1 - T)^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  Pi^2*((-8*LbL*Nf*T*(1 + 3*T))/(3*(1 - T)^2) - (4*T*(5*(1 - T) + 14*T))/
     (3*(1 - T)^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (1 - T)^2)*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(1 - T)^2 - 
    ((4*I)*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/
     (3*(1 - T)) - (4*((1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 4*(1 - T)^5 + 
       2*(1 - T)*T + 9*(1 - T)^2*T - 24*(1 - T)^3*T + 10*(1 - T)^4*T + 
       6*(1 - T)^5*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 14*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3))/((1 - T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)*T^2) - 
    (4*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{T^(-1), 1}, 1] + 
  Pi*(((-4*I)*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 20*(1 - T)^4*T + 
       30*(1 - T)^5*T - 56*(1 - T)^6*T + 20*(1 - T)^7*T + 3*(1 - T)^8*T - 
       (1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 + 
       44*(1 - T)^4*T^2 - 102*(1 - T)^5*T^2 + 32*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       27*(1 - T)^2*T^3 + 51*(1 - T)^3*T^3 - 115*(1 - T)^4*T^3 + 
       27*(1 - T)^5*T^3 + 20*(1 - T)^6*T^3 - 6*(1 - T)^7*T^3 - 4*T^4 + 
       17*(1 - T)*T^4 - 3*(1 - T)^2*T^4 - 26*(1 - T)^3*T^4 - 
       10*(1 - T)^4*T^4 + 18*(1 - T)^5*T^4 - 4*(1 - T)^6*T^4 + 5*T^5 - 
       13*(1 - T)*T^5 + 15*(1 - T)^2*T^5 - 19*(1 - T)^3*T^5 + 
       9*(1 - T)^4*T^5 - (1 - T)^5*T^5 - 2*T^6 + 6*(1 - T)*T^6 - 
       6*(1 - T)^2*T^6 + 2*(1 - T)^3*T^6))/((1 - T)^2*T^3) - 
    (((8*I)/3)*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 
       44*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       48*(1 - T)^2*T - 186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 
       177*(1 - T)^2*T^2 + 324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/((1 - T)^2*T^2))*
   G[{T^(-1), 1}, 1] + ((4*I)*Pi*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 
     10*T - 15*(1 - T)*T + 4*(1 - T)^2*T)*G[{T^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + Pi^2*((-8*LbL*Nf*T*(1 + 3*T))/(3*(1 - T)^2) - 
    (4*T*(5*(1 - T) + 14*T))/(3*(1 - T)^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (1 - T)^2)*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(1 - T)^2 - 
    ((4*I)*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*T*(-3*(1 - T) + 8*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       13*(1 - T)*T - 16*(1 - T)^2*T + 6*(1 - T)^3*T + 8*T^2 - 
       14*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 4*T^3 + 4*(1 - T)*T^3))/
     (3*(1 - T)) - (4*((1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 4*(1 - T)^5 + 
       2*(1 - T)*T + 9*(1 - T)^2*T - 24*(1 - T)^3*T + 10*(1 - T)^4*T + 
       6*(1 - T)^5*T + T^2 + 9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 14*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3))/((1 - T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*(((-4*I)*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (1 - T)^2)*G[{T^(-1), T^(-1)}, 1] + 
  Pi*(((4*I)*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/
     (1 - T)^2 + (((8*I)/3)*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 
       4*T^2))/(1 - T)^2)*G[{T^(-1), T^(-1)}, 1] + 
  2*((8*LbL*Nf*(-1 + T)*(-3*(1 - T)^2 + 6*(1 - T)^3 - 3*(1 - T)^4 - 
       24*(1 - T)*T + 41*(1 - T)^2*T + 9*(1 - T)^3*T - 12*(1 - T)^4*T + 
       4*(1 - T)^5*T - 24*T^2 + 37*(1 - T)*T^2 + 19*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 - 4*T^3 + 14*(1 - T)*T^3 - 
       16*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)*T^2) + 
    (4*(-(1 - T)^2 + 3*(1 - T)^4 - 2*(1 - T)^5 - 2*(1 - T)*T - 
       25*(1 - T)^2*T + 48*(1 - T)^3*T - 22*(1 - T)^4*T - 3*(1 - T)^5*T - 
       T^2 - 26*(1 - T)*T^2 + 71*(1 - T)^2*T^2 - 67*(1 - T)^3*T^2 + 
       13*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - 13*T^3 + 52*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 17*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 14*T^4 - 
       23*(1 - T)*T^4 + 13*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{T^(-1), T^(-1)}, 1] + 
  ((8*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 29*(1 - T)^4*T - 10*(1 - T)^5*T + 
       45*(1 - T)^6*T - 23*(1 - T)^7*T + (1 - T)^9*T - 3*(1 - T)*T^2 + 
       27*(1 - T)^2*T^2 - 62*(1 - T)^3*T^2 - 8*(1 - T)^4*T^2 + 
       116*(1 - T)^5*T^2 - 71*(1 - T)^6*T^2 + 3*(1 - T)^7*T^2 + 
       4*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 48*(1 - T)^2*T^3 - 
       54*(1 - T)^3*T^3 + 214*(1 - T)^4*T^3 - 123*(1 - T)^5*T^3 + 
       7*(1 - T)^6*T^3 + 6*(1 - T)^7*T^3 + 4*T^4 - 23*(1 - T)*T^4 - 
       31*(1 - T)^2*T^4 + 138*(1 - T)^3*T^4 - 77*(1 - T)^4*T^4 + 
       3*(1 - T)^5*T^4 + 4*(1 - T)^6*T^4 - 5*T^5 - 2*(1 - T)*T^5 + 
       23*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 - 3*(1 - T)^4*T^5 + (1 - T)^5*T^5 + 
       2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/
     ((1 - T)^2*T^3) - (8*LbL*Nf*(-4*(1 - T)^3 - 6*(1 - T)^4 + 57*(1 - T)^5 - 
       67*(1 - T)^6 + 42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 
       12*(1 - T)^2*T - 156*(1 - T)^3*T + 390*(1 - T)^4*T - 360*(1 - T)^5*T + 
       120*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 18*(1 - T)*T^2 - 
       264*(1 - T)^2*T^2 + 645*(1 - T)^3*T^2 - 627*(1 - T)^4*T^2 + 
       192*(1 - T)^5*T^2 - 96*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 8*T^3 - 
       156*(1 - T)*T^3 + 444*(1 - T)^2*T^3 - 546*(1 - T)^3*T^3 + 
       288*(1 - T)^4*T^3 - 108*(1 - T)^5*T^3 + 16*(1 - T)^6*T^3 - 24*T^4 + 
       138*(1 - T)*T^4 - 294*(1 - T)^2*T^4 + 294*(1 - T)^3*T^4 - 
       138*(1 - T)^4*T^4 + 24*(1 - T)^5*T^4 + 24*T^5 - 96*(1 - T)*T^5 + 
       144*(1 - T)^2*T^5 - 96*(1 - T)^3*T^5 + 24*(1 - T)^4*T^5 - 8*T^6 + 
       24*(1 - T)*T^6 - 24*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{0, 0, 1}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((-16*Nf*T)/(3*(1 - T)^2) + (8*(1 - 3*(1 - T) + 2*(1 - T)^2 - 4*T + 
       2*(1 - T)*T + (1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 9*(1 - T)*T^2 - 
       2*T^3 + 2*(1 - T)*T^3))/((1 - T)^2*T) - 
    (16*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 6*(1 - T)*T + 
       4*(1 - T)^3*T + 12*T^2 - 9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/(3*(1 - T)^2))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((-8*(-1 + 5*(1 - T) - 9*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 4*T - 
       18*(1 - T)*T + 16*(1 - T)^2*T + 3*(1 - T)^3*T - 5*(1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 5*T^2 - 5*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + (1 - T)^4*T^2 + (1 - T)^5*T^2 + 2*T^3 - 
       6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3))/((1 - T)^2*T^3) + 
    (16*LbL*Nf*(1 - 15*(1 - T)^2 + 48*(1 - T)^3 - 44*(1 - T)^4 + 
       21*(1 - T)^5 - 15*(1 - T)^6 + 4*(1 - T)^7 + 3*T - 66*(1 - T)*T + 
       150*(1 - T)^2*T - 134*(1 - T)^3*T + 18*(1 - T)^4*T - 12*(1 - T)^5*T + 
       4*(1 - T)^6*T - 12*T^2 + 45*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 12*T^3 - 40*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 4*T^4 + 
       12*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4))/
     (3*(1 - T)^2*T^2))*G[{0, 0, T^(-1)}, 1] - ((16*I)*Pi*T*G[{0, 1, 1}, 1])/
   (1 - T)^2 + 
  ((8*(28*(1 - T)^4 - 58*(1 - T)^5 + 32*(1 - T)^6 - 2*(1 - T)^8 + 
       34*(1 - T)^3*T - 86*(1 - T)^4*T + 61*(1 - T)^5*T - 2*(1 - T)^6*T - 
       8*(1 - T)^7*T + 42*(1 - T)^2*T^2 - 124*(1 - T)^3*T^2 + 
       95*(1 - T)^4*T^2 - 4*(1 - T)^5*T^2 - 12*(1 - T)^6*T^2 + 
       10*(1 - T)*T^3 - 52*(1 - T)^2*T^3 + 47*(1 - T)^3*T^3 - 
       8*(1 - T)^5*T^3 - 2*T^4 - 2*(1 - T)*T^4 + (1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 2*(1 - T)^4*T^4 + 2*T^5 - 4*(1 - T)*T^5 + 
       2*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (16*LbL*Nf*T*(5*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2))*G[{0, 1, 1}, 1] + ((8*I)*Pi*T*G[{0, 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + 
  ((-4*(-(1 - T)^3 + 2*(1 - T)^4 - 3*(1 - T)^2*T + 10*(1 - T)^3*T + 
       10*(1 - T)^4*T + 4*(1 - T)^5*T - 3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2 + 18*(1 - T)^4*T^2 - T^3 + 14*(1 - T)*T^3 - 
       3*(1 - T)^2*T^3 + 32*(1 - T)^3*T^3 + 4*T^4 - 11*(1 - T)*T^4 + 
       28*(1 - T)^2*T^4 - 5*T^5 + 12*(1 - T)*T^5 + 2*T^6))/(1 - T)^2 - 
    (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((16*I)*Pi*T*G[{0, 1, T^(-1)}, 1])/(1 - T)^2 + 
  ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 29*(1 - T)^4*T - 7*(1 - T)^5*T + 
       40*(1 - T)^6*T - 20*(1 - T)^7*T - 2*(1 - T)^8*T + 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 62*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 + 88*(1 - T)^5*T^2 - 54*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       48*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 160*(1 - T)^4*T^3 - 
       90*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 4*T^4 - 
       23*(1 - T)*T^4 - 13*(1 - T)^2*T^4 + 94*(1 - T)^3*T^4 - 
       50*(1 - T)^4*T^4 - 8*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 5*T^5 + 
       3*(1 - T)*T^5 + 10*(1 - T)^2*T^5 - 6*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 
       2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/
     ((1 - T)^2*T^3) + (8*LbL*Nf*(-2*(1 - T)^3 + 18*(1 - T)^5 - 
       26*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       6*(1 - T)^2*T - 60*(1 - T)^3*T + 144*(1 - T)^4*T - 138*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 9*(1 - T)*T^2 - 
       105*(1 - T)^2*T^2 + 252*(1 - T)^3*T^2 - 252*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{0, 1, T^(-1)}, 1] + 
  ((8*I)*Pi*T*(5*(1 - T) + 11*T)*G[{0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  ((-4*(-(1 - T)^3 + 2*(1 - T)^4 - 3*(1 - T)^2*T + 10*(1 - T)^3*T + 
       10*(1 - T)^4*T + 4*(1 - T)^5*T - 3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2 + 18*(1 - T)^4*T^2 - T^3 + 14*(1 - T)*T^3 - 
       3*(1 - T)^2*T^3 + 32*(1 - T)^3*T^3 + 4*T^4 - 11*(1 - T)*T^4 + 
       28*(1 - T)^2*T^4 - 5*T^5 + 12*(1 - T)*T^5 + 2*T^6))/(1 - T)^2 - 
    (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((-16*Nf*T)/(3*(1 - T)^2) - (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 
       4*(1 - T)^6 + 12*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 48*(1 - T)^2*T^2 - 21*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 60*(1 - T)*T^3 - 60*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 24*T^4 - 66*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 
       24*T^5 + 24*(1 - T)*T^5 + 8*T^6))/(3*(1 - T)^2) - 
    (4*(-(1 - T)^3 + 4*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 - 
       3*(1 - T)^2*T + 16*(1 - T)^3*T - 7*(1 - T)^4*T - 24*(1 - T)^5*T + 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 10*(1 - T)^3*T^2 - 
       54*(1 - T)^4*T^2 + 42*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - T^3 + 
       16*(1 - T)*T^3 + 13*(1 - T)^2*T^3 - 96*(1 - T)^3*T^3 + 
       61*(1 - T)^4*T^3 + 10*(1 - T)^5*T^3 + 4*T^4 + 11*(1 - T)*T^4 - 
       48*(1 - T)^2*T^4 + 18*(1 - T)^3*T^4 + 18*(1 - T)^4*T^4 + 2*T^5 - 
       15*(1 - T)^2*T^5 + 14*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/((1 - T)^2*T^2))*G[{0, (1 - T)^(-1), 1}, 1] - 
  ((40*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((16*Nf*T)/(3*(1 - T)^2) + 
    (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(3*(1 - T)^2) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((16*Nf*T)/(3*(1 - T)^2) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T + 
       4*(1 - T)^2*T - 4*(1 - T)^3*T + 2*(1 - T)^4*T + 3*T^2 - 
       6*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3))/((1 - T)^2*T^2) + 
    (8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 6*(1 - T)*T + 
       4*(1 - T)^3*T + 12*T^2 - 9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/(3*(1 - T)^2))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + ((16*I)*Pi*T*G[{0, T^(-1), 1}, 1])/
   (1 - T)^2 + ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 - 3*(1 - T)^2*T + 19*(1 - T)^3*T - 29*(1 - T)^4*T - 
       7*(1 - T)^5*T + 40*(1 - T)^6*T - 20*(1 - T)^7*T - 2*(1 - T)^8*T + 
       2*(1 - T)^9*T - 3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 62*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 + 88*(1 - T)^5*T^2 - 54*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       48*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 160*(1 - T)^4*T^3 - 
       90*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 4*T^4 - 
       23*(1 - T)*T^4 - 13*(1 - T)^2*T^4 + 94*(1 - T)^3*T^4 - 
       50*(1 - T)^4*T^4 - 8*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 5*T^5 + 
       3*(1 - T)*T^5 + 10*(1 - T)^2*T^5 - 6*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 
       2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/
     ((1 - T)^2*T^3) + (8*LbL*Nf*(-2*(1 - T)^3 + 18*(1 - T)^5 - 
       26*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       6*(1 - T)^2*T - 60*(1 - T)^3*T + 144*(1 - T)^4*T - 138*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 9*(1 - T)*T^2 - 
       105*(1 - T)^2*T^2 + 252*(1 - T)^3*T^2 - 252*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 20*(1 - T)^4*T - 44*(1 - T)^5*T + 
       81*(1 - T)^6*T - 31*(1 - T)^7*T - 4*(1 - T)^8*T + 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 38*(1 - T)^3*T^2 - 
       110*(1 - T)^4*T^2 + 238*(1 - T)^5*T^2 - 100*(1 - T)^6*T^2 - 
       10*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       27*(1 - T)^2*T^3 - 165*(1 - T)^3*T^3 + 373*(1 - T)^4*T^3 - 
       165*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 4*T^4 - 
       17*(1 - T)*T^4 - 83*(1 - T)^2*T^4 + 234*(1 - T)^3*T^4 - 
       106*(1 - T)^4*T^4 - 4*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 5*T^5 - 
       11*(1 - T)*T^5 + 46*(1 - T)^2*T^5 - 16*(1 - T)^3*T^5 - 
       4*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 2*T^6 - 6*(1 - T)*T^6 + 
       6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (8*LbL*Nf*(16*(1 - T)^3 - 66*(1 - T)^4 + 117*(1 - T)^5 - 87*(1 - T)^6 + 
       42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 48*(1 - T)^2*T - 
       258*(1 - T)^3*T + 480*(1 - T)^4*T - 378*(1 - T)^5*T + 
       114*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 33*(1 - T)*T^2 - 
       285*(1 - T)^2*T^2 + 609*(1 - T)^3*T^2 - 543*(1 - T)^4*T^2 + 
       141*(1 - T)^5*T^2 - 87*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 4*T^3 - 
       114*(1 - T)*T^3 + 312*(1 - T)^2*T^3 - 358*(1 - T)^3*T^3 + 
       156*(1 - T)^4*T^3 - 66*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{0, T^(-1), 1}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] - ((16*I)*Pi*T*G[{0, T^(-1), T^(-1)}, 1])/
   (1 - T)^2 + ((-4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/
     (1 - T)^2 - (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  2*((4*(-1 + 5*(1 - T) - 9*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 4*T - 
       18*(1 - T)*T + 16*(1 - T)^2*T + 3*(1 - T)^3*T - 5*(1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 5*T^2 - 5*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + (1 - T)^4*T^2 + (1 - T)^5*T^2 + 2*T^3 - 
       6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3))/((1 - T)^2*T^3) - 
    (8*LbL*Nf*(1 - 15*(1 - T)^2 + 48*(1 - T)^3 - 44*(1 - T)^4 + 
       21*(1 - T)^5 - 15*(1 - T)^6 + 4*(1 - T)^7 + 3*T - 66*(1 - T)*T + 
       150*(1 - T)^2*T - 134*(1 - T)^3*T + 18*(1 - T)^4*T - 12*(1 - T)^5*T + 
       4*(1 - T)^6*T - 12*T^2 + 45*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 12*T^3 - 40*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 4*T^4 + 
       12*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4))/
     (3*(1 - T)^2*T^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + ((16*I)*T*(2*(1 - T) + 5*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-16*Nf*T)/(3*(1 - T)^2) - (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 
       3*T + 4*(1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)^2) - 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-4*(-(1 - T)^3 + 2*(1 - T)^4 - 3*(1 - T)^2*T + 10*(1 - T)^3*T + 
       10*(1 - T)^4*T + 4*(1 - T)^5*T - 3*(1 - T)*T^2 + 18*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2 + 18*(1 - T)^4*T^2 - T^3 + 14*(1 - T)*T^3 - 
       3*(1 - T)^2*T^3 + 32*(1 - T)^3*T^3 + 4*T^4 - 11*(1 - T)*T^4 + 
       28*(1 - T)^2*T^4 - 5*T^5 + 12*(1 - T)*T^5 + 2*T^6))/(1 - T)^2 - 
    (8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2))*G[{(1 - T)^(-1), 0, 1}, 1] - 
  ((16*I)*Pi*T*(1 + 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  ((16*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((16*Nf*T)/(3*(1 - T)^2) + 
    (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(3*(1 - T)^2) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((16*Nf*T)/(3*(1 - T)^2) + (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       4*T - 6*(1 - T)*T + 4*(1 - T)^2*T - 4*(1 - T)^3*T + 2*(1 - T)^4*T + 
       3*T^2 - 6*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 2*T^3 - 4*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3))/((1 - T)^2*T^2) + 
    (8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 6*(1 - T)*T + 
       4*(1 - T)^3*T + 12*T^2 - 9*(1 - T)*T^2 - 12*T^3 + 4*(1 - T)*T^3 + 
       4*T^4))/(3*(1 - T)^2))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  Pi*(((-48*I)*T*(1 + T))/(1 - T)^2 + ((32*I)*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + ((16*I)*Pi*T*G[{(1 - T)^(-1), 1, 1}, 1])/
   (1 - T)^2 + ((-8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 12*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*(1 - T)*T^2 + 48*(1 - T)^2*T^2 - 21*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 60*(1 - T)*T^3 - 60*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 24*T^4 - 66*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 
       24*T^5 + 24*(1 - T)*T^5 + 8*T^6))/(3*(1 - T)^2) + 
    (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 3*(1 - T)^2*T + 
       13*(1 - T)^3*T - 36*(1 - T)^4*T + 30*(1 - T)^5*T - 2*(1 - T)^6*T - 
       2*(1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 53*(1 - T)^3*T^2 + 
       57*(1 - T)^4*T^2 - 6*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - T^3 + 
       15*(1 - T)*T^3 - 65*(1 - T)^2*T^3 + 89*(1 - T)^3*T^3 - 
       2*(1 - T)^4*T^3 - 12*(1 - T)^5*T^3 + 4*T^4 - 21*(1 - T)*T^4 + 
       39*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + T^5 - 
       3*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 4*T^6 + 
       4*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((8*I)*Pi*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((16*Nf*T)/(3*(1 - T)^2) + 
    (4*T*(14*(1 - T)^4 + 20*(1 - T)^3*T + 4*(1 - T)^4*T + 27*(1 - T)^2*T^2 + 
       14*(1 - T)^3*T^2 + 8*(1 - T)*T^3 + 18*(1 - T)^2*T^3 - T^4 + 
       10*(1 - T)*T^4 + 2*T^5))/(1 - T)^2 + 
    (8*LbL*Nf*T^2*(6*(1 - T)^3 + 3*(1 - T)*T + 24*(1 - T)^2*T - 
       9*(1 - T)^3*T + 30*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       12*T^3 - 33*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 12*T^4 + 12*(1 - T)*T^4 + 
       4*T^5))/(3*(1 - T)^2))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T)^2 + 
  Pi*(((24*I)*T*(1 + T))/(1 - T)^2 - ((16*I)*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] - 
  ((16*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + ((16*Nf*T)/(3*(1 - T)^2) + 
    (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 3*T + 4*(1 - T)*T + 
       4*(1 - T)^2*T))/(3*(1 - T)^2) + 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((16*Nf*T)/(3*(1 - T)^2) + (4*T*(14*(1 - T)^4 + 20*(1 - T)^3*T + 
       4*(1 - T)^4*T + 27*(1 - T)^2*T^2 + 14*(1 - T)^3*T^2 + 8*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 - T^4 + 10*(1 - T)*T^4 + 2*T^5))/(1 - T)^2 + 
    (8*LbL*Nf*T^2*(6*(1 - T)^3 + 3*(1 - T)*T + 24*(1 - T)^2*T - 
       9*(1 - T)^3*T + 30*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       12*T^3 - 33*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 12*T^4 + 12*(1 - T)*T^4 + 
       4*T^5))/(3*(1 - T)^2))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] - 
  ((48*I)*Pi*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  ((24*I)*Pi*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((24*I)*Pi*T*(2*(1 - T) + 5*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  3*((-16*Nf*T)/(3*(1 - T)^2) - (8*(3*(1 - T) - 4*(1 - T)^2 + (1 - T)^3 + 
       6*T - 9*(1 - T)*T + 2*(1 - T)^2*T))/((1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((-16*Nf*T)/(3*(1 - T)^2) - (8*LbL*Nf*T^2*(1 + (1 - T)^2 + 4*(1 - T)^3 + 
       3*T + 4*(1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)^2) - 
    (4*(-1 + 4*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 4*T - 6*(1 - T)*T - 
       2*(1 - T)^2*T + 4*(1 - T)^3*T - 2*(1 - T)^4*T + 2*(1 - T)^5*T - T^2 + 
       8*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2))/
     ((1 - T)^2*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T)^2 + (4*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 
     1])/((1 - T)*T) + 
  2*((-8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(3*(1 - T)^2) - 
    (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 2*(1 - T)^2*T - 
       (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2))/((1 - T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 
    1] - ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T)^2 + ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (4*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/((1 - T)*T) + 
  2*((-8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(3*(1 - T)^2) - 
    (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 2*(1 - T)^2*T - 
       (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2))/((1 - T)^2*T))*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 
    1] + 2*((-4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), 0, 1}, 1] + 
  ((-4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 29*(1 - T)^4*T - 7*(1 - T)^5*T + 
       40*(1 - T)^6*T - 20*(1 - T)^7*T - 2*(1 - T)^8*T + 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 62*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 + 88*(1 - T)^5*T^2 - 54*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       48*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 160*(1 - T)^4*T^3 - 
       90*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 12*(1 - T)^7*T^3 + 4*T^4 - 
       23*(1 - T)*T^4 - 13*(1 - T)^2*T^4 + 94*(1 - T)^3*T^4 - 
       50*(1 - T)^4*T^4 - 8*(1 - T)^5*T^4 + 8*(1 - T)^6*T^4 - 5*T^5 + 
       3*(1 - T)*T^5 + 10*(1 - T)^2*T^5 - 6*(1 - T)^4*T^5 + 2*(1 - T)^5*T^5 + 
       2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/
     ((1 - T)^2*T^3) + (8*LbL*Nf*(-2*(1 - T)^3 + 18*(1 - T)^5 - 
       26*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       6*(1 - T)^2*T - 60*(1 - T)^3*T + 144*(1 - T)^4*T - 138*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 9*(1 - T)*T^2 - 
       105*(1 - T)^2*T^2 + 252*(1 - T)^3*T^2 - 252*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{T^(-1), 0, 1}, 1] - 
  ((8*I)*Pi*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((4*(-1 + 5*(1 - T) - 9*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 4*T - 
       18*(1 - T)*T + 16*(1 - T)^2*T + 3*(1 - T)^3*T - 5*(1 - T)^4*T - 
       (1 - T)^5*T + (1 - T)^6*T - 5*T^2 - 5*(1 - T)*T^2 + 34*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + (1 - T)^4*T^2 + (1 - T)^5*T^2 + 2*T^3 - 
       6*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3))/((1 - T)^2*T^3) - 
    (8*LbL*Nf*(1 - 15*(1 - T)^2 + 48*(1 - T)^3 - 44*(1 - T)^4 + 
       21*(1 - T)^5 - 15*(1 - T)^6 + 4*(1 - T)^7 + 3*T - 66*(1 - T)*T + 
       150*(1 - T)^2*T - 134*(1 - T)^3*T + 18*(1 - T)^4*T - 12*(1 - T)^5*T + 
       4*(1 - T)^6*T - 12*T^2 + 45*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 12*T^3 - 40*(1 - T)*T^3 + 
       48*(1 - T)^2*T^3 - 24*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 - 4*T^4 + 
       12*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4))/
     (3*(1 - T)^2*T^2))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((4*(-(1 - T)^3 + 5*(1 - T)^4 - 9*(1 - T)^5 + 7*(1 - T)^6 - 2*(1 - T)^7 - 
       3*(1 - T)^2*T + 19*(1 - T)^3*T - 87*(1 - T)^4*T + 189*(1 - T)^5*T - 
       172*(1 - T)^6*T + 50*(1 - T)^7*T + 6*(1 - T)^8*T - 2*(1 - T)^9*T - 
       3*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 154*(1 - T)^3*T^2 + 
       386*(1 - T)^4*T^2 - 393*(1 - T)^5*T^2 + 117*(1 - T)^6*T^2 + 
       20*(1 - T)^7*T^2 - 8*(1 - T)^8*T^2 - T^3 + 17*(1 - T)*T^3 - 
       144*(1 - T)^2*T^3 + 434*(1 - T)^3*T^3 - 503*(1 - T)^4*T^3 + 
       159*(1 - T)^5*T^3 + 26*(1 - T)^6*T^3 - 12*(1 - T)^7*T^3 + 4*T^4 - 
       45*(1 - T)*T^4 + 177*(1 - T)^2*T^4 - 247*(1 - T)^3*T^4 + 
       77*(1 - T)^4*T^4 + 18*(1 - T)^5*T^4 - 8*(1 - T)^6*T^4 - T^5 + 
       17*(1 - T)*T^5 - 33*(1 - T)^2*T^5 + 3*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 - 2*(1 - T)^5*T^5 - 2*T^6 + 6*(1 - T)*T^6 - 
       6*(1 - T)^2*T^6 + 2*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (8*LbL*Nf*(31*(1 - T)^3 - 105*(1 - T)^4 + 141*(1 - T)^5 - 87*(1 - T)^6 + 
       42*(1 - T)^7 - 30*(1 - T)^8 + 8*(1 - T)^9 + 90*(1 - T)^2*T - 
       348*(1 - T)^3*T + 504*(1 - T)^4*T - 336*(1 - T)^5*T + 
       114*(1 - T)^6*T - 84*(1 - T)^7*T + 24*(1 - T)^8*T + 57*(1 - T)*T^2 - 
       303*(1 - T)^2*T^2 + 540*(1 - T)^3*T^2 - 444*(1 - T)^4*T^2 + 
       141*(1 - T)^5*T^2 - 87*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 + 4*T^3 - 
       90*(1 - T)*T^3 + 252*(1 - T)^2*T^3 - 304*(1 - T)^3*T^3 + 
       156*(1 - T)^4*T^3 - 66*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/
     (3*(1 - T)^2*T^2))*G[{T^(-1), 1, 1}, 1] + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*(15*(1 - T)^2 - 51*(1 - T)^3 + 69*(1 - T)^4 - 43*(1 - T)^5 + 
       21*(1 - T)^6 - 15*(1 - T)^7 + 4*(1 - T)^8 + 42*(1 - T)*T - 
       162*(1 - T)^2*T + 234*(1 - T)^3*T - 156*(1 - T)^4*T + 54*(1 - T)^5*T - 
       42*(1 - T)^6*T + 12*(1 - T)^7*T + 24*T^2 - 126*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 168*(1 - T)^3*T^2 + 45*(1 - T)^4*T^2 - 
       39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 - 24*T^3 + 60*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 - 12*(1 - T)^4*T^3 + 
       4*(1 - T)^5*T^3))/(3*(1 - T)*T^2) + 
    (4*(25*(1 - T)^3 - 81*(1 - T)^4 + 84*(1 - T)^5 - 26*(1 - T)^6 - 
       3*(1 - T)^7 + (1 - T)^8 + 48*(1 - T)^2*T - 174*(1 - T)^3*T + 
       201*(1 - T)^4*T - 67*(1 - T)^5*T - 8*(1 - T)^6*T + 4*(1 - T)^7*T + 
       51*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 270*(1 - T)^3*T^2 - 
       102*(1 - T)^4*T^2 - 6*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + 16*T^3 - 
       90*(1 - T)*T^3 + 147*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + 
       4*(1 - T)^5*T^3 - 12*T^4 + 30*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^4*T^4))/((1 - T)*T^2))*
   G[{T^(-1), 1, T^(-1)}, 1] - ((8*I)*Pi*T*(2*(1 - T) + 5*T)*
    G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  ((4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 4*(1 - T)^3*T))/
     (3*(1 - T)^2) + (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 
       2*(1 - T)^2*T - (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((24*I)*Pi*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (4*(4*(1 - T) - 6*(1 - T)^2 + 2*(1 - T)^3 + 10*T - 
     15*(1 - T)*T + 4*(1 - T)^2*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/((1 - T)*T) + 
  2*((-8*LbL*Nf*T*(2*(1 - T) - 3*(1 - T)^3 + 4*(1 - T)^4 - 4*T + 
       4*(1 - T)^3*T))/(3*(1 - T)^2) - 
    (4*(-1 + 3*(1 - T) - 2*(1 - T)^2 + 4*T - 2*(1 - T)*T - 2*(1 - T)^2*T - 
       (1 - T)^3*T + (1 - T)^4*T + 3*T^2 - 11*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
       (1 - T)^3*T^2))/((1 - T)^2*T))*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
    1] + 2*((-4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), T^(-1), 1}, 1] + 
  2*((-8*LbL*Nf*(15*(1 - T)^2 - 51*(1 - T)^3 + 69*(1 - T)^4 - 43*(1 - T)^5 + 
       21*(1 - T)^6 - 15*(1 - T)^7 + 4*(1 - T)^8 + 42*(1 - T)*T - 
       162*(1 - T)^2*T + 234*(1 - T)^3*T - 156*(1 - T)^4*T + 54*(1 - T)^5*T - 
       42*(1 - T)^6*T + 12*(1 - T)^7*T + 24*T^2 - 126*(1 - T)*T^2 + 
       216*(1 - T)^2*T^2 - 168*(1 - T)^3*T^2 + 45*(1 - T)^4*T^2 - 
       39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 - 24*T^3 + 60*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 - 12*(1 - T)^4*T^3 + 
       4*(1 - T)^5*T^3))/(3*(1 - T)*T^2) + 
    (4*(25*(1 - T)^3 - 81*(1 - T)^4 + 84*(1 - T)^5 - 26*(1 - T)^6 - 
       3*(1 - T)^7 + (1 - T)^8 + 48*(1 - T)^2*T - 174*(1 - T)^3*T + 
       201*(1 - T)^4*T - 67*(1 - T)^5*T - 8*(1 - T)^6*T + 4*(1 - T)^7*T + 
       51*(1 - T)*T^2 - 207*(1 - T)^2*T^2 + 270*(1 - T)^3*T^2 - 
       102*(1 - T)^4*T^2 - 6*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + 16*T^3 - 
       90*(1 - T)*T^3 + 147*(1 - T)^2*T^3 - 65*(1 - T)^3*T^3 + 
       4*(1 - T)^5*T^3 - 12*T^4 + 30*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^4*T^4))/((1 - T)*T^2))*
   G[{T^(-1), T^(-1), 1}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*(1 - T) + T)*(-1 + 2*T))/(1 - T)^2 - 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  3*((4*(-1 + T)*(-1 + 2*(1 - T) + 3*T + 4*(1 - T)*T + 2*T^2))/(1 - T)^2 + 
    (8*LbL*Nf*(-1 + T)^2*T*(-1 - 3*T + 4*(1 - T)*T + 4*T^2))/(3*(1 - T)^2))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (32*T*G[{0, 0, 1, 1}, 1])/(1 - T)^2 - (16*T*G[{0, 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (32*T*G[{0, 0, 1, T^(-1)}, 1])/(1 - T)^2 - 
  (48*T*(1 + T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (32*T*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (8*T*(4*(1 - T) + 7*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T)^2 + (8*T*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 
     1])/(1 - T)^2 - (32*T*G[{0, 0, T^(-1), 1}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (32*T*G[{0, 0, T^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  (16*T*G[{0, 1, 0, 1}, 1])/(1 - T)^2 - (8*T*G[{0, 1, 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (16*T*G[{0, 1, 0, T^(-1)}, 1])/(1 - T)^2 + 
  (16*T*G[{0, 1, 1, 1}, 1])/(1 - T)^2 - (16*T*G[{0, 1, 1, T^(-1)}, 1])/
   (1 - T)^2 - (8*T*G[{0, 1, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (16*T*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (32*T*G[{0, 1, T^(-1), 1}, 1])/(1 - T)^2 + 
  (32*T*G[{0, 1, T^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  ((-48*T*(1 + T))/(1 - T)^2 + (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{0, (1 - T)^(-1), 0, 1}, 1] + 
  (32*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((48*T*(1 + T))/(1 - T)^2 - (32*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - (16*T*G[{0, (1 - T)^(-1), 1, 1}, 1])/
   (1 - T)^2 + (8*T*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (24*T*(1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (8*T*(1 + 3*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T)^2 + 
  ((-24*T*(1 + T))/(1 - T)^2 + (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (16*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (48*T*(1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (24*T^2*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T)^2 - (24*T*(2*(1 - T) + 5*T)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (16*T*G[{0, T^(-1), 0, 1}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (16*T*G[{0, T^(-1), 0, T^(-1)}, 1])/(1 - T)^2 - 
  (32*T*G[{0, T^(-1), 1, 1}, 1])/(1 - T)^2 + 
  (32*T*G[{0, T^(-1), 1, T^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (48*T*G[{0, T^(-1), T^(-1), 1}, 1])/(1 - T)^2 - 
  (48*T*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  ((48*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 - (24*T*(4*(1 - T) + 9*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] + 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (8*T*(4*(1 - T) + 13*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 
     1])/(1 - T)^2 + ((96*T*(1 + T))/(1 - T)^2 - (64*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] - 
  (8*T*(1 + 3*T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((-24*T*(1 + T))/(1 - T)^2 + (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + (8*T*(5*(1 - T) + 11*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] - 
  (8*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (24*T*(1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 - (24*T^2*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T)^2 + ((48*T*(1 + T))/(1 - T)^2 - (32*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + (8*T*(5*(1 - T) + 11*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + 2*((-48*T*(1 + T))/(1 - T)^2 + (32*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] + 
  (16*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/(1 - T)^2 - 
  (8*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((-24*T*(1 + T))/(1 - T)^2 + (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] - (16*T*G[{(1 - T)^(-1), 1, 1, 1}, 1])/
   (1 - T)^2 + (16*T*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (16*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (8*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T)^2 + 
  (16*T*(1 + 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 
      T^(-1)}, 1])/(1 - T)^2 + ((-24*T*(1 + T))/(1 - T)^2 + 
    (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] - 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + 2*((24*T*(1 + T))/(1 - T)^2 - (16*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] - 
  (16*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T)^2 - 
  (24*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T)^2 - 
  (24*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (32*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/(1 - T)^2 + 
  (16*T*(1 + 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 
      (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/
   (1 - T)^2 + (24*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (96*T^2*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 - (48*T*(4*(1 - T) + 7*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (48*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      T^(-1)}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T)^2 + (48*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + (8*T*(5*(1 - T) + 11*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] - 
  (16*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((-48*T*(1 + T))/(1 - T)^2 + (32*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] - 
  (8*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((24*T*(1 + T))/(1 - T)^2 - (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (24*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + (48*T*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T)^2 - 
  (16*T*G[{T^(-1), 0, 1, 1}, 1])/(1 - T)^2 + 
  (16*T*G[{T^(-1), 0, 1, T^(-1)}, 1])/(1 - T)^2 + 
  (8*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T)^2 - 
  (24*T*(2*(1 - T) + 5*T)*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T)^2 + (16*T*G[{T^(-1), 0, T^(-1), 1}, 1])/(1 - T)^2 - 
  (16*T*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T)^2 + 
  ((-16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2 + (8*T*(5*(1 - T) + 11*T))/(1 - T)^2)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] - 
  (16*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((-48*T*(1 + T))/(1 - T)^2 + (32*LbL*Nf*T*(1 + 3*T))/
     (1 - T)^2)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] - 
  (8*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T)^2 + ((24*T*(1 + T))/(1 - T)^2 - (16*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (24*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T)^2 + (48*T*(2*(1 - T) + 5*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T)^2 + (4 + (8*Nf)/3)*Log[mm] + 
  Pi*(((-4*I)*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/((1 - T)*T) - 
    (((8*I)/3)*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/
     ((1 - T)*T))*Log[mm] + Pi*(((8*I)*T)/(1 - T)^2 + 
    (((16*I)/3)*Nf*T)/(1 - T)^2)*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  ((-4*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/((1 - T)*T) - 
    (8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  ((-8*T)/(1 - T)^2 - (16*Nf*T)/(3*(1 - T)^2))*G[{0, (1 - T)^(-1)}, 1]*
   Log[mm] + ((-8*T)/(1 - T)^2 - (16*Nf*T)/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), 1}, 1]*Log[mm] + 
  2*((8*T)/(1 - T)^2 + (16*Nf*T)/(3*(1 - T)^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[mm] + 
  Pi*(((-2*I)*(-4*(1 - T) - 2*(1 - T)^2 + 6*(1 - T)^3 - 6*T + 6*(1 - T)*T + 
       9*(1 - T)^2*T + 4*T^2 + 5*(1 - T)*T^2))/((1 - T)*T) - 
    ((8*I)*LbL*Nf*(6*(1 - T) - 15*(1 - T)^2 + 9*(1 - T)^3 + 8*T - 
       27*(1 - T)*T + 25*(1 - T)^2*T - 8*T^2 + 14*(1 - T)*T^2))/((1 - T)*T))*
   Log[qq] + ((4*Nf*(32*(1 - T) - 102*(1 - T)^2 + 70*(1 - T)^3 + 38*T - 
       152*(1 - T)*T + 139*(1 - T)^2*T - 38*T^2 + 63*(1 - T)*T^2))/
     (9*(1 - T)*T) + (-32*(1 - T) + 96*(1 - T)^2 - 86*(1 - T)^3 + 
      22*(1 - T)^4 - 34*T + 166*(1 - T)*T - 231*(1 - T)^2*T + 
      112*(1 - T)^3*T - 24*(1 - T)^4*T + 68*T^2 - 181*(1 - T)*T^2 + 
      137*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 - 34*T^3 + 45*(1 - T)*T^3)/
     ((1 - T)*(-1 + T)*T))*Log[qq] + 
  Pi^2*((-20*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(9*(1 - T)^2) + 
    (2*(7*(1 - T)^3 - 28*(1 - T)^4 + 35*(1 - T)^5 - 14*(1 - T)^6 + 
       21*(1 - T)^2*T - 112*(1 - T)^3*T + 115*(1 - T)^4*T + 36*(1 - T)^5*T - 
       55*(1 - T)^6*T - 10*(1 - T)^7*T + 5*(1 - T)^8*T + 21*(1 - T)*T^2 - 
       168*(1 - T)^2*T^2 + 286*(1 - T)^3*T^2 - 76*(1 - T)^4*T^2 - 
       50*(1 - T)^5*T^2 - 40*(1 - T)^6*T^2 + 20*(1 - T)^7*T^2 + 7*T^3 - 
       112*(1 - T)*T^3 + 248*(1 - T)^2*T^3 - 54*(1 - T)^3*T^3 - 
       70*(1 - T)^4*T^3 - 70*(1 - T)^5*T^3 + 30*(1 - T)^6*T^3 - 28*T^4 + 
       133*(1 - T)*T^4 - 96*(1 - T)^2*T^4 + 20*(1 - T)^3*T^4 - 
       70*(1 - T)^4*T^4 + 20*(1 - T)^5*T^4 + 31*T^5 - 58*(1 - T)*T^5 + 
       55*(1 - T)^2*T^5 - 40*(1 - T)^3*T^5 + 5*(1 - T)^4*T^5 - 10*T^6 + 
       20*(1 - T)*T^6 - 10*(1 - T)^2*T^6))/(3*(1 - T)^2*T^2))*Log[qq] + 
  ((-8*Nf*(3*(1 - T) - 8*(1 - T)^2 + 5*(1 - T)^3 + 2*T - 8*(1 - T)*T + 
       7*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2))/(3*(1 - T)*T) + 
    (2*(-35*(1 - T)^2 + 84*(1 - T)^3 - 51*(1 - T)^4 + 2*(1 - T)^5 - 
       27*(1 - T)*T + 100*(1 - T)^2*T - 88*(1 - T)^3*T + 6*(1 - T)^4*T - 
       16*T^2 + 82*(1 - T)*T^2 - 90*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       18*T^3 - 29*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(-3*(1 - T)^2 + 3*(1 - T)^3 + 3*(1 - T)*T - (1 - T)^2*T - 
       4*(1 - T)^3*T - 4*(1 - T)^4*T + 6*(1 - T)*T^2 - 14*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 + 4*T^3 - 14*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 4*T^4 + 
       4*(1 - T)*T^4))/(3*(1 - T)))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((-8*I)/3)*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(1 - T)^2 + 
    ((4*I)*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 3*(1 - T)^2*T + 
       13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + (1 - T)^6*T - 
       (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 33*(1 - T)^3*T^2 + 
       19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 4*(1 - T)^6*T^2 - T^3 + 
       15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 13*(1 - T)*T^4 + 
       15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 - 
       2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 2*T^6 + 
       2*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(1 - T)^2 - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 13*(1 - T)^4*T + 12*(1 - T)^5*T - 
       11*(1 - T)^6*T - 2*(1 - T)^7*T + (1 - T)^8*T + 3*(1 - T)*T^2 - 
       24*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       10*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 + T^3 - 
       16*(1 - T)*T^3 + 32*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 - 
       14*(1 - T)^4*T^3 - 14*(1 - T)^5*T^3 + 6*(1 - T)^6*T^3 - 4*T^4 + 
       19*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 - 
       14*(1 - T)^4*T^4 + 4*(1 - T)^5*T^4 + 5*T^5 - 10*(1 - T)*T^5 + 
       11*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 + (1 - T)^4*T^5 - 2*T^6 + 
       4*(1 - T)*T^6 - 2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  ((8*Nf*T)/3 - (2*(-35*(1 - T)^2 + 70*(1 - T)^3 - 37*(1 - T)^4 + 
       2*(1 - T)^5 - 29*(1 - T)*T + 76*(1 - T)^2*T - 51*(1 - T)^3*T + 
       6*(1 - T)^4*T - 18*T^2 + 72*(1 - T)*T^2 - 56*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 + 18*T^3 - 18*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(21*(1 - T)^2 - 51*(1 - T)^3 + 30*(1 - T)^4 + 
       39*(1 - T)*T - 122*(1 - T)^2*T + 105*(1 - T)^3*T - 4*(1 - T)^5*T + 
       24*T^2 - 111*(1 - T)*T^2 + 137*(1 - T)^2*T^2 - 10*(1 - T)^3*T^2 - 
       4*(1 - T)^4*T^2 - 28*T^3 + 60*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 4*T^4 - 8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/
     (3*(1 - T)*T))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(1 - T)^2 - 
    ((4*I)*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 
       3*(1 - T)^2*T - 16*(1 - T)^3*T + 13*(1 - T)^4*T + 12*(1 - T)^5*T - 
       11*(1 - T)^6*T - 2*(1 - T)^7*T + (1 - T)^8*T + 3*(1 - T)*T^2 - 
       24*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       10*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 + T^3 - 
       16*(1 - T)*T^3 + 32*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 - 
       14*(1 - T)^4*T^3 - 14*(1 - T)^5*T^3 + 6*(1 - T)^6*T^3 - 4*T^4 + 
       19*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 - 
       14*(1 - T)^4*T^4 + 4*(1 - T)^5*T^4 + 5*T^5 - 10*(1 - T)*T^5 + 
       11*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 + (1 - T)^4*T^5 - 2*T^6 + 
       4*(1 - T)*T^6 - 2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*G[{T^(-1)}, 1]*
   Log[qq] + Pi*(((-4*I)*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 
       7*(1 - T)^6 + 2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 
       62*(1 - T)^4*T - 108*(1 - T)^5*T + 88*(1 - T)^6*T - 24*(1 - T)^7*T - 
       3*(1 - T)^8*T + (1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 
       106*(1 - T)^3*T^2 - 212*(1 - T)^4*T^2 + 192*(1 - T)^5*T^2 - 
       50*(1 - T)^6*T^2 - 12*(1 - T)^7*T^2 + 4*(1 - T)^8*T^2 + T^3 - 
       17*(1 - T)*T^3 + 93*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 
       233*(1 - T)^4*T^3 - 57*(1 - T)^5*T^3 - 20*(1 - T)^6*T^3 + 
       6*(1 - T)^7*T^3 - 4*T^4 + 29*(1 - T)*T^4 - 87*(1 - T)^2*T^4 + 
       100*(1 - T)^3*T^4 - 12*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 + 
       4*(1 - T)^6*T^4 + T^5 - 5*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 
       13*(1 - T)^3*T^5 - 9*(1 - T)^4*T^5 + (1 - T)^5*T^5 + 2*T^6 - 
       6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (((8*I)/3)*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 
       44*(1 - T)^6 + 21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 
       48*(1 - T)^2*T - 186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 
       60*(1 - T)^6*T - 42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 
       177*(1 - T)^2*T^2 + 324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 
       66*(1 - T)*T^3 + 192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 
       144*(1 - T)^4*T^3 - 54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 
       69*(1 - T)*T^4 - 147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 
       69*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 
       72*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 
       12*(1 - T)*T^6 - 12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/((1 - T)^2*T^2))*
   G[{T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*T*(5*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2) - (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 
       2*(1 - T)^6 + 3*(1 - T)^2*T - 16*(1 - T)^3*T + 53*(1 - T)^4*T - 
       72*(1 - T)^5*T + 34*(1 - T)^6*T - 2*(1 - T)^8*T + 3*(1 - T)*T^2 - 
       24*(1 - T)^2*T^2 + 82*(1 - T)^3*T^2 - 122*(1 - T)^4*T^2 + 
       70*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 - 8*(1 - T)^7*T^2 + T^3 - 
       16*(1 - T)*T^3 + 86*(1 - T)^2*T^3 - 168*(1 - T)^3*T^3 + 
       110*(1 - T)^4*T^3 - 4*(1 - T)^5*T^3 - 12*(1 - T)^6*T^3 - 4*T^4 + 
       29*(1 - T)*T^4 - 78*(1 - T)^2*T^4 + 58*(1 - T)^3*T^4 - 
       8*(1 - T)^5*T^4 + T^5 - 8*(1 - T)*T^5 + 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 - 2*(1 - T)^4*T^5 + 2*T^6 - 4*(1 - T)*T^6 + 
       2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*G[{0, 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2) - (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + 
       (1 - T)^6*T - (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 
       33*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 
       4*(1 - T)^6*T^2 - T^3 + 15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 
       13*(1 - T)*T^4 + 15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 
       4*(1 - T)^4*T^4 - 2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 
       2*T^6 + 2*(1 - T)*T^6))/((1 - T)^2*T))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((4*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 62*(1 - T)^4*T - 
       108*(1 - T)^5*T + 88*(1 - T)^6*T - 24*(1 - T)^7*T - 3*(1 - T)^8*T + 
       (1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 106*(1 - T)^3*T^2 - 
       212*(1 - T)^4*T^2 + 192*(1 - T)^5*T^2 - 50*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       93*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 233*(1 - T)^4*T^3 - 
       57*(1 - T)^5*T^3 - 20*(1 - T)^6*T^3 + 6*(1 - T)^7*T^3 - 4*T^4 + 
       29*(1 - T)*T^4 - 87*(1 - T)^2*T^4 + 100*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 + 4*(1 - T)^6*T^4 + T^5 - 
       5*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 13*(1 - T)^3*T^5 - 9*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 
       2*(1 - T)^3*T^6))/((1 - T)^2*T^3) - 
    (8*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 44*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 48*(1 - T)^2*T - 
       186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)^2*T^2))*
   G[{0, T^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 6*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2) - (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + 
       (1 - T)^6*T - (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 
       33*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 
       4*(1 - T)^6*T^2 - T^3 + 15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 
       13*(1 - T)*T^4 + 15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 
       4*(1 - T)^4*T^4 - 2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 
       2*T^6 + 2*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*T*(-(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)^2) + 
    (4*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 - 3*(1 - T)^2*T + 
       13*(1 - T)^3*T - 22*(1 - T)^4*T + 12*(1 - T)^5*T + (1 - T)^6*T - 
       (1 - T)^7*T - 3*(1 - T)*T^2 + 21*(1 - T)^2*T^2 - 33*(1 - T)^3*T^2 + 
       19*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - 4*(1 - T)^6*T^2 - T^3 + 
       15*(1 - T)*T^3 - 38*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 4*T^4 - 13*(1 - T)*T^4 + 
       15*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 - 
       2*(1 - T)*T^5 + 7*(1 - T)^2*T^5 - (1 - T)^3*T^5 - 2*T^6 + 
       2*(1 - T)*T^6))/((1 - T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 
       9*(1 - T)*T^2 + 24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 - 4*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 12*T^4 - 33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 
       12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)^2) - 
    (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 2*(1 - T)^6 + 3*(1 - T)^2*T - 
       16*(1 - T)^3*T + 13*(1 - T)^4*T + 12*(1 - T)^5*T - 11*(1 - T)^6*T - 
       2*(1 - T)^7*T + (1 - T)^8*T + 3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 
       38*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 10*(1 - T)^5*T^2 - 
       8*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 + T^3 - 16*(1 - T)*T^3 + 
       32*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 - 14*(1 - T)^4*T^3 - 
       14*(1 - T)^5*T^3 + 6*(1 - T)^6*T^3 - 4*T^4 + 19*(1 - T)*T^4 - 
       12*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 + 5*T^5 - 10*(1 - T)*T^5 + 11*(1 - T)^2*T^5 - 
       8*(1 - T)^3*T^5 + (1 - T)^4*T^5 - 2*T^6 + 4*(1 - T)*T^6 - 
       2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1]*
   Log[qq] + ((4*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 + 3*(1 - T)^2*T - 19*(1 - T)^3*T + 62*(1 - T)^4*T - 
       108*(1 - T)^5*T + 88*(1 - T)^6*T - 24*(1 - T)^7*T - 3*(1 - T)^8*T + 
       (1 - T)^9*T + 3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 106*(1 - T)^3*T^2 - 
       212*(1 - T)^4*T^2 + 192*(1 - T)^5*T^2 - 50*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       93*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 233*(1 - T)^4*T^3 - 
       57*(1 - T)^5*T^3 - 20*(1 - T)^6*T^3 + 6*(1 - T)^7*T^3 - 4*T^4 + 
       29*(1 - T)*T^4 - 87*(1 - T)^2*T^4 + 100*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 + 4*(1 - T)^6*T^4 + T^5 - 
       5*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 13*(1 - T)^3*T^5 - 9*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 
       2*(1 - T)^3*T^6))/((1 - T)^2*T^3) - 
    (8*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 44*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 48*(1 - T)^2*T - 
       186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)^2*T^2))*
   G[{T^(-1), 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*T*(2*(1 - T)^3 - 3*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)^2*T + 
       6*(1 - T)^3*T - 6*(1 - T)^4*T + 12*(1 - T)^5*T - 9*(1 - T)*T^2 + 
       24*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 4*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 
       33*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 12*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)^2) - (4*((1 - T)^3 - 4*(1 - T)^4 + 5*(1 - T)^5 - 
       2*(1 - T)^6 + 3*(1 - T)^2*T - 16*(1 - T)^3*T + 13*(1 - T)^4*T + 
       12*(1 - T)^5*T - 11*(1 - T)^6*T - 2*(1 - T)^7*T + (1 - T)^8*T + 
       3*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 38*(1 - T)^3*T^2 - 
       4*(1 - T)^4*T^2 - 10*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 + T^3 - 16*(1 - T)*T^3 + 32*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 - 14*(1 - T)^4*T^3 - 14*(1 - T)^5*T^3 + 
       6*(1 - T)^6*T^3 - 4*T^4 + 19*(1 - T)*T^4 - 12*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 14*(1 - T)^4*T^4 + 4*(1 - T)^5*T^4 + 5*T^5 - 
       10*(1 - T)*T^5 + 11*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 + (1 - T)^4*T^5 - 
       2*T^6 + 4*(1 - T)*T^6 - 2*(1 - T)^2*T^6))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  2*((-4*((1 - T)^3 - 5*(1 - T)^4 + 9*(1 - T)^5 - 7*(1 - T)^6 + 2*(1 - T)^7 + 
       3*(1 - T)^2*T - 19*(1 - T)^3*T + 62*(1 - T)^4*T - 108*(1 - T)^5*T + 
       88*(1 - T)^6*T - 24*(1 - T)^7*T - 3*(1 - T)^8*T + (1 - T)^9*T + 
       3*(1 - T)*T^2 - 27*(1 - T)^2*T^2 + 106*(1 - T)^3*T^2 - 
       212*(1 - T)^4*T^2 + 192*(1 - T)^5*T^2 - 50*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 4*(1 - T)^8*T^2 + T^3 - 17*(1 - T)*T^3 + 
       93*(1 - T)^2*T^3 - 227*(1 - T)^3*T^3 + 233*(1 - T)^4*T^3 - 
       57*(1 - T)^5*T^3 - 20*(1 - T)^6*T^3 + 6*(1 - T)^7*T^3 - 4*T^4 + 
       29*(1 - T)*T^4 - 87*(1 - T)^2*T^4 + 100*(1 - T)^3*T^4 - 
       12*(1 - T)^4*T^4 - 18*(1 - T)^5*T^4 + 4*(1 - T)^6*T^4 + T^5 - 
       5*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 13*(1 - T)^3*T^5 - 9*(1 - T)^4*T^5 + 
       (1 - T)^5*T^5 + 2*T^6 - 6*(1 - T)*T^6 + 6*(1 - T)^2*T^6 - 
       2*(1 - T)^3*T^6))/((1 - T)^2*T^3) + 
    (8*LbL*Nf*(16*(1 - T)^3 - 54*(1 - T)^4 + 72*(1 - T)^5 - 44*(1 - T)^6 + 
       21*(1 - T)^7 - 15*(1 - T)^8 + 4*(1 - T)^9 + 48*(1 - T)^2*T - 
       186*(1 - T)^3*T + 270*(1 - T)^4*T - 180*(1 - T)^5*T + 60*(1 - T)^6*T - 
       42*(1 - T)^7*T + 12*(1 - T)^8*T + 33*(1 - T)*T^2 - 177*(1 - T)^2*T^2 + 
       324*(1 - T)^3*T^2 - 276*(1 - T)^4*T^2 + 96*(1 - T)^5*T^2 - 
       48*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 + 4*T^3 - 66*(1 - T)*T^3 + 
       192*(1 - T)^2*T^3 - 246*(1 - T)^3*T^3 + 144*(1 - T)^4*T^3 - 
       54*(1 - T)^5*T^3 + 8*(1 - T)^6*T^3 - 12*T^4 + 69*(1 - T)*T^4 - 
       147*(1 - T)^2*T^4 + 147*(1 - T)^3*T^4 - 69*(1 - T)^4*T^4 + 
       12*(1 - T)^5*T^4 + 12*T^5 - 48*(1 - T)*T^5 + 72*(1 - T)^2*T^5 - 
       48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 4*T^6 + 12*(1 - T)*T^6 - 
       12*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6))/(3*(1 - T)^2*T^2))*
   G[{T^(-1), T^(-1)}, 1]*Log[qq] + 
  ((4*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T))/((1 - T)*T) + 
    (8*Nf*(2 - 6*(1 - T) + 4*(1 - T)^2 - 2*T + 3*(1 - T)*T))/(3*(1 - T)*T))*
   Log[mm]*Log[qq] + 
  ((24*LbL*Nf*(2*(1 - T) - 7*(1 - T)^2 + 5*(1 - T)^3 + 8*T - 20*(1 - T)*T + 
       18*(1 - T)^2*T))/((1 - T)*T^2) - 
    (4*(16*(1 - T) - 22*(1 - T)^2 + 4*(1 - T)^3 + 2*(1 - T)^5 + 4*T - 
       13*(1 - T)*T - 7*(1 - T)^2*T + 2*(1 - T)^3*T + 2*(1 - T)^4*T))/
     ((1 - T)*T^2))*Zeta[3] + ((-8*T*(5*(1 - T) + 2*T))/(1 - T)^2 + 
    (48*LbL*Nf*T*(1 + 3*T))/(1 - T)^2)*G[{(1 - T)^(-1)}, 1]*Zeta[3], 
 -5 - (76*Nf)/9 + Pi*((((4*I)/9)*Nf*(38*(1 - T) + 13*T))/(-1 + T) - 
    ((8*I)/3)*LbL*Nf*(-18 - 3*(1 - T) + 2*(1 - T)^2 - 9*T + 2*(1 - T)*T) + 
    (I*(28 - 18*(1 - T) - 10*(1 - T)^2 - 9*T + 5*(1 - T)*T - 20*T^2 + 
       24*(1 - T)*T^2))/((-1 + T)*T)) + 
  Pi^3*((((4*I)/3)*LbL*Nf*(6 + 2*(1 - T) - 11*T - 5*(1 - T)*T + 8*T^2))/
     (-1 + T)^2 + (((2*I)/3)*(14 + 4*(1 - T) - 25*T - 11*(1 - T)*T + 12*T^2 + 
       4*(1 - T)*T^2 + (1 - T)*T^3 + T^4))/(-1 + T)^2) + 
  Pi^2*((-8*Nf*(2*(1 - T) + T))/(9*(-1 + T)) - 
    (4*LbL*Nf*(-9*(1 - T)^2 + 25*(1 - T)^3 - 20*(1 - T)^4 - 15*T - 
       15*(1 - T)*T + 50*(1 - T)^2*T - 55*(1 - T)^3*T + 20*(1 - T)^4*T + 
       24*T^2 + 40*(1 - T)*T^2 - 80*(1 - T)^2*T^2 + 30*(1 - T)^3*T^2 - 
       45*(1 - T)*T^3 + 30*(1 - T)^2*T^3 + 20*(1 - T)*T^4))/(9*(-1 + T)) - 
    (2*(-7*(1 - T)^2 + 12*(1 - T)^3 - 55*(1 - T)^4 - 14*(1 - T)*T - 
       59*(1 - T)^2*T - 76*(1 - T)^3*T + 61*(1 - T)^4*T - 7*T^2 + 
       56*(1 - T)*T^2 + 13*(1 - T)^2*T^2 + 43*(1 - T)^3*T^2 + 7*T^3 - 
       26*(1 - T)*T^3 + 23*(1 - T)^2*T^3 + 30*(1 - T)^3*T^3 - 
       19*(1 - T)*T^4 + 30*(1 - T)^2*T^4))/(3*(1 - T)*(-1 + T))) + 
  Pi^2*((-20*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/9 + 
    (2*(7 - 7*(1 - T) - 24*(1 - T)^2 + 20*(1 - T)^3 - 7*T - 7*(1 - T)*T + 
       30*(1 - T)^2*T))/(3*(1 - T)^2))*G[{(1 - T)^(-1)}, 1] + 
  ((8*Nf)/3 - (8*LbL*Nf*T*(-18 - 3*(1 - T) + 2*(1 - T)^2 - 9*T + 
       2*(1 - T)*T))/3 + (4*(1 - (1 - T)^2 - 12*T + 12*(1 - T)*T - 5*T^2 + 
       6*(1 - T)*T^2))/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((4*LbL*Nf*(6 + 2*(1 - T) - 11*T - 5*(1 - T)*T + 8*T^2))/
     (3*(-1 + T)^2) + (2*(20 + 8*(1 - T) - 36*T - 17*(1 - T)*T + 17*T^2 + 
       6*(1 - T)*T^2 + (1 - T)*T^3 + T^4))/(3*(-1 + T)^2))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((4*I)*(-(1 - T)^2 + 5*(1 - T)^3 - 10*(1 - T)^4 - 2*(1 - T)*T - 
       7*(1 - T)^2*T - 16*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       13*(1 - T)*T^2 - 2*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 
       4*(1 - T)^4 + 15*T - 18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 
       4*(1 - T)^4*T - 21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 - 3*T^3 - 11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 
       4*(1 - T)*T^4))/((1 - T)*(-1 + T)) - 
    ((4*I)*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 11*(1 - T)^5 + 
       2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 33*(1 - T)^4*T + 
       13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 3*(1 - T)*T^3 - 
       15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 2*(1 - T)*T^4 - 
       3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/((1 - T)^2*(-1 + T)))*
   G[{(1 - T)^(-1)}, 1] + (10*Pi^2*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*
    G[{T^(-1)}, 1])/(3*(-1 + T)) + 
  Pi^3*(((-4*I)*(-3 + 2*T))/T - (((8*I)/3)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1)}, 1] + ((4*Nf*(38*(1 - T) + 13*T))/(9*(-1 + T)) - 
    (8*LbL*Nf*(1 - T)*(-18 - 3*(1 - T) + 2*(1 - T)^2 - 9*T + 2*(1 - T)*T))/
     3 - (-28*(1 - T) - 10*(1 - T)^2 + 20*T - 5*(1 - T)*T - 19*T^2 + 
      24*(1 - T)*T^2)/(-1 + T))*G[{T^(-1)}, 1] + 
  Pi^2*((16*Nf)/(9*T) - (4*LbL*Nf*(-33 + 13*(1 - T) + 46*T + 15*T^2 - 
       15*(1 - T)*T^2 - 30*T^3 + 20*(1 - T)*T^3 + 20*T^4))/(9*T) + 
    (2*(-7 + 14*(1 - T) + 17*(1 - T)^2 + 2*(1 - T)^3 + 14*T - 14*(1 - T)*T - 
       40*(1 - T)^2*T + 14*(1 - T)^3*T - 7*T^2 + 49*(1 - T)^2*T^2 - 
       12*(1 - T)^3*T^2 - 26*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 
       4*(1 - T)^2*T^4))/(3*(1 - T)^2*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((2*I)*(-2*(1 - T)^2 - 2*(1 - T)^3 - 24*(1 - T)^4 - 4*(1 - T)*T - 
       38*(1 - T)^2*T - 29*(1 - T)^3*T + 24*(1 - T)^4*T - 2*T^2 + 
       14*(1 - T)*T^2 + 14*(1 - T)^2*T^2 + 16*(1 - T)^3*T^2 + 2*T^3 - 
       5*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 - 8*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/
     ((-1 + T)*T) - (((8*I)/3)*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 
       7*(1 - T)^3 - 4*(1 - T)^4 - 15*T - 6*(1 - T)*T + 11*(1 - T)^2*T - 
       13*(1 - T)^3*T + 4*(1 - T)^4*T + 6*T^2 + 7*(1 - T)*T^2 - 
       14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 
       4*(1 - T)*T^4))/T - ((2*I)*(2*(1 - T)^2 - 8*(1 - T)^3 + 5*(1 - T)^4 + 
       4*(1 - T)*T - 6*(1 - T)^2*T + 5*(1 - T)^3*T - 19*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 5*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 67*(1 - T)*T^3 + 5*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 - 12*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 
       12*(1 - T)^3*T^4 - 10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{T^(-1)}, 1] + (8*Pi^2*G[{0, 1}, 1])/(3*T) + 
  ((-8*Nf*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2))/(3*(-1 + T)) - 
    (16*LbL*Nf*(-9 + 12*(1 - T) + 6*(1 - T)^2 + 7*(1 - T)^3 - 4*(1 - T)^4 + 
       21*T - 18*(1 - T)*T + 17*(1 - T)^2*T - 13*(1 - T)^3*T + 
       4*(1 - T)^4*T - 21*T^2 + 13*(1 - T)*T^2 - 20*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 - 11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(-1 + T)) - (2*(-2*(1 - T)^2 - 4*(1 - T)^3 - 32*(1 - T)^4 - 
       80*(1 - T)^2*T - 27*(1 - T)^3*T + 48*(1 - T)^4*T + 2*T^2 + 
       18*(1 - T)*T^2 + 44*(1 - T)^2*T^2 + 32*(1 - T)^3*T^2 - 2*T^3 - 
       9*(1 - T)*T^3 + 16*(1 - T)^2*T^3 + 24*(1 - T)^3*T^3 - 16*(1 - T)*T^4 + 
       24*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{0, 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 10*(1 - T)^3 + 6*(1 - T)^4 - 
       18*(1 - T)^5 + 8*(1 - T)^6 - 12*(1 - T)*T + 54*(1 - T)^2*T - 
       2*(1 - T)^3*T - 60*(1 - T)^4*T + 60*(1 - T)^5*T - 16*(1 - T)^6*T - 
       12*T^2 + 84*(1 - T)*T^2 - 63*(1 - T)^2*T^2 - 77*(1 - T)^3*T^2 + 
       126*(1 - T)^4*T^2 - 66*(1 - T)^5*T^2 + 8*(1 - T)^6*T^2 + 58*T^3 - 
       108*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 
       96*(1 - T)^4*T^3 + 24*(1 - T)^5*T^3 - 71*T^4 + 3*(1 - T)*T^4 + 
       108*(1 - T)^2*T^4 - 80*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 + 16*T^5 + 
       96*(1 - T)*T^5 - 84*(1 - T)^2*T^5 + 16*(1 - T)^3*T^5 + 38*T^6 - 
       78*(1 - T)*T^6 + 24*(1 - T)^2*T^6 - 28*T^7 + 24*(1 - T)*T^7 + 8*T^8))/
     ((-1 + T)^2*T) - ((4*I)*(2*(1 - T)^3 - 4*(1 - T)^4 - 6*(1 - T)^5 + 
       16*(1 - T)^6 - 8*(1 - T)^7 + 6*(1 - T)^2*T - 18*(1 - T)^3*T - 
       30*(1 - T)^4*T + 88*(1 - T)^5*T - 62*(1 - T)^6*T + 16*(1 - T)^7*T + 
       6*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 
       168*(1 - T)^4*T^2 - 207*(1 - T)^5*T^2 + 86*(1 - T)^6*T^2 - 
       8*(1 - T)^7*T^2 + 2*T^3 - 22*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       118*(1 - T)^3*T^3 - 277*(1 - T)^4*T^3 + 205*(1 - T)^5*T^3 - 
       40*(1 - T)^6*T^3 - 6*T^4 + 26*(1 - T)*T^4 + 86*(1 - T)^2*T^4 - 
       225*(1 - T)^3*T^4 + 223*(1 - T)^4*T^4 - 84*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 6*T^5 - 10*(1 - T)*T^5 - 101*(1 - T)^2*T^5 + 
       155*(1 - T)^3*T^5 - 92*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - 2*T^6 + 
       43*(1 - T)^2*T^6 - 52*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       12*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, 1}, 1] - 
  (8*Pi^2*G[{0, (1 - T)^(-1)}, 1])/(3*T) + 
  ((-8*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 4*(1 - T)^4 + 15*T - 
       18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 4*(1 - T)^4*T - 
       21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 3*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(1 - T)*(-1 + T)) + (4*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 
       11*(1 - T)^5 + 2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 
       33*(1 - T)^4*T + 13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 
       3*(1 - T)*T^3 - 15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 
       2*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((4*I)*(2 - 4*(1 - T) - 6*(1 - T)^2 + 16*(1 - T)^3 - 8*(1 - T)^4 - 
       6*T + 8*(1 - T)*T + 36*(1 - T)^2*T - 30*(1 - T)^3*T + 16*(1 - T)^4*T + 
       6*T^2 - 4*(1 - T)*T^2 - 56*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 
       8*(1 - T)^4*T^2 - 2*T^3 + 27*(1 - T)^2*T^3 - 12*(1 - T)^3*T^3 - 
       6*(1 - T)^2*T^4 + (1 - T)^3*T^4 + (1 - T)^2*T^5))/
     ((1 - T)^2*(-1 + T)^2*T) - 
    (((8*I)/3)*LbL*Nf*(-6 + 10*(1 - T) + 6*(1 - T)^2 - 18*(1 - T)^3 + 
       8*(1 - T)^4 + 52*T - 8*(1 - T)*T - 24*(1 - T)^2*T + 44*(1 - T)^3*T - 
       16*(1 - T)^4*T - 77*T^2 - 23*(1 - T)*T^2 + 30*(1 - T)^2*T^2 - 
       34*(1 - T)^3*T^2 + 8*(1 - T)^4*T^2 + 40*T^3 + 10*(1 - T)*T^3 - 
       12*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 
       14*T^5 + 4*(1 - T)*T^5 + 4*T^6))/((-1 + T)^2*T))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((8*LbL*Nf*(-4 + 3*T))/(3*T) + 
    (4*(-24 - 17*(1 - T) + 7*T))/(3*T))*G[{0, T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12 + 10*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 
       4*(1 - T)^4 + 16*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 6*T^2 - 
       6*(1 - T)*T^2 - 12*T^3 + 8*(1 - T)*T^3 + 8*T^4))/T + 
    ((4*I)*(-2 + 4*(1 - T) + 6*(1 - T)^2 + 4*(1 - T)^4 + 4*T - 4*(1 - T)*T - 
       22*(1 - T)^2*T + 10*(1 - T)^3*T - 4*(1 - T)^4*T - 2*T^2 + 
       27*(1 - T)^2*T^2 - 9*(1 - T)^3*T^2 - 11*(1 - T)^2*T^3 + 
       (1 - T)^3*T^3 + (1 - T)^2*T^4))/((1 - T)^2*(-1 + T)*T))*
   G[{0, T^(-1)}, 1] + ((8*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/
     (9*(-1 + T)*T) + (8*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 7*(1 - T)^3 - 
       4*(1 - T)^4 - 15*T - 6*(1 - T)*T + 11*(1 - T)^2*T - 13*(1 - T)^3*T + 
       4*(1 - T)^4*T + 6*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 - 5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*T) + (2*(2*(1 - T)^2 - 8*(1 - T)^3 + 5*(1 - T)^4 + 4*(1 - T)*T - 
       6*(1 - T)^2*T + 5*(1 - T)^3*T - 19*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 5*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 67*(1 - T)*T^3 + 5*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 - 12*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 
       12*(1 - T)^3*T^4 - 10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{0, T^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 4*(1 - T)^4 + 15*T - 
       18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 4*(1 - T)^4*T - 
       21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 3*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(1 - T)*(-1 + T)) + (4*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 
       11*(1 - T)^5 + 2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 
       33*(1 - T)^4*T + 13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 
       3*(1 - T)*T^3 - 15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 
       2*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     ((1 - T)*(-1 + T)^2*T) + ((4*I)*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 37*(1 - T)^5*T - 28*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 
       62*(1 - T)^4*T^2 - 80*(1 - T)^5*T^2 + 41*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       42*(1 - T)^3*T^3 - 84*(1 - T)^4*T^3 + 88*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 - 3*T^4 + 11*(1 - T)*T^4 + 47*(1 - T)^2*T^4 - 
       68*(1 - T)^3*T^4 + 79*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 + 3*T^5 + (1 - T)*T^5 - 46*(1 - T)^2*T^5 + 
       50*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 - T^6 - 
       6*(1 - T)*T^6 + 16*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1}, 1] + 
  2*Pi*(((-4*I)*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/
     (1 - T)^2 + ((8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T) + 
    ((4*I)*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((8*LbL*Nf*T*(18*(1 - T) + 9*(1 - T)^2 + (1 - T)^3 - 4*(1 - T)^4 + 15*T - 
       18*(1 - T)*T + 8*(1 - T)^2*T - 7*(1 - T)^3*T + 4*(1 - T)^4*T - 
       21*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 3*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/
     (3*(1 - T)*(-1 + T)) - (4*((1 - T)^2 - 5*(1 - T)^3 + 16*(1 - T)^4 - 
       11*(1 - T)^5 + 2*(1 - T)*T + 19*(1 - T)^2*T - (1 - T)^3*T - 
       33*(1 - T)^4*T + 13*(1 - T)^5*T + T^2 - (1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + 11*(1 - T)^4*T^2 - T^3 + 
       3*(1 - T)*T^3 - 15*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 
       2*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{(1 - T)^(-1), T^(-1)}, 
     1])/(-1 + T) + Pi^2*((-8*LbL*Nf*(-4 + 3*T))/(3*T) - 
    (4*(-9 - 5*(1 - T) + 4*T))/(3*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/
     (1 - T)^2 + ((8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-4*I)*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 
       7*(1 - T)^2*T - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/
     ((1 - T)^2*T) + (((8*I)/3)*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 
       3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/T)*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + 5*(1 - T)^3 - 10*(1 - T)^4 - 2*(1 - T)*T - 
       7*(1 - T)^2*T - 16*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       13*(1 - T)*T^2 - 2*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (4*Pi^2*(-5 - 4*(1 - T) + T)*G[{T^(-1), 1}, 1])/T + 
  ((8*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/(9*(-1 + T)*T) + 
    (8*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 7*(1 - T)^3 - 4*(1 - T)^4 - 15*T - 
       6*(1 - T)*T + 11*(1 - T)^2*T - 13*(1 - T)^3*T + 4*(1 - T)^4*T + 
       6*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 
       5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*T) + 
    (2*(2*(1 - T)^2 - 8*(1 - T)^3 + 5*(1 - T)^4 + 4*(1 - T)*T - 
       6*(1 - T)^2*T + 5*(1 - T)^3*T - 19*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 5*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 67*(1 - T)*T^3 + 5*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 - 12*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 
       12*(1 - T)^3*T^4 - 10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{T^(-1), 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 
       9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 18*(1 - T)^2*T + 
       6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 
       18*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/T + 
    ((4*I)*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 - (1 - T)^6 - 4*(1 - T)^7 + 
       3*(1 - T)^2*T - 7*(1 - T)^3*T - 11*(1 - T)^4*T + 5*(1 - T)^5*T - 
       18*(1 - T)^6*T + 3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 - 7*(1 - T)^3*T^2 + 
       6*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 + T^3 - 
       5*(1 - T)*T^3 - 19*(1 - T)^2*T^3 + 23*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 - T^4 + 11*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{T^(-1), 1}, 1] - 
  ((4*I)*Pi*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), (1 - T)^(-1)}, 
     1])/(-1 + T) + Pi^2*((-8*LbL*Nf*(-4 + 3*T))/(3*T) - 
    (4*(-9 - 5*(1 - T) + 4*T))/(3*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/
     (1 - T)^2 + ((8*I)/3)*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-4*I)*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 
       7*(1 - T)^2*T - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/
     ((1 - T)^2*T) + (((8*I)/3)*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 
       3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/T)*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(1 - T)*(-3 - 5*(1 - T)^2 + 4*(1 - T)^3 + 3*T - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + 5*(1 - T)^3 - 10*(1 - T)^4 - 2*(1 - T)*T - 
       7*(1 - T)^2*T - 16*(1 - T)^3*T + 12*(1 - T)^4*T - T^2 + 
       13*(1 - T)*T^2 - 2*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 4*(1 - T)*T^4 + 
       6*(1 - T)^2*T^4))/((1 - T)*(-1 + T)))*G[{T^(-1), (1 - T)^(-1)}, 1] - 
  (8*Pi^2*(-1 + T)*G[{T^(-1), T^(-1)}, 1])/T - 
  (40*Pi^2*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1)}, 1])/(3*T) - 
  ((4*I)*Pi*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), T^(-1)}, 1])/
   (-1 + T) + ((-8*Nf*(2*(1 - T) + T))/(3*(-1 + T)) + 
    (2*(-12 - 8*(1 - T) + 9*T))/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*((((8*I)/3)*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 
       6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/T - 
    ((4*I)*(-1 + 2*(1 - T) + 3*(1 - T)^2 + 2*T - 2*(1 - T)*T - 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - T^2 + 9*(1 - T)^2*T^2 - 
       3*(1 - T)^3*T^2 - 5*(1 - T)^2*T^3 + (1 - T)^3*T^3 + (1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((16*I)/3)*Nf)/T - (((8*I)/3)*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/T + 
    ((4*I)*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((-8*Nf*(-19*(1 - T) - 19*T + 25*(1 - T)*T + 22*T^2))/(9*(-1 + T)*T) - 
    (8*LbL*Nf*(-12*(1 - T) - 6*(1 - T)^2 + 7*(1 - T)^3 - 4*(1 - T)^4 - 15*T - 
       6*(1 - T)*T + 11*(1 - T)^2*T - 13*(1 - T)^3*T + 4*(1 - T)^4*T + 
       6*T^2 + 7*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 
       5*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*T) - 
    (2*(2*(1 - T)^2 - 8*(1 - T)^3 + 5*(1 - T)^4 + 4*(1 - T)*T - 
       6*(1 - T)^2*T + 5*(1 - T)^3*T - 19*(1 - T)^4*T + 2*T^2 - 
       48*(1 - T)*T^2 - 5*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       22*(1 - T)^4*T^2 - 2*T^3 + 67*(1 - T)*T^3 + 5*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 - 12*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 
       12*(1 - T)^3*T^4 - 10*(1 - T)*T^5 + 12*(1 - T)^2*T^5))/
     ((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 10*(1 - T)^3 + 6*(1 - T)^4 - 18*(1 - T)^5 + 
       8*(1 - T)^6 - 12*(1 - T)*T + 90*(1 - T)^2*T + 10*(1 - T)^3*T - 
       60*(1 - T)^4*T + 60*(1 - T)^5*T - 16*(1 - T)^6*T - 12*T^2 + 
       156*(1 - T)*T^2 - 105*(1 - T)^2*T^2 - 107*(1 - T)^3*T^2 + 
       126*(1 - T)^4*T^2 - 66*(1 - T)^5*T^2 + 8*(1 - T)^6*T^2 + 94*T^3 - 
       228*(1 - T)*T^3 - 54*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 
       96*(1 - T)^4*T^3 + 24*(1 - T)^5*T^3 - 137*T^4 + 69*(1 - T)*T^4 + 
       108*(1 - T)^2*T^4 - 80*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 + 64*T^5 + 
       96*(1 - T)*T^5 - 84*(1 - T)^2*T^5 + 16*(1 - T)^3*T^5 + 38*T^6 - 
       78*(1 - T)*T^6 + 24*(1 - T)^2*T^6 - 28*T^7 + 24*(1 - T)*T^7 + 8*T^8))/
     (3*(-1 + T)^2*T) + (8*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 51*(1 - T)^5*T - 21*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       105*(1 - T)^4*T^2 - 86*(1 - T)^5*T^2 + 32*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       80*(1 - T)^3*T^3 - 146*(1 - T)^4*T^3 + 73*(1 - T)^5*T^3 - 
       17*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 50*(1 - T)^2*T^4 - 
       140*(1 - T)^3*T^4 + 89*(1 - T)^4*T^4 - 33*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 63*(1 - T)^2*T^5 + 
       77*(1 - T)^3*T^5 - 37*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 - T^6 + 
       25*(1 - T)^2*T^6 - 23*(1 - T)^3*T^6 + 6*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + (1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, 0, 1}, 1] + 
  ((-8*(1 - 2*(1 - T) - 3*(1 - T)^2 + 8*(1 - T)^3 - 4*(1 - T)^4 - 3*T + 
       4*(1 - T)*T + 23*(1 - T)^2*T - 8*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       T^3 + 20*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 - 6*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T) + 
    (16*LbL*Nf*(-3 + 5*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       44*T + 2*(1 - T)*T - 12*(1 - T)^2*T + 22*(1 - T)^3*T - 8*(1 - T)^4*T - 
       70*T^2 - 28*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 17*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 38*T^3 + 10*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 14*T^5 + 4*(1 - T)*T^5 + 
       4*T^6))/(3*(-1 + T)^2*T))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, 0, T^(-1)}, 1])/T + 
  ((16*Nf)/(3*T) + (8*(-1 + 2*(1 - T) + 3*(1 - T)^2 + 4*(1 - T)^4 + T - 
       10*(1 - T)^2*T + 7*(1 - T)^3*T + 6*(1 - T)^2*T^2))/((1 - T)^2*T) + 
    (16*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       8*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{0, 0, T^(-1)}, 1] + 
  ((16*I)*Pi*G[{0, 1, 1}, 1])/T + 
  ((-16*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 9*T^2 + 15*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 14*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) + (8*(2*(1 - T)^3 - 6*(1 - T)^4 + 4*(1 - T)^5 + 26*(1 - T)^2*T - 
       40*(1 - T)^3*T + 22*(1 - T)^4*T - 4*(1 - T)^5*T + 10*(1 - T)*T^2 - 
       68*(1 - T)^2*T^2 + 65*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 + 34*T^3 - 
       64*(1 - T)*T^3 + 67*(1 - T)^2*T^3 - 28*(1 - T)^3*T^3 + 
       2*(1 - T)^4*T^3 - 54*T^4 + 67*(1 - T)*T^4 - 28*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4 + 23*T^5 - 16*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 4*T^6 + 
       8*(1 - T)*T^6 + 2*T^7))/((-1 + T)*T))*G[{0, 1, 1}, 1] - 
  ((16*I)*Pi*G[{0, 1, (1 - T)^(-1)}, 1])/T + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 
       30*(1 - T)^4*T + 30*(1 - T)^5*T - 8*(1 - T)^6*T - 6*T^2 + 
       60*(1 - T)*T^2 - 42*(1 - T)^2*T^2 - 46*(1 - T)^3*T^2 + 
       63*(1 - T)^4*T^2 - 33*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 + 38*T^3 - 
       84*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 
       48*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 - 52*T^4 + 18*(1 - T)*T^4 + 
       54*(1 - T)^2*T^4 - 40*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 20*T^5 + 
       48*(1 - T)*T^5 - 42*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 19*T^6 - 
       39*(1 - T)*T^6 + 12*(1 - T)^2*T^6 - 14*T^7 + 12*(1 - T)*T^7 + 4*T^8))/
     (3*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 49*(1 - T)^5*T - 24*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       99*(1 - T)^4*T^2 - 90*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 76*(1 - T)^5*T^3 - 
       18*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 48*(1 - T)^2*T^4 - 
       128*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       70*(1 - T)^3*T^5 - 40*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 + 
       22*(1 - T)^2*T^6 - 24*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, 1, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*G[{0, 1, T^(-1)}, 1])/T + 
  ((4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T + 19*(1 - T)^4*T - 33*(1 - T)^5*T + 
       22*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - T^3 + 5*(1 - T)*T^3 + 
       19*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 52*(1 - T)^4*T^3 + T^4 - 
       9*(1 - T)^2*T^4 + 28*(1 - T)^3*T^4 + 6*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T))*G[{0, 1, T^(-1)}, 1] - ((16*I)*Pi*G[{0, (1 - T)^(-1), 1}, 1])/T + 
  ((8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 9*(1 - T)^6 + 
       4*(1 - T)^7 - 24*(1 - T)^2*T + 66*(1 - T)^3*T + 14*(1 - T)^4*T - 
       30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 30*(1 - T)*T^2 + 
       168*(1 - T)^2*T^2 - 69*(1 - T)^3*T^2 - 79*(1 - T)^4*T^2 + 
       63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 - 6*T^3 + 
       134*(1 - T)*T^3 - 216*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       72*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 18*T^4 - 
       163*(1 - T)*T^4 + 57*(1 - T)^2*T^4 + 93*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 68*(1 - T)*T^5 + 
       96*(1 - T)^2*T^5 - 78*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 + 6*T^6 + 
       38*(1 - T)*T^6 - 78*(1 - T)^2*T^6 + 24*(1 - T)^3*T^6 - 
       28*(1 - T)*T^7 + 24*(1 - T)^2*T^7 + 8*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 47*(1 - T)^5*T - 14*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 
       92*(1 - T)^4*T^2 - 60*(1 - T)^5*T^2 + 30*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       72*(1 - T)^3*T^3 - 108*(1 - T)^4*T^3 + 68*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 - 3*T^4 + 11*(1 - T)*T^4 + 57*(1 - T)^2*T^4 - 
       120*(1 - T)^3*T^4 + 85*(1 - T)^4*T^4 - 48*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 + (1 - T)*T^5 - 68*(1 - T)^2*T^5 + 
       78*(1 - T)^3*T^5 - 64*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 - 
       6*(1 - T)*T^6 + 29*(1 - T)^2*T^6 - 44*(1 - T)^3*T^6 + 
       12*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 12*(1 - T)^2*T^7 + 
       8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 
       30*(1 - T)^4*T + 30*(1 - T)^5*T - 8*(1 - T)^6*T - 6*T^2 + 
       60*(1 - T)*T^2 - 42*(1 - T)^2*T^2 - 46*(1 - T)^3*T^2 + 
       63*(1 - T)^4*T^2 - 33*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 + 38*T^3 - 
       84*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 
       48*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 - 52*T^4 + 18*(1 - T)*T^4 + 
       54*(1 - T)^2*T^4 - 40*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 20*T^5 + 
       48*(1 - T)*T^5 - 42*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 19*T^6 - 
       39*(1 - T)*T^6 + 12*(1 - T)^2*T^6 - 14*T^7 + 12*(1 - T)*T^7 + 4*T^8))/
     (3*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 49*(1 - T)^5*T - 24*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       99*(1 - T)^4*T^2 - 90*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 76*(1 - T)^5*T^3 - 
       18*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 48*(1 - T)^2*T^4 - 
       128*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       70*(1 - T)^3*T^5 - 40*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 + 
       22*(1 - T)^2*T^6 - 24*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((16*I)*Pi*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 - 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((4*(1 - 2*(1 - T) - 3*(1 - T)^2 + 8*(1 - T)^3 - 4*(1 - T)^4 - 3*T + 
       4*(1 - T)*T + 23*(1 - T)^2*T - 8*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       T^3 + 20*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 - 6*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T) - 
    (8*LbL*Nf*(-3 + 5*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       44*T + 2*(1 - T)*T - 12*(1 - T)^2*T + 22*(1 - T)^3*T - 8*(1 - T)^4*T - 
       70*T^2 - 28*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 17*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 38*T^3 + 10*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 14*T^5 + 4*(1 - T)*T^5 + 
       4*T^6))/(3*(-1 + T)^2*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-6 - 5*(1 - T) + T)*G[{0, T^(-1), 1}, 1])/T + 
  ((4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T + 19*(1 - T)^4*T - 33*(1 - T)^5*T + 
       22*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - T^3 + 5*(1 - T)*T^3 + 
       19*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 52*(1 - T)^4*T^3 + T^4 - 
       9*(1 - T)^2*T^4 + 28*(1 - T)^3*T^4 + 6*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T))*G[{0, T^(-1), 1}, 1] + 
  ((16*Nf)/(3*T) + (8*LbL*Nf*(-3*(1 - T)^2 + 11*(1 - T)^3 + 6*(1 - T)^4 - 
       18*(1 - T)^5 + 8*(1 - T)^6 - 6*(1 - T)*T + 30*(1 - T)^2*T + 
       12*(1 - T)^3*T - 48*(1 - T)^4*T + 24*(1 - T)^5*T - 6*T^2 + 
       24*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 45*(1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 - (1 - T)^6 - 8*(1 - T)^7 + 
       3*(1 - T)^2*T - 8*(1 - T)^3*T - 9*(1 - T)^4*T + 8*(1 - T)^5*T - 
       33*(1 - T)^6*T + 8*(1 - T)^7*T + 3*(1 - T)*T^2 - 12*(1 - T)^2*T^2 + 
       29*(1 - T)^4*T^2 - 68*(1 - T)^5*T^2 + 36*(1 - T)^6*T^2 + T^3 - 
       8*(1 - T)*T^3 - 10*(1 - T)^2*T^3 + 42*(1 - T)^3*T^3 - 
       71*(1 - T)^4*T^3 + 66*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 + 
       34*(1 - T)^2*T^4 - 60*(1 - T)^3*T^4 + 62*(1 - T)^4*T^4 + T^5 - 
       20*(1 - T)^2*T^5 + 30*(1 - T)^3*T^5 + 6*(1 - T)^2*T^6))/
     ((1 - T)^2*(-1 + T)*T))*G[{0, T^(-1), 1}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{0, T^(-1), (1 - T)^(-1)}, 1] - 
  ((40*I)*Pi*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), T^(-1)}, 1])/T + 
  2*((-16*Nf)/(3*T) - (4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 4*(1 - T)^4 - 2*T + 
       2*(1 - T)*T + 10*(1 - T)^2*T - 10*(1 - T)^3*T + 4*(1 - T)^4*T + T^2 - 
       14*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 6*(1 - T)^2*T^3))/
     ((1 - T)^2*(-1 + T)*T) - (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       9*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T))*
   G[{0, T^(-1), T^(-1)}, 1] + 
  ((-16*Nf)/(3*T) + (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 + 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 36*(1 - T)^2*T + 2*(1 - T)^3*T - 
       30*(1 - T)^4*T + 30*(1 - T)^5*T - 8*(1 - T)^6*T - 6*T^2 + 
       60*(1 - T)*T^2 - 42*(1 - T)^2*T^2 - 46*(1 - T)^3*T^2 + 
       63*(1 - T)^4*T^2 - 33*(1 - T)^5*T^2 + 4*(1 - T)^6*T^2 + 38*T^3 - 
       84*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 
       48*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 - 52*T^4 + 18*(1 - T)*T^4 + 
       54*(1 - T)^2*T^4 - 40*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 20*T^5 + 
       48*(1 - T)*T^5 - 42*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 19*T^6 - 
       39*(1 - T)*T^6 + 12*(1 - T)^2*T^6 - 14*T^7 + 12*(1 - T)*T^7 + 4*T^8))/
     (3*(-1 + T)^2*T) - (4*((1 - T)^3 - 2*(1 - T)^4 - 3*(1 - T)^5 + 
       8*(1 - T)^6 - 4*(1 - T)^7 + 3*(1 - T)^2*T - 9*(1 - T)^3*T - 
       15*(1 - T)^4*T + 49*(1 - T)^5*T - 24*(1 - T)^6*T + 8*(1 - T)^7*T + 
       3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       99*(1 - T)^4*T^2 - 90*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 76*(1 - T)^5*T^3 - 
       18*(1 - T)^6*T^3 - 3*T^4 + 13*(1 - T)*T^4 + 48*(1 - T)^2*T^4 - 
       128*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 36*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 + 3*T^5 - 5*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       70*(1 - T)^3*T^5 - 40*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 - T^6 + 
       22*(1 - T)^2*T^6 - 24*(1 - T)^3*T^6 + 12*(1 - T)^4*T^6 - 
       6*(1 - T)^2*T^7 + 8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/
     ((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 - 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 + 8*(1 - T)^3 - 4*(1 - T)^4 - 3*T + 
       4*(1 - T)*T + 23*(1 - T)^2*T - 8*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - 4*(1 - T)^4*T^2 - 
       T^3 + 20*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 - 6*(1 - T)^2*T^4 + 
       (1 - T)^3*T^4 + (1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T) - 
    (8*LbL*Nf*(-3 + 5*(1 - T) + 3*(1 - T)^2 - 9*(1 - T)^3 + 4*(1 - T)^4 + 
       44*T + 2*(1 - T)*T - 12*(1 - T)^2*T + 22*(1 - T)^3*T - 8*(1 - T)^4*T - 
       70*T^2 - 28*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 17*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 38*T^3 + 10*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3 + 19*T^4 - 11*(1 - T)*T^4 - 14*T^5 + 4*(1 - T)*T^5 + 
       4*T^6))/(3*(-1 + T)^2*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 9*(1 - T)^6 + 
       4*(1 - T)^7 - 42*(1 - T)^2*T + 42*(1 - T)^3*T + 8*(1 - T)^4*T - 
       30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 57*(1 - T)*T^2 + 
       171*(1 - T)^2*T^2 - 36*(1 - T)^3*T^2 - 64*(1 - T)^4*T^2 + 
       63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 - 12*T^3 + 
       188*(1 - T)*T^3 - 180*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       72*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 36*T^4 - 
       193*(1 - T)*T^4 + 27*(1 - T)^2*T^4 + 93*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 36*T^5 + 62*(1 - T)*T^5 + 
       96*(1 - T)^2*T^5 - 78*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 + 12*T^6 + 
       38*(1 - T)*T^6 - 78*(1 - T)^2*T^6 + 24*(1 - T)^3*T^6 - 
       28*(1 - T)*T^7 + 24*(1 - T)^2*T^7 + 8*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) - (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       27*(1 - T)^4*T + 19*(1 - T)^5*T - 14*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 26*(1 - T)^3*T^2 + 
       37*(1 - T)^4*T^2 - 35*(1 - T)^5*T^2 + 34*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 62*(1 - T)^2*T^3 + 
       36*(1 - T)^3*T^3 - 5*(1 - T)^4*T^3 + 71*(1 - T)^5*T^3 - 
       22*(1 - T)^6*T^3 + 3*T^4 - 17*(1 - T)*T^4 + 102*(1 - T)^2*T^4 - 
       37*(1 - T)^3*T^4 + 51*(1 - T)^4*T^4 - 54*(1 - T)^5*T^4 + 
       2*(1 - T)^6*T^4 - 3*T^5 + 17*(1 - T)*T^5 - 69*(1 - T)^2*T^5 + 
       49*(1 - T)^3*T^5 - 70*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 + T^6 - 
       12*(1 - T)*T^6 + 23*(1 - T)^2*T^6 - 46*(1 - T)^3*T^6 + 
       12*(1 - T)^4*T^6 + 4*(1 - T)*T^7 - 12*(1 - T)^2*T^7 + 
       8*(1 - T)^3*T^7 + 2*(1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((4*(-10*(1 - T)^3 + 6*(1 - T)^5 - 4*(1 - T)^2*T + (1 - T)^3*T + 
       15*(1 - T)^4*T - 3*(1 - T)^5*T - 20*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       37*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 2*(1 - T)^5*T^2 - 2*T^3 + 
       43*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 10*(1 - T)^3*T^3 - 
       12*(1 - T)^4*T^3 + (1 - T)^5*T^3 + 6*T^4 - 29*(1 - T)*T^4 + 
       9*(1 - T)^2*T^4 - 24*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - 6*T^5 + 
       9*(1 - T)*T^5 - 20*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 + 2*T^6 - 
       6*(1 - T)*T^6 + 4*(1 - T)^2*T^6 + (1 - T)*T^7))/((1 - T)*(-1 + T)^2) - 
    (8*LbL*Nf*(-18*(1 - T)^2 + 12*(1 - T)^3 + 6*(1 - T)^4 - 27*(1 - T)*T + 
       75*(1 - T)^2*T - 6*(1 - T)^3*T - 18*(1 - T)^4*T - 6*T^2 + 
       90*(1 - T)*T^2 - 78*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       10*(1 - T)^4*T^2 + 18*T^3 - 93*(1 - T)*T^3 + 9*(1 - T)^2*T^3 + 
       39*(1 - T)^3*T^3 - 11*(1 - T)^4*T^3 - 18*T^4 + 30*(1 - T)*T^4 + 
       48*(1 - T)^2*T^4 - 36*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 6*T^5 + 
       19*(1 - T)*T^5 - 39*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 
       14*(1 - T)*T^6 + 12*(1 - T)^2*T^6 + 4*(1 - T)*T^7))/
     (3*(1 - T)*(-1 + T)^2))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 - 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((4*(-10*(1 - T)^3 + 6*(1 - T)^5 - 4*(1 - T)^2*T + (1 - T)^3*T + 
       15*(1 - T)^4*T - 3*(1 - T)^5*T - 20*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       37*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 2*(1 - T)^5*T^2 - 2*T^3 + 
       43*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 10*(1 - T)^3*T^3 - 
       12*(1 - T)^4*T^3 + (1 - T)^5*T^3 + 6*T^4 - 29*(1 - T)*T^4 + 
       9*(1 - T)^2*T^4 - 24*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - 6*T^5 + 
       9*(1 - T)*T^5 - 20*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 + 2*T^6 - 
       6*(1 - T)*T^6 + 4*(1 - T)^2*T^6 + (1 - T)*T^7))/((1 - T)*(-1 + T)^2) - 
    (8*LbL*Nf*(-18*(1 - T)^2 + 12*(1 - T)^3 + 6*(1 - T)^4 - 27*(1 - T)*T + 
       75*(1 - T)^2*T - 6*(1 - T)^3*T - 18*(1 - T)^4*T - 6*T^2 + 
       90*(1 - T)*T^2 - 78*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 + 
       10*(1 - T)^4*T^2 + 18*T^3 - 93*(1 - T)*T^3 + 9*(1 - T)^2*T^3 + 
       39*(1 - T)^3*T^3 - 11*(1 - T)^4*T^3 - 18*T^4 + 30*(1 - T)*T^4 + 
       48*(1 - T)^2*T^4 - 36*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 + 6*T^5 + 
       19*(1 - T)*T^5 - 39*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 
       14*(1 - T)*T^6 + 12*(1 - T)^2*T^6 + 4*(1 - T)*T^7))/
     (3*(1 - T)*(-1 + T)^2))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((-8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3 + 
    (4*(4*(1 - T)^3 + (1 - T)*T + 6*(1 - T)^2*T))/(1 - T)^2)*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 + 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  2*((-4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 + 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (4*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 
     1])/(-1 + T) + 
  2*((-4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*(-3 - 2*(1 - T) + T))/T - ((16*I)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 1}, 1] + 
  ((16*Nf)/(3*T) - (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T + 19*(1 - T)^4*T - 33*(1 - T)^5*T + 
       22*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - T^3 + 5*(1 - T)*T^3 + 
       19*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 52*(1 - T)^4*T^3 + T^4 - 
       9*(1 - T)^2*T^4 + 28*(1 - T)^3*T^4 + 6*(1 - T)^2*T^5))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T))*G[{T^(-1), 0, 1}, 1] + 
  Pi*(((48*I)*(2 - T))/T + ((32*I)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((16*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1)}, 1])/T - 
  ((16*I)*Pi*(-4 + 3*T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((-16*Nf)/(3*T) - (4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 4*(1 - T)^4 - 2*T + 
       2*(1 - T)*T + 10*(1 - T)^2*T - 10*(1 - T)^3*T + 4*(1 - T)^4*T + T^2 - 
       14*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 6*(1 - T)^2*T^3))/
     ((1 - T)^2*(-1 + T)*T) - (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       9*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 6*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*T))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-16*Nf)/(3*T) + (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] - 
  ((16*I)*Pi*G[{T^(-1), 1, 1}, 1])/T + 
  ((8*LbL*Nf*(3*(1 - T)^2 + 5*(1 - T)^3 + 6*(1 - T)^4 - 18*(1 - T)^5 + 
       8*(1 - T)^6 + 6*(1 - T)*T + 12*(1 - T)^2*T + 12*(1 - T)^3*T - 
       48*(1 - T)^4*T + 24*(1 - T)^5*T - 3*T^2 + 3*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 - 45*(1 - T)^3*T^2 + 24*(1 - T)^4*T^2 + 2*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) - (4*(-(1 - T)^3 + 2*(1 - T)^4 + 7*(1 - T)^5 - 8*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 7*(1 - T)^4*T + 17*(1 - T)^5*T - 
       32*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + (1 - T)^3*T^2 + 
       21*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 33*(1 - T)^2*T^3 + 51*(1 - T)^3*T^3 - 
       38*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + T^4 + 23*(1 - T)^2*T^4 - 
       14*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 2*(1 - T)^2*T^5 + 
       8*(1 - T)^3*T^5 + 2*(1 - T)^2*T^6))/((1 - T)^2*T))*
   G[{T^(-1), 1, 1}, 1] - ((8*I)*Pi*(-3 - 2*(1 - T) + T)*
    G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  Pi*(((-24*I)*(2 - T))/T - ((16*I)*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((8*I)*Pi*(-4 + 3*T)*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((-16*Nf)/(3*T) - (8*LbL*Nf*(1 - T)*(3*(1 - T) + 3*(1 - T)^2 + 
       3*(1 - T)^3 - 9*(1 - T)^4 + 4*(1 - T)^5 + 6*T + 6*(1 - T)*T + 
       6*(1 - T)^2*T - 24*(1 - T)^3*T + 12*(1 - T)^4*T + 3*(1 - T)*T^2 - 
       21*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 - 6*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T) - 
    (4*(-4*(1 - T)^3 + (1 - T)^4 + 4*(1 - T)^5 + 2*(1 - T)^2*T + 
       4*(1 - T)^3*T + 18*(1 - T)^4*T - 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 
       30*(1 - T)^3*T^2 + 16*T^3 + 4*(1 - T)*T^3 + 22*(1 - T)^2*T^3 - 2*T^4 + 
       6*(1 - T)*T^4))/T)*G[{T^(-1), 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  ((4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 - 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) - 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-4*(-1 + 2*(1 - T))*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T))/(1 - T)^2 + 
    (8*LbL*Nf*T*(-4 + 4*(1 - T)^2 + 3*T + 4*(1 - T)*T))/3)*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (4*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 
     1])/(-1 + T) + 
  2*((-4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((16*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 1}, 1])/T + 
  2*((-16*Nf)/(3*T) - (8*LbL*Nf*(1 - T)*(3*(1 - T) + 3*(1 - T)^2 + 
       3*(1 - T)^3 - 9*(1 - T)^4 + 4*(1 - T)^5 + 6*T + 6*(1 - T)*T + 
       6*(1 - T)^2*T - 24*(1 - T)^3*T + 12*(1 - T)^4*T + 3*(1 - T)*T^2 - 
       21*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 - 6*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3))/(3*T) - 
    (4*(-4*(1 - T)^3 + (1 - T)^4 + 4*(1 - T)^5 + 2*(1 - T)^2*T + 
       4*(1 - T)^3*T + 18*(1 - T)^4*T - 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 
       30*(1 - T)^3*T^2 + 16*T^3 + 4*(1 - T)*T^3 + 22*(1 - T)^2*T^3 - 2*T^4 + 
       6*(1 - T)*T^4))/T)*G[{T^(-1), T^(-1), 1}, 1] + 
  ((-16*Nf)/(3*T) + (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (4*(-6 - 4*(1 - T) + 5*T + 2*(1 - T)*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 
     1])/(-1 + T) + 
  2*((-4*(1 - 2*(1 - T) - 3*(1 - T)^2 - 2*(1 - T)^3 - T + 7*(1 - T)^2*T - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2 + (1 - T)^2*T^3))/((1 - T)^2*T) + 
    (8*LbL*Nf*(-6 + 2*(1 - T) + 8*T + 3*T^2 - 3*(1 - T)*T^2 - 6*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/(3*T))*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((48*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((24*I)*Pi*(-1 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((24*I)*Pi*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  3*((16*Nf)/(3*T) + (8*(-3 - 3*(1 - T) + 2*T + (1 - T)*T))/(-1 + T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((16*Nf)/(3*T) - (8*LbL*Nf*(-1 + T)*(4 + (1 - T)*T - 2*T^2 + 
       4*(1 - T)*T^2 + 4*T^3))/(3*T) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*(1 - T)^3 - 2*T + 2*(1 - T)*T - 
       14*(1 - T)^2*T + 4*(1 - T)^3*T + T^2 + 17*(1 - T)^2*T^2 - 
       4*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 2*(1 - T)^2*T^4))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, 0, 0, T^(-1)}, 1])/T - 
  (32*G[{0, 0, 1, 1}, 1])/T + (32*G[{0, 0, 1, (1 - T)^(-1)}, 1])/T + 
  (16*G[{0, 0, 1, T^(-1)}, 1])/T + (32*G[{0, 0, (1 - T)^(-1), 1}, 1])/T - 
  (32*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (48*(2 - T)*G[{0, 0, T^(-1), 1}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (32*(-3 - 2*(1 - T) + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(3 + 4*(1 - T) + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (16*G[{0, 1, 0, 1}, 1])/T + (16*G[{0, 1, 0, (1 - T)^(-1)}, 1])/T + 
  (8*G[{0, 1, 0, T^(-1)}, 1])/T - (16*G[{0, 1, 1, 1}, 1])/T + 
  (16*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T + (32*G[{0, 1, (1 - T)^(-1), 1}, 1])/
   T - (32*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*G[{0, 1, T^(-1), 1}, 1])/T - (16*G[{0, 1, T^(-1), T^(-1)}, 1])/T + 
  (16*G[{0, (1 - T)^(-1), 0, 1}, 1])/T - 
  (16*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (32*G[{0, (1 - T)^(-1), 1, 1}, 1])/T - 
  (32*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (48*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (48*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{0, T^(-1), 0, 1}, 1] + 
  ((-48*(2 - T))/T - (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (32*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T + 
  (16*G[{0, T^(-1), 1, 1}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 
    1] - (8*G[{0, T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(2 - T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T - 
  (8*(-4 + 3*T)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (16*G[{0, T^(-1), T^(-1), 1}, 1])/T - 
  (48*(2 - T)*G[{0, T^(-1), T^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (24*(-1 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  (16*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T - 
  (16*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/T - 
  (16*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/T + 
  (16*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((48*(2 - T))/T + (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  ((-24*(2 - T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-24*(-5 - 4*(1 - T) + T))/T + (48*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 0, 1}, 1] + ((-96*(2 - T))/T - (64*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  (8*(-9 - 4*(1 - T) + 5*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 
    1] - (8*(-4 + 3*T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  ((-48*(2 - T))/T - (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  2*((48*(2 - T))/T + (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (24*(2 - T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (16*(-4 + 3*T)*G[{T^(-1), 1, 0, 1}, 1])/T + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{T^(-1), 1, 0, (1 - T)^(-1)}, 
    1] - (8*(-4 + 3*T)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T + 
  (16*G[{T^(-1), 1, 1, 1}, 1])/T - (16*G[{T^(-1), 1, 1, T^(-1)}, 1])/T + 
  ((24*(2 - T))/T + (16*LbL*Nf*(-4 + 3*T))/T)*G[{T^(-1), 1, (1 - T)^(-1), 1}, 
    1] + 2*((-24*(2 - T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (16*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (8*(-4 + 3*T)*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (16*(-4 + 3*T)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/T + 
  ((8*(-6 - 5*(1 - T) + T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((48*(2 - T))/T + (32*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (16*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-24*(2 - T))/T - (16*LbL*Nf*(-4 + 3*T))/T)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (16*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (24*(-1 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T - 
  (32*G[{T^(-1), T^(-1), 1, 1}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (8*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (16*(-4 + 3*T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (24*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (24*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (48*(-3 - 2*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (96*(-1 + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (48*(3 + 4*(1 - T) + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (-4 - (8*Nf)/3)*Log[mm] + Pi*(((4*I)*(2*(1 - T) + T))/(-1 + T) + 
    (((8*I)/3)*Nf*(2*(1 - T) + T))/(-1 + T))*Log[mm] + 
  Pi*((-8*I)/T - (((16*I)/3)*Nf)/T)*G[{T^(-1)}, 1]*Log[mm] + 
  ((4*(2*(1 - T) + T))/(-1 + T) + (8*Nf*(2*(1 - T) + T))/(3*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[mm] + (8/T + (16*Nf)/(3*T))*G[{0, T^(-1)}, 1]*Log[mm] + 
  (8/T + (16*Nf)/(3*T))*G[{T^(-1), 1}, 1]*Log[mm] + 
  2*(-8/T - (16*Nf)/(3*T))*G[{T^(-1), T^(-1)}, 1]*Log[mm] + 
  Pi*(((-8*I)*LbL*Nf*(6 - 3*(1 - T) - 3*(1 - T)^2 - 11*T + 3*(1 - T)*T + 
       8*T^2))/(-1 + T) + ((2*I)*(4*(1 - T) - 8*(1 - T)^2 + 6*(1 - T)^3 + 
       4*T - 14*(1 - T)*T + 11*(1 - T)^2*T - 4*T^2 + 7*(1 - T)*T^2))/
     ((1 - T)*(-1 + T)))*Log[qq] + 
  ((-4*Nf*(-32 - 6*(1 - T) + 38*(1 - T)^2 + 32*T + 57*(1 - T)*T + 13*T^2))/
     (9*(-1 + T)) - (-32 + 56*(1 - T) - 14*(1 - T)^2 - 10*(1 - T)^3 + 58*T - 
      53*(1 - T)*T - 9*(1 - T)^2*T - 7*T^2 - 17*(1 - T)*T^2 + 
      24*(1 - T)^2*T^2 - 20*T^3 + 24*(1 - T)*T^3)/((-1 + T)*T))*Log[qq] + 
  Pi^2*((20*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (9*T) - (2*(-7*(1 - T)^3 + 14*(1 - T)^4 + 17*(1 - T)^5 - 44*(1 - T)^6 + 
       20*(1 - T)^7 - 21*(1 - T)^2*T + 56*(1 - T)^3*T + 87*(1 - T)^4*T - 
       226*(1 - T)^5*T + 120*(1 - T)^6*T - 20*(1 - T)^7*T - 21*(1 - T)*T^2 + 
       84*(1 - T)^2*T^2 + 12*(1 - T)^3*T^2 - 374*(1 - T)^4*T^2 + 
       330*(1 - T)^5*T^2 - 95*(1 - T)^6*T^2 - 7*T^3 + 56*(1 - T)*T^3 + 
       34*(1 - T)^2*T^3 - 306*(1 - T)^3*T^3 + 380*(1 - T)^4*T^3 - 
       190*(1 - T)^5*T^3 + 5*(1 - T)^6*T^3 + 14*T^4 - 35*(1 - T)*T^4 - 
       174*(1 - T)^2*T^4 + 300*(1 - T)^3*T^4 - 200*(1 - T)^4*T^4 + 
       20*(1 - T)^5*T^4 - 7*T^5 + 90*(1 - T)^2*T^5 - 110*(1 - T)^3*T^5 + 
       30*(1 - T)^4*T^5 - 25*(1 - T)^2*T^6 + 20*(1 - T)^3*T^6 + 
       5*(1 - T)^2*T^7))/(3*(1 - T)^2*(-1 + T)*T))*Log[qq] + 
  ((-8*Nf*(-2 + 2*(1 - T) + 3*T))/3 + 
    (2*(-6*(1 - T)^2 + 8*(1 - T)^3 - 2*(1 - T)^4 + 44*(1 - T)*T - 
       33*(1 - T)^2*T - 16*(1 - T)^3*T + 2*(1 - T)^4*T + 2*T^2 - 
       67*(1 - T)*T^2 + 29*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 2*T^3 + 
       19*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 2*(1 - T)*T^4))/
     ((1 - T)*(-1 + T)) - (8*LbL*Nf*(15*(1 - T) - 6*(1 - T)^2 - 
       13*(1 - T)^3 + 4*(1 - T)^4 + 33*T - 48*(1 - T)*T - 9*(1 - T)^2*T + 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - 54*T^2 + 40*(1 - T)*T^2 + 
       2*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 30*T^3 - 2*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 + 4*(1 - T)*T^4))/(3*(-1 + T)))*G[{(1 - T)^(-1)}, 1]*
   Log[qq] + Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 
       3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 
       12*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*T^2 + 12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/T + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 
       42*(1 - T)^5*T + 24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       12*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 
       66*(1 - T)^5*T^2 - 19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 
       38*(1 - T)^5*T^3 + (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 
       34*(1 - T)^2*T^4 + 60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 - T^5 + 18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 
       6*(1 - T)^4*T^5 - 5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     ((1 - T)*(-1 + T)^2*T) - ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1)}, 1]*
   Log[qq] + ((8*Nf*(-2*(1 - T) + 2*(1 - T)^2 - 3*T + 5*(1 - T)*T + 4*T^2))/
     (3*(-1 + T)) + (8*LbL*Nf*(3*(1 - T) - 3*(1 - T)^2 + 4*(1 - T)^3 - 
       4*(1 - T)^4 - 15*T + 9*(1 - T)*T + 6*(1 - T)^2*T - 4*(1 - T)^3*T + 
       6*T^2 + 2*(1 - T)*T^2 + 4*(1 - T)^2*T^2 + 4*(1 - T)*T^3))/3 - 
    (2*(-6*(1 - T)^2 + 16*(1 - T)^3 - 12*(1 - T)^4 + 40*(1 - T)*T - 
       15*(1 - T)^2*T - 43*(1 - T)^3*T + 2*(1 - T)^4*T - 2*T^2 - 
       53*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 2*T^3 + 
       10*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 + 6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 
       12*(1 - T)^5*T - 3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/T - 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 
       15*(1 - T)^5*T - 18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 
       (1 - T)^3*T^2 + 24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - 
       T^3 + 5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{T^(-1)}, 1]*
   Log[qq] + Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 
       3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 
       12*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       6*T^2 + 12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/T + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 
       42*(1 - T)^5*T + 24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       12*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 
       66*(1 - T)^5*T^2 - 19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 
       38*(1 - T)^5*T^3 + (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 
       34*(1 - T)^2*T^4 + 60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 - T^5 + 18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 
       6*(1 - T)^4*T^5 - 5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1)}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 9*T^2 + 15*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 14*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) - (4*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 - 4*(1 - T)^6 + 
       4*(1 - T)^7 + 3*(1 - T)^2*T - 8*(1 - T)^3*T + 25*(1 - T)^4*T - 
       32*(1 - T)^5*T + 20*(1 - T)^6*T - 4*(1 - T)^7*T + 3*(1 - T)*T^2 - 
       12*(1 - T)^2*T^2 + 14*(1 - T)^3*T^2 - 56*(1 - T)^4*T^2 + 
       58*(1 - T)^5*T^2 - 16*(1 - T)^6*T^2 + T^3 - 8*(1 - T)*T^3 + 
       42*(1 - T)^2*T^3 - 56*(1 - T)^3*T^3 + 58*(1 - T)^4*T^3 - 
       28*(1 - T)^5*T^3 + 2*(1 - T)^6*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 
       52*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 28*(1 - T)^4*T^4 + 
       8*(1 - T)^5*T^4 + T^5 + 22*(1 - T)^2*T^5 - 16*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 4*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6 + 
       2*(1 - T)^2*T^7))/((1 - T)^2*(-1 + T)*T))*G[{0, 1}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 9*(1 - T)^6 + 
       4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 2*(1 - T)^4*T - 
       30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 30*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 46*(1 - T)^4*T^2 + 
       63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 4*(1 - T)^7*T^2 - 6*T^3 + 
       98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 18*T^4 - 
       100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 54*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 32*(1 - T)*T^5 + 
       48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 8*(1 - T)^4*T^5 + 6*T^6 + 
       19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 - 
       14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((-8*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 + 6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 
       12*(1 - T)^5*T - 3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 15*(1 - T)^5*T - 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{0, T^(-1)}, 1]*
   Log[qq] + ((-8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((8*LbL*Nf*(-3*(1 - T)^3 + 5*(1 - T)^4 + 3*(1 - T)^5 - 
       9*(1 - T)^6 + 4*(1 - T)^7 - 24*(1 - T)^2*T + 30*(1 - T)^3*T + 
       2*(1 - T)^4*T - 30*(1 - T)^5*T + 30*(1 - T)^6*T - 8*(1 - T)^7*T - 
       30*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 30*(1 - T)^3*T^2 - 
       46*(1 - T)^4*T^2 + 63*(1 - T)^5*T^2 - 33*(1 - T)^6*T^2 + 
       4*(1 - T)^7*T^2 - 6*T^3 + 98*(1 - T)*T^3 - 102*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 62*(1 - T)^4*T^3 - 48*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 18*T^4 - 100*(1 - T)*T^4 + 18*(1 - T)^2*T^4 + 
       54*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 - 18*T^5 + 
       32*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 42*(1 - T)^3*T^5 + 
       8*(1 - T)^4*T^5 + 6*T^6 + 19*(1 - T)*T^6 - 39*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 - 14*(1 - T)*T^7 + 12*(1 - T)^2*T^7 + 4*(1 - T)*T^8))/
     (3*(1 - T)*(-1 + T)^2*T) - (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 + 
       4*(1 - T)^6 - 4*(1 - T)^7 - 3*(1 - T)^2*T + 9*(1 - T)^3*T - 
       17*(1 - T)^4*T + 19*(1 - T)^5*T - 20*(1 - T)^6*T + 8*(1 - T)^7*T - 
       3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 22*(1 - T)^3*T^2 + 
       36*(1 - T)^4*T^2 - 50*(1 - T)^5*T^2 + 37*(1 - T)^6*T^2 - 
       4*(1 - T)^7*T^2 - T^3 + 11*(1 - T)*T^3 - 42*(1 - T)^2*T^3 + 
       34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 74*(1 - T)^5*T^3 - 
       20*(1 - T)^6*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 59*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 42*(1 - T)^5*T^4 + 
       (1 - T)^6*T^4 - 3*T^5 + 11*(1 - T)*T^5 - 40*(1 - T)^2*T^5 + 
       40*(1 - T)^3*T^5 - 46*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + T^6 - 
       6*(1 - T)*T^6 + 14*(1 - T)^2*T^6 - 26*(1 - T)^3*T^6 + 
       6*(1 - T)^4*T^6 + 2*(1 - T)*T^7 - 6*(1 - T)^2*T^7 + 4*(1 - T)^3*T^7 + 
       (1 - T)^2*T^8))/((1 - T)^2*(-1 + T)^2*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 8*T^3 + 
       6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*T) + (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 
       4*(1 - T)^7 - 3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 
       42*(1 - T)^5*T + 24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       12*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 
       66*(1 - T)^5*T^2 - 19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 
       38*(1 - T)^5*T^3 + (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 
       34*(1 - T)^2*T^4 + 60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       4*(1 - T)^5*T^4 - T^5 + 18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 
       6*(1 - T)^4*T^5 - 5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 + 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 15*(1 - T)^5*T - 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*G[{T^(-1), 1}, 1]*
   Log[qq] + ((-8*LbL*Nf*(-3*(1 - T)^2 + 5*(1 - T)^3 + 3*(1 - T)^4 - 
       9*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 6*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 8*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 - 8*(1 - T)^6 + 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 8*(1 - T)^3*T + 17*(1 - T)^4*T - 42*(1 - T)^5*T + 
       24*(1 - T)^6*T - 4*(1 - T)^7*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       4*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 66*(1 - T)^5*T^2 - 
       19*(1 - T)^6*T^2 - T^3 + 8*(1 - T)*T^3 + 10*(1 - T)^2*T^3 - 
       58*(1 - T)^3*T^3 + 76*(1 - T)^4*T^3 - 38*(1 - T)^5*T^3 + 
       (1 - T)^6*T^3 + 2*T^4 - 5*(1 - T)*T^4 - 34*(1 - T)^2*T^4 + 
       60*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 4*(1 - T)^5*T^4 - T^5 + 
       18*(1 - T)^2*T^5 - 22*(1 - T)^3*T^5 + 6*(1 - T)^4*T^5 - 
       5*(1 - T)^2*T^6 + 4*(1 - T)^3*T^6 + (1 - T)^2*T^7))/
     ((1 - T)^2*(-1 + T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  2*((8*LbL*Nf*(2*(1 - T)^3 + 3*(1 - T)^4 - 9*(1 - T)^5 + 4*(1 - T)^6 + 
       6*(1 - T)^2*T + 6*(1 - T)^3*T - 24*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*T^2 + 3*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 18*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 15*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*T) - 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 + 3*(1 - T)^5 + (1 - T)^6 - 4*(1 - T)^7 - 
       3*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 15*(1 - T)^5*T - 
       18*(1 - T)^6*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 
       24*(1 - T)^4*T^2 - 34*(1 - T)^5*T^2 + (1 - T)^6*T^2 - T^3 + 
       5*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 37*(1 - T)^3*T^3 - 
       34*(1 - T)^4*T^3 + 4*(1 - T)^5*T^3 + T^4 + 15*(1 - T)^2*T^4 - 
       18*(1 - T)^3*T^4 + 6*(1 - T)^4*T^4 - 4*(1 - T)^2*T^5 + 
       4*(1 - T)^3*T^5 + (1 - T)^2*T^6))/((1 - T)^2*T))*
   G[{T^(-1), T^(-1)}, 1]*Log[qq] + 
  ((-4*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2))/(-1 + T) - 
    (8*Nf*(-2 + 2*(1 - T)^2 + 2*T + 3*(1 - T)*T + T^2))/(3*(-1 + T)))*Log[mm]*
   Log[qq] + ((-24*LbL*Nf*(6 + 2*(1 - T) - 11*T - 5*(1 - T)*T + 8*T^2))/
     (-1 + T)^2 - (4*(12 - 16*(1 - T) - 25*T + 6*(1 - T)*T + 17*T^2 + 
       2*(1 - T)*T^2 + 2*(1 - T)*T^3 + 2*T^4))/(-1 + T)^2)*Zeta[3] + 
  ((48*LbL*Nf*(-4 + 3*T))/T + (8*(-3 + 5*(1 - T) + 8*T))/T)*G[{T^(-1)}, 1]*
   Zeta[3], 5 + (76*Nf)/9 + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 + 2*T - 
       5*(1 - T)*T))/T^2 - (((2*I)/3)*(14 - 25*(1 - T) + 12*(1 - T)^2 + 
       (1 - T)^4 + 4*T - 11*(1 - T)*T + 4*(1 - T)^2*T + (1 - T)^3*T))/T^2) + 
  Pi*((((4*I)/9)*Nf*(13*(1 - T) + 38*T))/T + ((8*I)/3)*LbL*Nf*
     (-18 - 9*(1 - T) - 3*T + 2*(1 - T)*T + 2*T^2) + 
    (I*(-28 + 9*(1 - T) + 20*(1 - T)^2 + 18*T - 5*(1 - T)*T - 
       24*(1 - T)^2*T + 10*T^2))/((-1 + T)*T)) + 
  Pi^2*((-8*Nf*(1 + T))/(9*T) - (4*LbL*Nf*(-15*(1 - T) + 24*(1 - T)^2 - 
       15*(1 - T)*T + 40*(1 - T)^2*T - 45*(1 - T)^3*T + 20*(1 - T)^4*T - 
       9*T^2 + 50*(1 - T)*T^2 - 80*(1 - T)^2*T^2 + 30*(1 - T)^3*T^2 + 
       25*T^3 - 55*(1 - T)*T^3 + 30*(1 - T)^2*T^3 - 20*T^4 + 20*(1 - T)*T^4))/
     (9*T) - (2*(-7*(1 - T)^2 + 7*(1 - T)^3 - 14*(1 - T)*T + 56*(1 - T)^2*T - 
       26*(1 - T)^3*T - 19*(1 - T)^4*T - 7*T^2 - 59*(1 - T)*T^2 + 
       13*(1 - T)^2*T^2 + 23*(1 - T)^3*T^2 + 30*(1 - T)^4*T^2 + 12*T^3 - 
       76*(1 - T)*T^3 + 43*(1 - T)^2*T^3 + 30*(1 - T)^3*T^3 - 55*T^4 + 
       61*(1 - T)*T^4))/(3*T^2)) + Pi^3*(((4*I)*(-1 - 2*T))/(1 - T) + 
    (((8*I)/3)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*G[{(1 - T)^(-1)}, 1] + 
  (10*Pi^2*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*G[{(1 - T)^(-1)}, 1])/(3*T) + 
  ((4*Nf*(13*(1 - T) + 38*T))/(9*T) + 
    (8*LbL*Nf*T*(-18 - 9*(1 - T) - 3*T + 2*(1 - T)*T + 2*T^2))/3 + 
    (-20*(1 - T) + 19*(1 - T)^2 + 28*T + 5*(1 - T)*T - 24*(1 - T)^2*T + 
      10*T^2)/T)*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-16*Nf)/(9*(1 - T)) + (4*LbL*Nf*(-33 + 46*(1 - T) + 15*(1 - T)^2 - 
       30*(1 - T)^3 + 20*(1 - T)^4 + 13*T - 15*(1 - T)^2*T + 20*(1 - T)^3*T))/
     (9*(1 - T)) + (2*(-7 + 14*(1 - T) - 7*(1 - T)^2 + 14*T - 14*(1 - T)*T + 
       17*T^2 - 40*(1 - T)*T^2 + 49*(1 - T)^2*T^2 - 26*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + 2*T^3 + 14*(1 - T)*T^3 - 12*(1 - T)^2*T^3 + 
       4*(1 - T)^3*T^3))/(3*(1 - T)*T^3))*G[{(1 - T)^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((2*I)*(-2*(1 - T)^2 + 2*(1 - T)^3 - 4*(1 - T)*T + 14*(1 - T)^2*T - 
       5*(1 - T)^3*T - 8*(1 - T)^4*T - 2*T^2 - 38*(1 - T)*T^2 + 
       14*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 2*T^3 - 
       29*(1 - T)*T^3 + 16*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 - 24*T^4 + 
       24*(1 - T)*T^4))/T^2)*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/9)*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/
     ((1 - T)*T) + (((8*I)/3)*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 
       6*(1 - T)*T + 7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(1 - T) - 
    ((2*I)*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 48*(1 - T)^2*T + 
       67*(1 - T)^3*T - 12*(1 - T)^4*T - 10*(1 - T)^5*T + 2*T^2 - 
       6*(1 - T)*T^2 - 5*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*T^3 + 5*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 + 5*T^4 - 19*(1 - T)*T^4 + 
       22*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((-4*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 + 2*T - 5*(1 - T)*T))/
     (3*T^2) - (2*(20 - 36*(1 - T) + 17*(1 - T)^2 + (1 - T)^4 + 8*T - 
       17*(1 - T)*T + 6*(1 - T)^2*T + (1 - T)^3*T))/(3*T^2))*G[{T^(-1)}, 1] + 
  ((-8*Nf)/3 - (4*(11*(1 - T) + 5*(1 - T)^2 - T - 12*(1 - T)*T - 
       6*(1 - T)^2*T + T^2))/(-1 + T) + 
    (8*LbL*Nf*(1 - T)*(-18 - 9*(1 - T) - 3*T + 2*(1 - T)*T + 2*T^2))/3)*
   G[{T^(-1)}, 1] + 
  Pi^2*((20*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (9*(1 - T)) + (2*(-1 + T)*(7 - 7*(1 - T) - 7*T - 7*(1 - T)*T - 24*T^2 + 
       30*(1 - T)*T^2 + 20*T^3))/(3*(1 - T)*T^2))*G[{T^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 
      10*(1 - T)*T + 6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3) + 
    ((4*I)*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 13*(1 - T)^2*T - 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 7*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 
       16*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 10*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 
       18*T - 18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/T^2 - 
    ((4*I)*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 
       3*(1 - T)^3*T - 2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 - 15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - 
       (1 - T)*T^3 - 11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 
       16*T^4 - 33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 
       11*T^5 + 13*(1 - T)*T^5))/T^3)*G[{T^(-1)}, 1] - 
  (8*Pi^2*G[{0, 1}, 1])/(3*(1 - T)) + 
  ((-8*Nf*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2))/(3*T) - 
    (16*LbL*Nf*(-9 + 21*(1 - T) - 21*(1 - T)^2 + 12*T - 18*(1 - T)*T + 
       13*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 6*T^2 + 
       17*(1 - T)*T^2 - 20*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T) - 
    (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 18*(1 - T)^2*T - 9*(1 - T)^3*T - 
       16*(1 - T)^4*T - 2*T^2 - 80*(1 - T)*T^2 + 44*(1 - T)^2*T^2 + 
       16*(1 - T)^3*T^2 + 24*(1 - T)^4*T^2 - 4*T^3 - 27*(1 - T)*T^3 + 
       32*(1 - T)^2*T^3 + 24*(1 - T)^3*T^3 - 32*T^4 + 48*(1 - T)*T^4))/T^2)*
   G[{0, 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-12*(1 - T)^2 + 58*(1 - T)^3 - 71*(1 - T)^4 + 
       16*(1 - T)^5 + 38*(1 - T)^6 - 28*(1 - T)^7 + 8*(1 - T)^8 - 
       12*(1 - T)*T + 84*(1 - T)^2*T - 108*(1 - T)^3*T + 3*(1 - T)^4*T + 
       96*(1 - T)^5*T - 78*(1 - T)^6*T + 24*(1 - T)^7*T - 6*T^2 + 
       54*(1 - T)*T^2 - 63*(1 - T)^2*T^2 - 42*(1 - T)^3*T^2 + 
       108*(1 - T)^4*T^2 - 84*(1 - T)^5*T^2 + 24*(1 - T)^6*T^2 + 10*T^3 - 
       2*(1 - T)*T^3 - 77*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 
       80*(1 - T)^4*T^3 + 16*(1 - T)^5*T^3 + 6*T^4 - 60*(1 - T)*T^4 + 
       126*(1 - T)^2*T^4 - 96*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 - 18*T^5 + 
       60*(1 - T)*T^5 - 66*(1 - T)^2*T^5 + 24*(1 - T)^3*T^5 + 8*T^6 - 
       16*(1 - T)*T^6 + 8*(1 - T)^2*T^6))/((1 - T)*T^2) + 
    ((4*I)*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 2*(1 - T)^6 + 
       6*(1 - T)^2*T - 22*(1 - T)^3*T + 26*(1 - T)^4*T - 10*(1 - T)^5*T + 
       6*(1 - T)*T^2 - 30*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 
       86*(1 - T)^4*T^2 - 101*(1 - T)^5*T^2 + 43*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 2*(1 - T)^8*T^2 + 2*T^3 - 18*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 + 118*(1 - T)^3*T^3 - 225*(1 - T)^4*T^3 + 
       155*(1 - T)^5*T^3 - 52*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 4*T^4 - 
       30*(1 - T)*T^4 + 168*(1 - T)^2*T^4 - 277*(1 - T)^3*T^4 + 
       223*(1 - T)^4*T^4 - 92*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 6*T^5 + 
       88*(1 - T)*T^5 - 207*(1 - T)^2*T^5 + 205*(1 - T)^3*T^5 - 
       84*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 + 16*T^6 - 62*(1 - T)*T^6 + 
       86*(1 - T)^2*T^6 - 40*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 8*T^7 + 
       16*(1 - T)*T^7 - 8*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, 1}, 1] + 
  Pi^2*((-4*(-24 + 7*(1 - T) - 17*T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-3 + 2*(1 - T) - T))/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-12 + 16*(1 - T) + 6*(1 - T)^2 - 12*(1 - T)^3 + 
       8*(1 - T)^4 + 10*T - 6*(1 - T)^2*T + 8*(1 - T)^3*T + 3*T^2 - 
       6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(1 - T) + 
    ((4*I)*(-2 + 4*(1 - T) - 2*(1 - T)^2 + 4*T - 4*(1 - T)*T + 6*T^2 - 
       22*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 11*(1 - T)^3*T^2 + (1 - T)^4*T^2 + 
       10*(1 - T)*T^3 - 9*(1 - T)^2*T^3 + (1 - T)^3*T^3 + 4*T^4 - 
       4*(1 - T)*T^4))/((1 - T)*T^3))*G[{0, (1 - T)^(-1)}, 1] + 
  ((8*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 6*(1 - T)*T + 
       7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/
     (3*(1 - T)) + (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 
       48*(1 - T)^2*T + 67*(1 - T)^3*T - 12*(1 - T)^4*T - 10*(1 - T)^5*T + 
       2*T^2 - 6*(1 - T)*T^2 - 5*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*T^3 + 5*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 + 10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 + 5*T^4 - 
       19*(1 - T)*T^4 + 22*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1)}, 1] + (8*Pi^2*G[{0, T^(-1)}, 1])/(3*(1 - T)) + 
  Pi*(((-4*I)*(2 - 6*(1 - T) + 6*(1 - T)^2 - 2*(1 - T)^3 - 4*T + 
       8*(1 - T)*T - 4*(1 - T)^2*T - 6*T^2 + 36*(1 - T)*T^2 - 
       56*(1 - T)^2*T^2 + 27*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + 
       (1 - T)^5*T^2 + 16*T^3 - 30*(1 - T)*T^3 + 29*(1 - T)^2*T^3 - 
       12*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 8*T^4 + 16*(1 - T)*T^4 - 
       8*(1 - T)^2*T^4))/((1 - T)*T^4) + 
    (((8*I)/3)*LbL*Nf*(-6 + 52*(1 - T) - 77*(1 - T)^2 + 40*(1 - T)^3 + 
       19*(1 - T)^4 - 14*(1 - T)^5 + 4*(1 - T)^6 + 10*T - 8*(1 - T)*T - 
       23*(1 - T)^2*T + 10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 
       6*T^2 - 24*(1 - T)*T^2 + 30*(1 - T)^2*T^2 - 12*(1 - T)^3*T^2 - 
       18*T^3 + 44*(1 - T)*T^3 - 34*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 8*T^4 - 
       16*(1 - T)*T^4 + 8*(1 - T)^2*T^4))/((1 - T)*T^2))*G[{0, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 18*T - 
       18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T^2) + 
    (4*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 3*(1 - T)^3*T - 
       2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - (1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 16*T^4 - 
       33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 11*T^5 + 
       13*(1 - T)*T^5))/T^3)*G[{0, T^(-1)}, 1] - 
  (4*Pi^2*(-4 - 5*T)*G[{(1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((8*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 6*(1 - T)*T + 
       7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/
     (3*(1 - T)) + (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 
       48*(1 - T)^2*T + 67*(1 - T)^3*T - 12*(1 - T)^4*T - 10*(1 - T)^5*T + 
       2*T^2 - 6*(1 - T)*T^2 - 5*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*T^3 + 5*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 + 10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 + 5*T^4 - 
       19*(1 - T)*T^4 + 22*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 18*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       18*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 5*(1 - T)^3*T - 
       3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 
       11*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 - T^3 + 
       7*(1 - T)*T^3 + 7*(1 - T)^2*T^3 - 23*(1 - T)^3*T^3 + 
       18*(1 - T)^4*T^3 - 4*(1 - T)^5*T^3 + 2*T^4 + 11*(1 - T)*T^4 - 
       6*(1 - T)^2*T^4 + 34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - T^5 - 
       5*(1 - T)*T^5 + 34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 + T^6 + 
       18*(1 - T)*T^6 - (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 1}, 1] + 
  (40*Pi^2*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) - 
  (8*Pi^2*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((2*(-12 + 9*(1 - T) - 8*T))/T - (8*Nf*(1 + T))/(3*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*((((-8*I)/3)*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(1 - T) - 
    ((4*I)*(-1 + 2*(1 - T) - (1 - T)^2 + 2*T - 2*(1 - T)*T + 3*T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 5*(1 - T)^3*T^2 + (1 - T)^4*T^2 + 
       6*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + (1 - T)^3*T^3))/((1 - T)*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-16*I)/3)*Nf)/(1 - T) - 
    (((8*I)/3)*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + (1 - T)*T + 
       4*(1 - T)^2*T))/(1 - T) + 
    ((4*I)*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf*(-19*(1 - T) + 22*(1 - T)^2 - 19*T + 25*(1 - T)*T))/
     (9*(1 - T)*T) + (8*LbL*Nf*(-15*(1 - T) + 6*(1 - T)^2 - 12*T - 
       6*(1 - T)*T + 7*(1 - T)^2*T - 5*(1 - T)^3*T + 4*(1 - T)^4*T - 6*T^2 + 
       11*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 7*T^3 - 
       13*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/
     (3*(1 - T)) - (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 4*(1 - T)*T - 
       48*(1 - T)^2*T + 67*(1 - T)^3*T - 12*(1 - T)^4*T - 10*(1 - T)^5*T + 
       2*T^2 - 6*(1 - T)*T^2 - 5*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*T^3 + 5*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 + 10*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 + 5*T^4 - 
       19*(1 - T)*T^4 + 22*(1 - T)^2*T^4))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi^2*((4*(-9 + 4*(1 - T) - 5*T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-3 + 2*(1 - T) - T))/(3*(1 - T)))*G[{(1 - T)^(-1), T^(-1)}, 
    1] - ((4*I)*Pi*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), T^(-1)}, 1])/T + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) - (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 
       4*(1 - T)*T + 4*T^2))/(1 - T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(1 - T) + 
    ((4*I)*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 13*(1 - T)^2*T - 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 7*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 
       16*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 10*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 18*T - 
       18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T^2) + 
    (4*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 3*(1 - T)^3*T - 
       2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - (1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 16*T^4 - 
       33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 11*T^5 + 
       13*(1 - T)*T^5))/T^3)*G[{T^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 
       6*(1 - T)^6 - 30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 
       32*(1 - T)^5*T + 19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 
       24*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 
       18*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 3*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 5*T^4 + 2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 
       62*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 
       30*(1 - T)*T^5 + 63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 9*T^6 + 30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 4*T^7 - 8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/
     ((1 - T)*T^3) + ((4*I)*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + 
       (1 - T)^6 - 3*(1 - T)^2*T + 11*(1 - T)^3*T - 11*(1 - T)^4*T - 
       (1 - T)^5*T + 6*(1 - T)^6*T - 2*(1 - T)^7*T - 3*(1 - T)*T^2 + 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 - 47*(1 - T)^4*T^2 + 
       46*(1 - T)^5*T^2 - 16*(1 - T)^6*T^2 + 6*(1 - T)^7*T^2 - 
       (1 - T)^8*T^2 - T^3 + 9*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 
       42*(1 - T)^3*T^3 + 68*(1 - T)^4*T^3 - 50*(1 - T)^5*T^3 + 
       26*(1 - T)^6*T^3 - 4*(1 - T)^7*T^3 + 2*T^4 + 15*(1 - T)*T^4 - 
       62*(1 - T)^2*T^4 + 84*(1 - T)^3*T^4 - 79*(1 - T)^4*T^4 + 
       46*(1 - T)^5*T^4 - 6*(1 - T)^6*T^4 + 3*T^5 - 37*(1 - T)*T^5 + 
       80*(1 - T)^2*T^5 - 88*(1 - T)^3*T^5 + 42*(1 - T)^4*T^5 - 
       4*(1 - T)^5*T^5 - 8*T^6 + 28*(1 - T)*T^6 - 41*(1 - T)^2*T^6 + 
       20*(1 - T)^3*T^6 - (1 - T)^4*T^6 + 4*T^7 - 8*(1 - T)*T^7 + 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{T^(-1), 1}, 1] + 
  Pi^2*((4*(-9 + 4*(1 - T) - 5*T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-3 + 2*(1 - T) - T))/(3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 
    1] - ((4*I)*Pi*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{T^(-1), (1 - T)^(-1)}, 1])/T + 
  Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) - (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 
       4*(1 - T)*T + 4*T^2))/(1 - T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 
       4*(1 - T)^4 + 2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(1 - T) + 
    ((4*I)*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*T*(-3 + 3*(1 - T) - 5*(1 - T)^2 + 4*(1 - T)^3 - 10*(1 - T)*T + 
       6*(1 - T)^2*T - 5*T^2 + 6*(1 - T)*T^2 + 4*T^3))/3 + 
    (4*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 13*(1 - T)^2*T - 
       8*(1 - T)^3*T - 4*(1 - T)^4*T - T^2 - 7*(1 - T)*T^2 - 
       2*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*(1 - T)^4*T^2 + 5*T^3 - 
       16*(1 - T)*T^3 + 8*(1 - T)^2*T^3 + 6*(1 - T)^3*T^3 - 10*T^4 + 
       12*(1 - T)*T^4))/T^2)*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*(((-4*I)*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) - (((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 
       4*(1 - T)*T + 4*T^2))/(1 - T))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 
       4*T^2))/(1 - T) + ((4*I)*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  2*((-8*LbL*Nf*(-1 + T)*(15*(1 - T) - 21*(1 - T)^2 - 3*(1 - T)^3 + 18*T - 
       18*(1 - T)*T + 7*(1 - T)^2*T - 11*(1 - T)^3*T + 4*(1 - T)^4*T + 
       9*T^2 + 8*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + T^3 - 
       7*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T^2) - 
    (4*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - (1 - T)^2*T + 3*(1 - T)^3*T - 
       2*(1 - T)^4*T + T^2 + 19*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 
       15*(1 - T)^3*T^2 - 3*(1 - T)^4*T^2 - 5*T^3 - (1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 7*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 + 16*T^4 - 
       33*(1 - T)*T^4 + 11*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 11*T^5 + 
       13*(1 - T)*T^5))/T^3)*G[{T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-12*(1 - T)^2 + 94*(1 - T)^3 - 137*(1 - T)^4 + 64*(1 - T)^5 + 
       38*(1 - T)^6 - 28*(1 - T)^7 + 8*(1 - T)^8 - 12*(1 - T)*T + 
       156*(1 - T)^2*T - 228*(1 - T)^3*T + 69*(1 - T)^4*T + 96*(1 - T)^5*T - 
       78*(1 - T)^6*T + 24*(1 - T)^7*T - 6*T^2 + 90*(1 - T)*T^2 - 
       105*(1 - T)^2*T^2 - 54*(1 - T)^3*T^2 + 108*(1 - T)^4*T^2 - 
       84*(1 - T)^5*T^2 + 24*(1 - T)^6*T^2 + 10*T^3 + 10*(1 - T)*T^3 - 
       107*(1 - T)^2*T^3 + 124*(1 - T)^3*T^3 - 80*(1 - T)^4*T^3 + 
       16*(1 - T)^5*T^3 + 6*T^4 - 60*(1 - T)*T^4 + 126*(1 - T)^2*T^4 - 
       96*(1 - T)^3*T^4 + 24*(1 - T)^4*T^4 - 18*T^5 + 60*(1 - T)*T^5 - 
       66*(1 - T)^2*T^5 + 24*(1 - T)^3*T^5 + 8*T^6 - 16*(1 - T)*T^6 + 
       8*(1 - T)^2*T^6))/(3*(1 - T)*T^2) - 
    (8*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 50*(1 - T)^4*T^2 - 
       63*(1 - T)^5*T^2 + 25*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       (1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       80*(1 - T)^3*T^3 - 140*(1 - T)^4*T^3 + 77*(1 - T)^5*T^3 - 
       23*(1 - T)^6*T^3 + 4*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       105*(1 - T)^2*T^4 - 146*(1 - T)^3*T^4 + 89*(1 - T)^4*T^4 - 
       37*(1 - T)^5*T^4 + 6*(1 - T)^6*T^4 - 3*T^5 + 51*(1 - T)*T^5 - 
       86*(1 - T)^2*T^5 + 73*(1 - T)^3*T^5 - 33*(1 - T)^4*T^5 + 
       4*(1 - T)^5*T^5 + 8*T^6 - 21*(1 - T)*T^6 + 32*(1 - T)^2*T^6 - 
       17*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, 0, 1}, 1] - 
  ((24*I)*Pi*(-2 - 3*T)*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-16*Nf)/(3*(1 - T)) - (16*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       6*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*(1 - T)) - 
    (8*(T + 3*T^2 - 10*(1 - T)*T^2 + 6*(1 - T)^2*T^2 + 7*(1 - T)*T^3 + 
       4*T^4))/((1 - T)*T^2))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((8*(1 - 3*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 - 2*T + 4*(1 - T)*T - 
       2*(1 - T)^2*T - 3*T^2 + 23*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 8*T^3 - 
       8*(1 - T)*T^3 + 9*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 
       4*T^4 + 8*(1 - T)*T^4 - 4*(1 - T)^2*T^4))/((1 - T)*T^4) - 
    (16*LbL*Nf*(-3 + 44*(1 - T) - 70*(1 - T)^2 + 38*(1 - T)^3 + 
       19*(1 - T)^4 - 14*(1 - T)^5 + 4*(1 - T)^6 + 5*T + 2*(1 - T)*T - 
       28*(1 - T)^2*T + 10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 
       3*T^2 - 12*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 - 9*T^3 + 
       22*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 4*T^4 - 
       8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*(1 - T)*T^2))*
   G[{0, 0, T^(-1)}, 1] - ((16*I)*Pi*G[{0, 1, 1}, 1])/(1 - T) + 
  ((-8*(-34*(1 - T)^3 + 54*(1 - T)^4 - 23*(1 - T)^5 + 4*(1 - T)^6 - 
       2*(1 - T)^7 - 10*(1 - T)^2*T + 64*(1 - T)^3*T - 67*(1 - T)^4*T + 
       16*(1 - T)^5*T - 8*(1 - T)^6*T - 26*(1 - T)*T^2 + 68*(1 - T)^2*T^2 - 
       67*(1 - T)^3*T^2 + 28*(1 - T)^4*T^2 - 12*(1 - T)^5*T^2 - 2*T^3 + 
       40*(1 - T)*T^3 - 65*(1 - T)^2*T^3 + 28*(1 - T)^3*T^3 - 
       8*(1 - T)^4*T^3 + 6*T^4 - 22*(1 - T)*T^4 + 16*(1 - T)^2*T^4 - 
       2*(1 - T)^3*T^4 - 4*T^5 + 4*(1 - T)*T^5))/((1 - T)*T) + 
    (16*LbL*Nf*(-9*(1 - T)^2 + 14*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 15*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)))*G[{0, 1, 1}, 1] + ((8*I)*Pi*G[{0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) + ((-8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) - 
    (4*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 5*(1 - T)^3*T - 
       3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 + 
       6*(1 - T)^5*T^2 - T^3 + 7*(1 - T)*T^3 + 11*(1 - T)^2*T^3 - 
       29*(1 - T)^3*T^3 + 28*(1 - T)^4*T^3 + 2*T^4 + 19*(1 - T)*T^4 - 
       33*(1 - T)^2*T^4 + 52*(1 - T)^3*T^4 + 3*T^5 - 33*(1 - T)*T^5 + 
       48*(1 - T)^2*T^5 - 8*T^6 + 22*(1 - T)*T^6 + 4*T^7))/((1 - T)*T^2))*
   G[{0, 1, (1 - T)^(-1)}, 1] + ((16*I)*Pi*G[{0, 1, T^(-1)}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 38*(1 - T)^3 - 52*(1 - T)^4 + 20*(1 - T)^5 + 
       19*(1 - T)^6 - 14*(1 - T)^7 + 4*(1 - T)^8 - 6*(1 - T)*T + 
       60*(1 - T)^2*T - 84*(1 - T)^3*T + 18*(1 - T)^4*T + 48*(1 - T)^5*T - 
       39*(1 - T)^6*T + 12*(1 - T)^7*T - 3*T^2 + 36*(1 - T)*T^2 - 
       42*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 54*(1 - T)^4*T^2 - 
       42*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 5*T^3 + 2*(1 - T)*T^3 - 
       46*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 40*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 + 3*T^4 - 30*(1 - T)*T^4 + 63*(1 - T)^2*T^4 - 
       48*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 9*T^5 + 30*(1 - T)*T^5 - 
       33*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/(3*(1 - T)*T^2) + 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 48*(1 - T)^4*T^2 - 
       58*(1 - T)^5*T^2 + 22*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 128*(1 - T)^4*T^3 + 70*(1 - T)^5*T^3 - 
       24*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       99*(1 - T)^2*T^4 - 140*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 
       40*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 49*(1 - T)*T^5 - 
       90*(1 - T)^2*T^5 + 76*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 
       8*(1 - T)^5*T^5 + 8*T^6 - 24*(1 - T)*T^6 + 34*(1 - T)^2*T^6 - 
       18*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-5 - 6*T)*G[{0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) - (4*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 
       5*(1 - T)^3*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 
       9*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - T^3 + 7*(1 - T)*T^3 + 
       11*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 28*(1 - T)^4*T^3 + 2*T^4 + 
       19*(1 - T)*T^4 - 33*(1 - T)^2*T^4 + 52*(1 - T)^3*T^4 + 3*T^5 - 
       33*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 8*T^6 + 22*(1 - T)*T^6 + 4*T^7))/
     ((1 - T)*T^2))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((-16*Nf)/(3*(1 - T)) - (8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 
       3*(1 - T)^4 - 6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 
       24*(1 - T)^2*T + 6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 
       3*T^2 + 30*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 11*T^3 + 12*(1 - T)*T^3 - 45*(1 - T)^2*T^3 + 
       12*(1 - T)^3*T^3 + 6*T^4 - 48*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 
       18*T^5 + 24*(1 - T)*T^5 + 8*T^6))/(3*(1 - T)) + 
    (4*((1 - T)^3 - 2*(1 - T)^4 + (1 - T)^5 + 3*(1 - T)^2*T - 8*(1 - T)^3*T + 
       5*(1 - T)^4*T + 3*(1 - T)*T^2 - 12*(1 - T)^2*T^2 - 10*(1 - T)^3*T^2 + 
       34*(1 - T)^4*T^2 - 20*(1 - T)^5*T^2 + 6*(1 - T)^6*T^2 + T^3 - 
       8*(1 - T)*T^3 + 42*(1 - T)^3*T^3 - 60*(1 - T)^4*T^3 + 
       30*(1 - T)^5*T^3 - 2*T^4 - 9*(1 - T)*T^4 + 29*(1 - T)^2*T^4 - 
       71*(1 - T)^3*T^4 + 62*(1 - T)^4*T^4 + T^5 + 8*(1 - T)*T^5 - 
       68*(1 - T)^2*T^5 + 66*(1 - T)^3*T^5 - T^6 - 33*(1 - T)*T^6 + 
       36*(1 - T)^2*T^6 - 8*T^7 + 8*(1 - T)*T^7))/((1 - T)*T^3))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((40*I)*Pi*(-2 - 3*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + 
       (1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       6*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*(1 - T)) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T - 3*T^2 + 
       10*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 10*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/((1 - T)*T^3))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{0, (1 - T)^(-1), T^(-1)}, 
    1] + ((16*I)*Pi*G[{0, T^(-1), 1}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 38*(1 - T)^3 - 52*(1 - T)^4 + 20*(1 - T)^5 + 
       19*(1 - T)^6 - 14*(1 - T)^7 + 4*(1 - T)^8 - 6*(1 - T)*T + 
       60*(1 - T)^2*T - 84*(1 - T)^3*T + 18*(1 - T)^4*T + 48*(1 - T)^5*T - 
       39*(1 - T)^6*T + 12*(1 - T)^7*T - 3*T^2 + 36*(1 - T)*T^2 - 
       42*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 54*(1 - T)^4*T^2 - 
       42*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 5*T^3 + 2*(1 - T)*T^3 - 
       46*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 40*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 + 3*T^4 - 30*(1 - T)*T^4 + 63*(1 - T)^2*T^4 - 
       48*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 9*T^5 + 30*(1 - T)*T^5 - 
       33*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/(3*(1 - T)*T^2) + 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 48*(1 - T)^4*T^2 - 
       58*(1 - T)^5*T^2 + 22*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 128*(1 - T)^4*T^3 + 70*(1 - T)^5*T^3 - 
       24*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       99*(1 - T)^2*T^4 - 140*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 
       40*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 49*(1 - T)*T^5 - 
       90*(1 - T)^2*T^5 + 76*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 
       8*(1 - T)^5*T^5 + 8*T^6 - 24*(1 - T)*T^6 + 34*(1 - T)^2*T^6 - 
       18*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{0, T^(-1), 1}, 1] + 
  ((4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 11*(1 - T)^4*T + (1 - T)^5*T - 6*(1 - T)^6*T + 
       2*(1 - T)^7*T + 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 
       57*(1 - T)^4*T^2 - 68*(1 - T)^5*T^2 + 29*(1 - T)^6*T^2 - 
       12*(1 - T)^7*T^2 + 2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 72*(1 - T)^3*T^3 - 120*(1 - T)^4*T^3 + 
       78*(1 - T)^5*T^3 - 44*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 
       15*(1 - T)*T^4 + 92*(1 - T)^2*T^4 - 108*(1 - T)^3*T^4 + 
       85*(1 - T)^4*T^4 - 64*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 
       47*(1 - T)*T^5 - 60*(1 - T)^2*T^5 + 68*(1 - T)^3*T^5 - 
       48*(1 - T)^4*T^5 + 8*(1 - T)^5*T^5 + 8*T^6 - 14*(1 - T)*T^6 + 
       30*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 
       8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) - 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 134*(1 - T)^3*T - 163*(1 - T)^4*T + 68*(1 - T)^5*T + 
       38*(1 - T)^6*T - 28*(1 - T)^7*T + 8*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       168*(1 - T)^2*T^2 - 216*(1 - T)^3*T^2 + 57*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 78*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 - 3*T^3 + 
       66*(1 - T)*T^3 - 69*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       93*(1 - T)^4*T^3 - 78*(1 - T)^5*T^3 + 24*(1 - T)^6*T^3 + 5*T^4 + 
       14*(1 - T)*T^4 - 79*(1 - T)^2*T^4 + 72*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*
   G[{0, T^(-1), 1}, 1] + ((8*I)*Pi*(-2 - 3*T)*G[{0, T^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) + ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/
     ((1 - T)*T^2) + (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 
       4*T^2))/(3*(1 - T)))*G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{0, T^(-1), (1 - T)^(-1)}, 
    1] - ((16*I)*Pi*G[{0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) - (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{0, T^(-1), T^(-1)}, 1] + 
  2*((-4*(1 - 3*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 - 2*T + 4*(1 - T)*T - 
       2*(1 - T)^2*T - 3*T^2 + 23*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 8*T^3 - 
       8*(1 - T)*T^3 + 9*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 
       4*T^4 + 8*(1 - T)*T^4 - 4*(1 - T)^2*T^4))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-3 + 44*(1 - T) - 70*(1 - T)^2 + 38*(1 - T)^3 + 19*(1 - T)^4 - 
       14*(1 - T)^5 + 4*(1 - T)^6 + 5*T + 2*(1 - T)*T - 28*(1 - T)^2*T + 
       10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 3*T^2 - 
       12*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 - 9*T^3 + 
       22*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 4*T^4 - 
       8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*(1 - T)*T^2))*
   G[{0, T^(-1), T^(-1)}, 1] + Pi*(((-16*I)*(-2 - 3*T))/(1 - T) + 
    ((16*I)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-16*Nf)/(3*(1 - T)) - (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + 
       (1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) - (4*(-(1 - T)^3 + (1 - T)^4 - 3*(1 - T)^2*T + 
       5*(1 - T)^3*T - 3*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 19*(1 - T)^3*T^2 - 
       9*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - T^3 + 7*(1 - T)*T^3 + 
       11*(1 - T)^2*T^3 - 29*(1 - T)^3*T^3 + 28*(1 - T)^4*T^3 + 2*T^4 + 
       19*(1 - T)*T^4 - 33*(1 - T)^2*T^4 + 52*(1 - T)^3*T^4 + 3*T^5 - 
       33*(1 - T)*T^5 + 48*(1 - T)^2*T^5 - 8*T^6 + 22*(1 - T)*T^6 + 4*T^7))/
     ((1 - T)*T^2))*G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((16*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*I)*Pi*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((16*Nf)/(3*(1 - T)) + 
    (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + (1 - T)*T + 4*(1 - T)^2*T))/
     (3*(1 - T)) - (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 
       6*(1 - T)^3 + 4*(1 - T)^4 + 8*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T + 
       3*T^2 - 6*(1 - T)*T^2 - 9*T^3 + 4*(1 - T)*T^3 + 4*T^4))/(3*(1 - T)) - 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T - 3*T^2 + 
       10*(1 - T)*T^2 - 14*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 - 10*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/((1 - T)*T^3))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  Pi*(((-32*I)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    ((48*I)*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((16*I)*Pi*G[{(1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  ((-8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 + 6*(1 - T)*T + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T + 3*T^2 + 12*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       12*(1 - T)*T^3 - 45*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3 + 6*T^4 - 
       48*(1 - T)*T^4 + 24*(1 - T)^2*T^4 - 18*T^5 + 24*(1 - T)*T^5 + 8*T^6))/
     (3*(1 - T)) - (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 
       5*(1 - T)^3*T + 3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 33*(1 - T)^3*T^2 - 
       23*(1 - T)^4*T^2 + 2*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 - (1 - T)^2*T^3 - 51*(1 - T)^3*T^3 + 14*(1 - T)^4*T^3 - 
       8*(1 - T)^5*T^3 - 2*T^4 + 7*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 
       38*(1 - T)^3*T^4 - 12*(1 - T)^4*T^4 - 7*T^5 - 17*(1 - T)*T^5 + 
       50*(1 - T)^2*T^5 - 8*(1 - T)^3*T^5 + 32*(1 - T)*T^6 - 
       2*(1 - T)^2*T^6 + 8*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1, 1}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((8*I)*Pi*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + ((16*Nf)/(3*(1 - T)) + 
    (8*LbL*Nf*T*(6*(1 - T) + 3*T + 6*(1 - T)*T + 3*(1 - T)^2*T - 
       6*(1 - T)^3*T + 3*T^2 + 6*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       4*(1 - T)^3*T^2 + 3*T^3 - 24*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 9*T^4 + 
       12*(1 - T)*T^4 + 4*T^5))/(3*(1 - T)) + 
    (4*(16*(1 - T)^3 - 2*(1 - T)^4 - 2*(1 - T)^2*T + 4*(1 - T)^3*T + 
       6*(1 - T)^4*T + 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       4*T^3 + 4*(1 - T)*T^3 + 30*(1 - T)^2*T^3 + T^4 + 18*(1 - T)*T^4 + 
       4*T^5))/(1 - T))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  Pi*(((16*I)*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + 
    ((24*I)*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1, T^(-1)}, 
    1] + ((16*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + ((16*Nf)/(3*(1 - T)) + 
    (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + (1 - T)*T + 4*(1 - T)^2*T))/
     (3*(1 - T)) - (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((16*Nf)/(3*(1 - T)) + (8*LbL*Nf*T*(6*(1 - T) + 3*T + 6*(1 - T)*T + 
       3*(1 - T)^2*T - 6*(1 - T)^3*T + 3*T^2 + 6*(1 - T)*T^2 - 
       21*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 3*T^3 - 24*(1 - T)*T^3 + 
       12*(1 - T)^2*T^3 - 9*T^4 + 12*(1 - T)*T^4 + 4*T^5))/(3*(1 - T)) + 
    (4*(16*(1 - T)^3 - 2*(1 - T)^4 - 2*(1 - T)^2*T + 4*(1 - T)^3*T + 
       6*(1 - T)^4*T + 2*(1 - T)*T^2 + 21*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       4*T^3 + 4*(1 - T)*T^3 + 30*(1 - T)^2*T^3 + T^4 + 18*(1 - T)*T^4 + 
       4*T^5))/(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] - 
  ((48*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((24*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - ((24*I)*Pi*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + 3*((-16*Nf)/(3*(1 - T)) + (8*(-3 + 2*(1 - T) - 3*T + (1 - T)*T))/
     T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((-16*Nf)/(3*(1 - T)) - (8*LbL*Nf*T*(4 - 2*(1 - T)^2 + 4*(1 - T)^3 + 
       (1 - T)*T + 4*(1 - T)^2*T))/(3*(1 - T)) + 
    (4*(1 - 2*(1 - T) + (1 - T)^2 - 2*T + 2*(1 - T)*T + T^2 - 
       14*(1 - T)*T^2 + 17*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 4*(1 - T)*T^3 + 2*(1 - T)^3*T^3))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((24*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  2*((-8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) + 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{(1 - T)^(-1), T^(-1), 1}, 
    1] - ((24*I)*Pi*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) + 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) + (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(-6*(1 - T)^2 + 38*(1 - T)^3 - 52*(1 - T)^4 + 20*(1 - T)^5 + 
       19*(1 - T)^6 - 14*(1 - T)^7 + 4*(1 - T)^8 - 6*(1 - T)*T + 
       60*(1 - T)^2*T - 84*(1 - T)^3*T + 18*(1 - T)^4*T + 48*(1 - T)^5*T - 
       39*(1 - T)^6*T + 12*(1 - T)^7*T - 3*T^2 + 36*(1 - T)*T^2 - 
       42*(1 - T)^2*T^2 - 24*(1 - T)^3*T^2 + 54*(1 - T)^4*T^2 - 
       42*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 5*T^3 + 2*(1 - T)*T^3 - 
       46*(1 - T)^2*T^3 + 62*(1 - T)^3*T^3 - 40*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 + 3*T^4 - 30*(1 - T)*T^4 + 63*(1 - T)^2*T^4 - 
       48*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 9*T^5 + 30*(1 - T)*T^5 - 
       33*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 + 4*T^6 - 8*(1 - T)*T^6 + 
       4*(1 - T)^2*T^6))/(3*(1 - T)*T^2) + 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 13*(1 - T)^4*T - 5*(1 - T)^5*T + 3*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 48*(1 - T)^4*T^2 - 
       58*(1 - T)^5*T^2 + 22*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + 
       2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 
       74*(1 - T)^3*T^3 - 128*(1 - T)^4*T^3 + 70*(1 - T)^5*T^3 - 
       24*(1 - T)^6*T^3 + 8*(1 - T)^7*T^3 - 2*T^4 - 15*(1 - T)*T^4 + 
       99*(1 - T)^2*T^4 - 140*(1 - T)^3*T^4 + 86*(1 - T)^4*T^4 - 
       40*(1 - T)^5*T^4 + 12*(1 - T)^6*T^4 - 3*T^5 + 49*(1 - T)*T^5 - 
       90*(1 - T)^2*T^5 + 76*(1 - T)^3*T^5 - 36*(1 - T)^4*T^5 + 
       8*(1 - T)^5*T^5 + 8*T^6 - 24*(1 - T)*T^6 + 34*(1 - T)^2*T^6 - 
       18*(1 - T)^3*T^6 + 2*(1 - T)^4*T^6 - 4*T^7 + 8*(1 - T)*T^7 - 
       4*(1 - T)^2*T^7))/((1 - T)*T^4))*G[{T^(-1), 0, 1}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{T^(-1), 0, (1 - T)^(-1)}, 
    1] + ((-8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) - (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-4*(1 - 3*(1 - T) + 3*(1 - T)^2 - (1 - T)^3 - 2*T + 4*(1 - T)*T - 
       2*(1 - T)^2*T - 3*T^2 + 23*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 
       20*(1 - T)^3*T^2 - 6*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 8*T^3 - 
       8*(1 - T)*T^3 + 9*(1 - T)^2*T^3 - 6*(1 - T)^3*T^3 + (1 - T)^4*T^3 - 
       4*T^4 + 8*(1 - T)*T^4 - 4*(1 - T)^2*T^4))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-3 + 44*(1 - T) - 70*(1 - T)^2 + 38*(1 - T)^3 + 19*(1 - T)^4 - 
       14*(1 - T)^5 + 4*(1 - T)^6 + 5*T + 2*(1 - T)*T - 28*(1 - T)^2*T + 
       10*(1 - T)^3*T - 11*(1 - T)^4*T + 4*(1 - T)^5*T + 3*T^2 - 
       12*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 6*(1 - T)^3*T^2 - 9*T^3 + 
       22*(1 - T)*T^3 - 17*(1 - T)^2*T^3 + 4*(1 - T)^3*T^3 + 4*T^4 - 
       8*(1 - T)*T^4 + 4*(1 - T)^2*T^4))/(3*(1 - T)*T^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-12*(1 - T)^3 + 36*(1 - T)^4 - 36*(1 - T)^5 + 12*(1 - T)^6 - 
       57*(1 - T)^2*T + 188*(1 - T)^3*T - 193*(1 - T)^4*T + 62*(1 - T)^5*T + 
       38*(1 - T)^6*T - 28*(1 - T)^7*T + 8*(1 - T)^8*T - 42*(1 - T)*T^2 + 
       171*(1 - T)^2*T^2 - 180*(1 - T)^3*T^2 + 27*(1 - T)^4*T^2 + 
       96*(1 - T)^5*T^2 - 78*(1 - T)^6*T^2 + 24*(1 - T)^7*T^2 - 3*T^3 + 
       42*(1 - T)*T^3 - 36*(1 - T)^2*T^3 - 60*(1 - T)^3*T^3 + 
       93*(1 - T)^4*T^3 - 78*(1 - T)^5*T^3 + 24*(1 - T)^6*T^3 + 5*T^4 + 
       8*(1 - T)*T^4 - 64*(1 - T)^2*T^4 + 72*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 12*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3) - 
    (4*((1 - T)^3 - 3*(1 - T)^4 + 3*(1 - T)^5 - (1 - T)^6 + 3*(1 - T)^2*T - 
       11*(1 - T)^3*T + 17*(1 - T)^4*T - 17*(1 - T)^5*T + 12*(1 - T)^6*T - 
       4*(1 - T)^7*T + 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 62*(1 - T)^3*T^2 - 
       102*(1 - T)^4*T^2 + 69*(1 - T)^5*T^2 - 23*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 2*(1 - T)^8*T^2 + T^3 - 9*(1 - T)*T^3 + 
       26*(1 - T)^2*T^3 - 36*(1 - T)^3*T^3 + 37*(1 - T)^4*T^3 - 
       49*(1 - T)^5*T^3 + 46*(1 - T)^6*T^3 - 8*(1 - T)^7*T^3 - 2*T^4 + 
       27*(1 - T)*T^4 - 37*(1 - T)^2*T^4 + 5*(1 - T)^3*T^4 - 
       51*(1 - T)^4*T^4 + 70*(1 - T)^5*T^4 - 12*(1 - T)^6*T^4 + T^5 - 
       19*(1 - T)*T^5 + 35*(1 - T)^2*T^5 - 71*(1 - T)^3*T^5 + 
       54*(1 - T)^4*T^5 - 8*(1 - T)^5*T^5 - 4*T^6 + 14*(1 - T)*T^6 - 
       34*(1 - T)^2*T^6 + 22*(1 - T)^3*T^6 - 2*(1 - T)^4*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/((1 - T)*T^4))*
   G[{T^(-1), 1, 1}, 1] + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-6*(1 - T)^2 + 18*(1 - T)^3 - 18*(1 - T)^4 + 6*(1 - T)^5 - 
       27*(1 - T)*T + 90*(1 - T)^2*T - 93*(1 - T)^3*T + 30*(1 - T)^4*T + 
       19*(1 - T)^5*T - 14*(1 - T)^6*T + 4*(1 - T)^7*T - 18*T^2 + 
       75*(1 - T)*T^2 - 78*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 + 
       48*(1 - T)^4*T^2 - 39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 12*T^3 - 
       6*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 39*(1 - T)^3*T^3 - 
       36*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 + 6*T^4 - 18*(1 - T)*T^4 + 
       10*(1 - T)^2*T^4 - 11*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4))/(3*T^3) - 
    (4*(-2*(1 - T)^3 + 6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 - 
       20*(1 - T)^2*T + 43*(1 - T)^3*T - 29*(1 - T)^4*T + 9*(1 - T)^5*T - 
       6*(1 - T)^6*T + (1 - T)^7*T - 4*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       5*(1 - T)^3*T^2 + 9*(1 - T)^4*T^2 - 20*(1 - T)^5*T^2 + 
       4*(1 - T)^6*T^2 - 10*T^3 + (1 - T)*T^3 + 37*(1 - T)^2*T^3 - 
       10*(1 - T)^3*T^3 - 24*(1 - T)^4*T^3 + 6*(1 - T)^5*T^3 + 
       15*(1 - T)*T^4 - 3*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 + 
       4*(1 - T)^4*T^4 + 6*T^5 - 3*(1 - T)*T^5 - 2*(1 - T)^2*T^5 + 
       (1 - T)^3*T^5))/T^3)*G[{T^(-1), 1, T^(-1)}, 1] + 
  ((8*I)*Pi*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) - 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*G[{T^(-1), (1 - T)^(-1), 1}, 
    1] - ((24*I)*Pi*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(-6 + 5*(1 - T) - 4*T + 2*(1 - T)*T)*
    G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-8*LbL*Nf*(-6 + 8*(1 - T) + 3*(1 - T)^2 - 6*(1 - T)^3 + 4*(1 - T)^4 + 
       2*T - 3*(1 - T)^2*T + 4*(1 - T)^3*T))/(3*(1 - T)) + 
    (4*(-T - 3*T^2 + 7*(1 - T)*T^2 - 4*(1 - T)^2*T^2 + (1 - T)^3*T^2 - 
       2*T^3 + (1 - T)^2*T^3))/((1 - T)*T^2))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) - (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), T^(-1), 1}, 1] + 
  2*((8*LbL*Nf*(-6*(1 - T)^2 + 18*(1 - T)^3 - 18*(1 - T)^4 + 6*(1 - T)^5 - 
       27*(1 - T)*T + 90*(1 - T)^2*T - 93*(1 - T)^3*T + 30*(1 - T)^4*T + 
       19*(1 - T)^5*T - 14*(1 - T)^6*T + 4*(1 - T)^7*T - 18*T^2 + 
       75*(1 - T)*T^2 - 78*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 + 
       48*(1 - T)^4*T^2 - 39*(1 - T)^5*T^2 + 12*(1 - T)^6*T^2 + 12*T^3 - 
       6*(1 - T)*T^3 - 30*(1 - T)^2*T^3 + 39*(1 - T)^3*T^3 - 
       36*(1 - T)^4*T^3 + 12*(1 - T)^5*T^3 + 6*T^4 - 18*(1 - T)*T^4 + 
       10*(1 - T)^2*T^4 - 11*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4))/(3*T^3) - 
    (4*(-2*(1 - T)^3 + 6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 - 
       20*(1 - T)^2*T + 43*(1 - T)^3*T - 29*(1 - T)^4*T + 9*(1 - T)^5*T - 
       6*(1 - T)^6*T + (1 - T)^7*T - 4*(1 - T)*T^2 + 2*(1 - T)^2*T^2 + 
       5*(1 - T)^3*T^2 + 9*(1 - T)^4*T^2 - 20*(1 - T)^5*T^2 + 
       4*(1 - T)^6*T^2 - 10*T^3 + (1 - T)*T^3 + 37*(1 - T)^2*T^3 - 
       10*(1 - T)^3*T^3 - 24*(1 - T)^4*T^3 + 6*(1 - T)^5*T^3 + 
       15*(1 - T)*T^4 - 3*(1 - T)^2*T^4 - 12*(1 - T)^3*T^4 + 
       4*(1 - T)^4*T^4 + 6*T^5 - 3*(1 - T)*T^5 - 2*(1 - T)^2*T^5 + 
       (1 - T)^3*T^5))/T^3)*G[{T^(-1), T^(-1), 1}, 1] + 
  2*((-4*(-1 + T)*(-1 + 2*T)*(-2*T + 3*(1 - T)*T + 2*T^2))/((1 - T)*T^2) - 
    (8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)))*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  3*((8*LbL*Nf*(-1 + T)^2*(-3 + 2*(1 - T) - T + 4*(1 - T)*T + 4*T^2))/
     (3*(1 - T)) + (4*(-1 + T)*((1 - T)*T + 6*(1 - T)*T^2 + 4*T^3))/
     ((1 - T)*T^2))*G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  (24*(-2 - 3*T)*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*G[{0, 0, 1, 1}, 1])/(1 - T) - (16*G[{0, 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (32*G[{0, 0, 1, T^(-1)}, 1])/(1 - T) - 
  (48*(1 + T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (32*(-2 - 3*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(4 + 3*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (32*G[{0, 0, T^(-1), 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*G[{0, 0, T^(-1), T^(-1)}, 1])/(1 - T) + (16*G[{0, 1, 0, 1}, 1])/
   (1 - T) - (8*G[{0, 1, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*G[{0, 1, 0, T^(-1)}, 1])/(1 - T) + (16*G[{0, 1, 1, 1}, 1])/(1 - T) - 
  (16*G[{0, 1, 1, T^(-1)}, 1])/(1 - T) - (8*G[{0, 1, (1 - T)^(-1), 1}, 1])/
   (1 - T) + (16*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (32*G[{0, 1, T^(-1), 1}, 1])/(1 - T) + (32*G[{0, 1, T^(-1), T^(-1)}, 1])/
   (1 - T) + ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    (48*(1 + T))/(1 - T))*G[{0, (1 - T)^(-1), 0, 1}, 1] - 
  (32*(-2 - 3*T)*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (48*(1 + T))/(1 - T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - (16*G[{0, (1 - T)^(-1), 1, 1}, 1])/
   (1 - T) + (8*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(-3 + 2*(1 - T) - T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (24*(1 + T))/(1 - T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (16*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (48*(1 + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (24*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (24*(-2 - 3*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) - (8*(-2 - 3*T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*G[{0, T^(-1), 0, 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*G[{0, T^(-1), 0, T^(-1)}, 1])/(1 - T) - (32*G[{0, T^(-1), 1, 1}, 1])/
   (1 - T) + (32*G[{0, T^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (48*G[{0, T^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (48*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((24*(-4 - 5*T))/(1 - T) - (48*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] - 
  (8*(-9 + 5*(1 - T) - 4*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) - (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((64*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + 
    (96*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] + 
  (8*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] - 
  (8*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(1 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (24*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) + ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/
     (1 - T))*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (48*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  (16*(-2 - 3*T)*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (48*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] - 
  (16*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/(1 - T) + 
  (8*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] - (16*G[{(1 - T)^(-1), 1, 1, 1}, 1])/
   (1 - T) + (16*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (8*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (16*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) + (8*(-2 - 3*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 
     1])/(1 - T) + ((-16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - 
    (24*(1 + T))/(1 - T))*G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] + 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] - 
  (16*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (24*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) + 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) - (24*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) + (32*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/(1 - T) - 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (16*(-3 + 2*(1 - T) - T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (24*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) - (96*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) - 
  (48*(4 + 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/(1 - T) - (48*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (48*(-2 - 3*T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/
     (1 - T))*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  (16*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (48*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  (8*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (24*(1 + T))/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] + 
  (24*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (48*(-2 - 3*T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (8*(-2 - 3*T)*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*G[{T^(-1), 0, 1, 1}, 1])/(1 - T) + (16*G[{T^(-1), 0, 1, T^(-1)}, 1])/
   (1 - T) - (8*(-2 - 3*T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-2 - 3*T)*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*G[{T^(-1), 0, T^(-1), 1}, 1])/(1 - T) - 
  (16*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  ((-8*(-5 - 6*T))/(1 - T) + (16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  (16*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-32*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (48*(1 + T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  (8*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((16*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) + (24*(1 + T))/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (24*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (48*(-2 - 3*T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (4 + (8*Nf)/3)*Log[mm] + 
  Pi*(((4*I)*(1 + T))/T + (((8*I)/3)*Nf*(1 + T))/T)*Log[mm] + 
  Pi*((8*I)/(1 - T) + (((16*I)/3)*Nf)/(1 - T))*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  ((4*(1 + T))/T + (8*Nf*(1 + T))/(3*T))*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  (-8/(1 - T) - (16*Nf)/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1]*Log[mm] + 
  (-8/(1 - T) - (16*Nf)/(3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1]*Log[mm] + 
  2*(8/(1 - T) + (16*Nf)/(3*(1 - T)))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*
   Log[mm] + Pi*(((-8*I)*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 - 3*T + 
       3*(1 - T)*T - 3*T^2))/T + 
    ((2*I)*(4*(1 - T) - 4*(1 - T)^2 + 4*T - 14*(1 - T)*T + 7*(1 - T)^2*T - 
       8*T^2 + 11*(1 - T)*T^2 + 6*T^3))/T^2)*Log[qq] + 
  ((-4*Nf*(-32 + 32*(1 - T) + 13*(1 - T)^2 - 6*T + 57*(1 - T)*T + 38*T^2))/
     (9*T) - (32 - 58*(1 - T) + 7*(1 - T)^2 + 20*(1 - T)^3 - 56*T + 
      53*(1 - T)*T + 17*(1 - T)^2*T - 24*(1 - T)^3*T + 14*T^2 + 
      9*(1 - T)*T^2 - 24*(1 - T)^2*T^2 + 10*T^3)/((-1 + T)*T))*Log[qq] + 
  Pi^2*((-20*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (9*(1 - T)) - (2*(-7*(1 - T)^3 + 14*(1 - T)^4 - 7*(1 - T)^5 - 
       21*(1 - T)^2*T + 56*(1 - T)^3*T - 35*(1 - T)^4*T - 21*(1 - T)*T^2 + 
       84*(1 - T)^2*T^2 + 34*(1 - T)^3*T^2 - 174*(1 - T)^4*T^2 + 
       90*(1 - T)^5*T^2 - 25*(1 - T)^6*T^2 + 5*(1 - T)^7*T^2 - 7*T^3 + 
       56*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 306*(1 - T)^3*T^3 + 
       300*(1 - T)^4*T^3 - 110*(1 - T)^5*T^3 + 20*(1 - T)^6*T^3 + 14*T^4 + 
       87*(1 - T)*T^4 - 374*(1 - T)^2*T^4 + 380*(1 - T)^3*T^4 - 
       200*(1 - T)^4*T^4 + 30*(1 - T)^5*T^4 + 17*T^5 - 226*(1 - T)*T^5 + 
       330*(1 - T)^2*T^5 - 190*(1 - T)^3*T^5 + 20*(1 - T)^4*T^5 - 44*T^6 + 
       120*(1 - T)*T^6 - 95*(1 - T)^2*T^6 + 5*(1 - T)^3*T^6 + 20*T^7 - 
       20*(1 - T)*T^7))/(3*(1 - T)*T^3))*Log[qq] + 
  ((8*Nf*(-3*(1 - T) + 4*(1 - T)^2 - 2*T + 5*(1 - T)*T + 2*T^2))/(3*T) + 
    (8*LbL*Nf*(15*(1 - T) - 6*(1 - T)^2 - 3*T - 9*(1 - T)*T - 2*(1 - T)^2*T - 
       4*(1 - T)^3*T + 3*T^2 - 6*(1 - T)*T^2 - 4*(1 - T)^2*T^2 - 4*T^3 + 
       4*(1 - T)*T^3 + 4*T^4))/3 - 
    (2*(-2*(1 - T)^2 + 2*(1 - T)^3 + 40*(1 - T)*T - 53*(1 - T)^2*T + 
       10*(1 - T)^3*T + 2*(1 - T)^4*T - 6*T^2 - 15*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 16*T^3 - 43*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3 - 12*T^4 + 2*(1 - T)*T^4))/T^2)*G[{(1 - T)^(-1)}, 1]*
   Log[qq] + Pi*((((-8*I)/3)*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 
       3*(1 - T)^4 - 6*(1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T + 6*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (1 - T) - ((4*I)*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 
       5*(1 - T)^3*T + 3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1)}, 1]*Log[qq] + 
  ((8*Nf*(-2 + 3*(1 - T) + 2*T))/3 + 
    (2*(2*(1 - T)^2 - 2*(1 - T)^3 + 44*(1 - T)*T - 67*(1 - T)^2*T + 
       19*(1 - T)^3*T + 2*(1 - T)^4*T - 6*T^2 - 33*(1 - T)*T^2 + 
       29*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 8*T^3 - 16*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/T^2 + 
    (8*LbL*Nf*(-33*(1 - T) + 54*(1 - T)^2 - 30*(1 - T)^3 - 15*T + 
       48*(1 - T)*T - 40*(1 - T)^2*T + 2*(1 - T)^3*T - 4*(1 - T)^4*T + 
       6*T^2 + 9*(1 - T)*T^2 - 2*(1 - T)^2*T^2 - 4*(1 - T)^3*T^2 + 13*T^3 - 
       8*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 4*T^4 + 4*(1 - T)*T^4))/(3*T))*
   G[{T^(-1)}, 1]*Log[qq] + 
  Pi*((((8*I)/3)*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(1 - T) + 
    ((4*I)*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{T^(-1)}, 1]*Log[qq] + 
  Pi*(((4*I)*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 
       3*(1 - T)^2*T + 11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 
       6*(1 - T)^6*T + 2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 
       42*(1 - T)^3*T^2 + 59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 
       14*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 
       9*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 
       42*(1 - T)^4*T^3 + 40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 
       4*(1 - T)^7*T^3 + 2*T^4 - 17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 
       6*(1 - T)^6*T^4 - T^5 + 19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 
       74*(1 - T)^3*T^5 - 42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 
       20*(1 - T)*T^6 + 37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 
       4*T^7 + 8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) - 
    (((8*I)/3)*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 
       6*(1 - T)^6 - 30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 
       32*(1 - T)^5*T + 19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 
       24*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 
       18*(1 - T)^4*T^2 + 48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 
       12*(1 - T)^7*T^2 - 3*T^3 + 30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 
       12*(1 - T)^6*T^3 + 5*T^4 + 2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 
       62*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 
       30*(1 - T)*T^5 + 63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 
       12*(1 - T)^4*T^5 - 9*T^6 + 30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 
       12*(1 - T)^3*T^6 + 4*T^7 - 8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/
     ((1 - T)*T^3))*G[{T^(-1)}, 1]*Log[qq] + 
  ((-8*LbL*Nf*(-9*(1 - T)^2 + 14*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 15*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 
       42*(1 - T)^3*T^2 + 52*(1 - T)^4*T^2 - 22*(1 - T)^5*T^2 + 
       4*(1 - T)^6*T^2 - 2*(1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 - 
       14*(1 - T)^2*T^3 + 56*(1 - T)^3*T^3 - 62*(1 - T)^4*T^3 + 
       16*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 2*T^4 - 25*(1 - T)*T^4 + 
       56*(1 - T)^2*T^4 - 58*(1 - T)^3*T^4 + 28*(1 - T)^4*T^4 - 
       12*(1 - T)^5*T^4 - T^5 + 32*(1 - T)*T^5 - 58*(1 - T)^2*T^5 + 
       28*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 4*T^6 - 20*(1 - T)*T^6 + 
       16*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6 - 4*T^7 + 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{0, 1}, 1]*Log[qq] + 
  ((8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 15*(1 - T)^4*T + 
       12*(1 - T)^5*T + 6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) + 
    (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 5*(1 - T)^3*T + 
       3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{0, (1 - T)^(-1)}, 1]*
   Log[qq] + ((-4*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 
       3*(1 - T)^2*T + 11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 
       6*(1 - T)^6*T + 2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 
       42*(1 - T)^3*T^2 + 59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 
       14*(1 - T)^6*T^2 - 6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 
       9*(1 - T)*T^3 - 22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 
       42*(1 - T)^4*T^3 + 40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 
       4*(1 - T)^7*T^3 + 2*T^4 - 17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 
       42*(1 - T)^3*T^4 + 61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 
       6*(1 - T)^6*T^4 - T^5 + 19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 
       74*(1 - T)^3*T^5 - 42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 
       20*(1 - T)*T^6 + 37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 
       4*T^7 + 8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 32*(1 - T)^5*T + 
       19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 18*(1 - T)^4*T^2 + 
       48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 - 3*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 5*T^4 + 
       2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*G[{0, T^(-1)}, 1]*
   Log[qq] + ((8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T + 6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) + 
    (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 5*(1 - T)^3*T + 
       3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), 1}, 1]*
   Log[qq] + 2*((-8*LbL*Nf*(-3*(1 - T)^2 + 2*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 + 3*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T + 6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 2*T^3 + 6*(1 - T)*T^3 - 
       24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 
       12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) - 
    (4*((1 - T)^3 - (1 - T)^4 + 3*(1 - T)^2*T - 5*(1 - T)^3*T + 
       3*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 17*(1 - T)^3*T^2 - 
       15*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 - (1 - T)^6*T^2 + T^3 - 
       7*(1 - T)*T^3 + (1 - T)^2*T^3 - 37*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 - 2*T^4 + 5*(1 - T)*T^4 - 24*(1 - T)^2*T^4 + 
       34*(1 - T)^3*T^4 - 6*(1 - T)^4*T^4 - 3*T^5 - 15*(1 - T)*T^5 + 
       34*(1 - T)^2*T^5 - 4*(1 - T)^3*T^5 - T^6 + 18*(1 - T)*T^6 - 
       (1 - T)^2*T^6 + 4*T^7))/((1 - T)*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
    1]*Log[qq] + 
  ((8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 6*(1 - T)^5 + 
       4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 6*(1 - T)^3*T - 
       15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 12*(1 - T)*T^2 + 
       6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 + 5*T^3 + 
       6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 3*T^4 - 
       24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 12*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)) + (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{(1 - T)^(-1), T^(-1)}, 1]*Log[qq] + 
  ((-4*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 3*(1 - T)^2*T + 
       11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 6*(1 - T)^6*T + 
       2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 42*(1 - T)^3*T^2 + 
       59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 14*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 9*(1 - T)*T^3 - 
       22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 
       40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 4*(1 - T)^7*T^3 + 2*T^4 - 
       17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 42*(1 - T)^3*T^4 + 
       61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 6*(1 - T)^6*T^4 - T^5 + 
       19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 74*(1 - T)^3*T^5 - 
       42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 20*(1 - T)*T^6 + 
       37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 4*T^7 + 
       8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) + 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 32*(1 - T)^5*T + 
       19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 18*(1 - T)^4*T^2 + 
       48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 - 3*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 5*T^4 + 
       2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*G[{T^(-1), 1}, 1]*
   Log[qq] + ((8*LbL*Nf*(-6*(1 - T)^2 + 8*(1 - T)^3 + 3*(1 - T)^4 - 
       6*(1 - T)^5 + 4*(1 - T)^6 - 6*(1 - T)*T + 12*(1 - T)^2*T + 
       6*(1 - T)^3*T - 15*(1 - T)^4*T + 12*(1 - T)^5*T - 3*T^2 + 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 18*(1 - T)^3*T^2 + 
       12*(1 - T)^4*T^2 + 5*T^3 + 6*(1 - T)*T^3 - 24*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 3*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 9*T^5 + 
       12*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)) + 
    (4*(-(1 - T)^3 + 2*(1 - T)^4 - (1 - T)^5 - 3*(1 - T)^2*T + 
       8*(1 - T)^3*T - 5*(1 - T)^4*T - 3*(1 - T)*T^2 + 12*(1 - T)^2*T^2 + 
       10*(1 - T)^3*T^2 - 34*(1 - T)^4*T^2 + 18*(1 - T)^5*T^2 - 
       5*(1 - T)^6*T^2 + (1 - T)^7*T^2 - T^3 + 8*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 58*(1 - T)^3*T^3 + 60*(1 - T)^4*T^3 - 
       22*(1 - T)^5*T^3 + 4*(1 - T)^6*T^3 + 2*T^4 + 17*(1 - T)*T^4 - 
       70*(1 - T)^2*T^4 + 76*(1 - T)^3*T^4 - 40*(1 - T)^4*T^4 + 
       6*(1 - T)^5*T^4 + 3*T^5 - 42*(1 - T)*T^5 + 66*(1 - T)^2*T^5 - 
       38*(1 - T)^3*T^5 + 4*(1 - T)^4*T^5 - 8*T^6 + 24*(1 - T)*T^6 - 
       19*(1 - T)^2*T^6 + (1 - T)^3*T^6 + 4*T^7 - 4*(1 - T)*T^7))/
     ((1 - T)*T^3))*G[{T^(-1), (1 - T)^(-1)}, 1]*Log[qq] + 
  2*((4*(-(1 - T)^3 + 3*(1 - T)^4 - 3*(1 - T)^5 + (1 - T)^6 - 3*(1 - T)^2*T + 
       11*(1 - T)^3*T - 15*(1 - T)^4*T + 11*(1 - T)^5*T - 6*(1 - T)^6*T + 
       2*(1 - T)^7*T - 3*(1 - T)*T^2 + 15*(1 - T)^2*T^2 - 42*(1 - T)^3*T^2 + 
       59*(1 - T)^4*T^2 - 40*(1 - T)^5*T^2 + 14*(1 - T)^6*T^2 - 
       6*(1 - T)^7*T^2 + (1 - T)^8*T^2 - T^3 + 9*(1 - T)*T^3 - 
       22*(1 - T)^2*T^3 + 34*(1 - T)^3*T^3 - 42*(1 - T)^4*T^3 + 
       40*(1 - T)^5*T^3 - 26*(1 - T)^6*T^3 + 4*(1 - T)^7*T^3 + 2*T^4 - 
       17*(1 - T)*T^4 + 36*(1 - T)^2*T^4 - 42*(1 - T)^3*T^4 + 
       61*(1 - T)^4*T^4 - 46*(1 - T)^5*T^4 + 6*(1 - T)^6*T^4 - T^5 + 
       19*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 74*(1 - T)^3*T^5 - 
       42*(1 - T)^4*T^5 + 4*(1 - T)^5*T^5 + 4*T^6 - 20*(1 - T)*T^6 + 
       37*(1 - T)^2*T^6 - 20*(1 - T)^3*T^6 + (1 - T)^4*T^6 - 4*T^7 + 
       8*(1 - T)*T^7 - 4*(1 - T)^2*T^7))/((1 - T)*T^4) - 
    (8*LbL*Nf*(-6*(1 - T)^3 + 18*(1 - T)^4 - 18*(1 - T)^5 + 6*(1 - T)^6 - 
       30*(1 - T)^2*T + 98*(1 - T)^3*T - 100*(1 - T)^4*T + 32*(1 - T)^5*T + 
       19*(1 - T)^6*T - 14*(1 - T)^7*T + 4*(1 - T)^8*T - 24*(1 - T)*T^2 + 
       96*(1 - T)^2*T^2 - 102*(1 - T)^3*T^2 + 18*(1 - T)^4*T^2 + 
       48*(1 - T)^5*T^2 - 39*(1 - T)^6*T^2 + 12*(1 - T)^7*T^2 - 3*T^3 + 
       30*(1 - T)*T^3 - 30*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 
       54*(1 - T)^4*T^3 - 42*(1 - T)^5*T^3 + 12*(1 - T)^6*T^3 + 5*T^4 + 
       2*(1 - T)*T^4 - 46*(1 - T)^2*T^4 + 62*(1 - T)^3*T^4 - 
       40*(1 - T)^4*T^4 + 8*(1 - T)^5*T^4 + 3*T^5 - 30*(1 - T)*T^5 + 
       63*(1 - T)^2*T^5 - 48*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 - 9*T^6 + 
       30*(1 - T)*T^6 - 33*(1 - T)^2*T^6 + 12*(1 - T)^3*T^6 + 4*T^7 - 
       8*(1 - T)*T^7 + 4*(1 - T)^2*T^7))/(3*(1 - T)*T^3))*
   G[{T^(-1), T^(-1)}, 1]*Log[qq] + 
  ((-4*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2))/T - 
    (8*Nf*(-2 + 2*(1 - T) + (1 - T)^2 + 3*(1 - T)*T + 2*T^2))/(3*T))*Log[mm]*
   Log[qq] + ((24*LbL*Nf*(6 - 11*(1 - T) + 8*(1 - T)^2 + 2*T - 5*(1 - T)*T))/
     T^2 + (4*(12 - 25*(1 - T) + 17*(1 - T)^2 + 2*(1 - T)^4 - 16*T + 
       6*(1 - T)*T + 2*(1 - T)^2*T + 2*(1 - T)^3*T))/T^2)*Zeta[3] + 
  ((-48*LbL*Nf*(-3 + 2*(1 - T) - T))/(1 - T) - (8*(-3 + 8*(1 - T) + 5*T))/
     (1 - T))*G[{(1 - T)^(-1)}, 1]*Zeta[3], 
 (-32*Pi^4)/45 + (96 - 55*(1 - T) - 55*T)/2 - 
  (2*Nf*(-1532 + 823*(1 - T) + 823*T))/27 + 
  Pi*(((112*I)/3)*LbL*Nf + ((I/2)*(-10 + 61*(1 - T) - 51*(1 - T)^2 + 61*T - 
       106*(1 - T)*T + 48*(1 - T)^2*T - 51*T^2 + 48*(1 - T)*T^2))/
     ((-1 + T)*T) + (((2*I)/27)*Nf*(-530 + 909*(1 - T) - 379*(1 - T)^2 + 
       909*T - 982*(1 - T)*T + 226*(1 - T)^2*T - 379*T^2 + 226*(1 - T)*T^2))/
     ((-1 + T)*T)) + Pi^3*(((16*I)/3)*LbL*Nf - 
    ((I/3)*(12 - 10*(1 - T)^2 - (1 - T)^3 - 16*(1 - T)*T + 11*(1 - T)^2*T + 
       (1 - T)^3*T - 10*T^2 + 11*(1 - T)*T^2 + 2*(1 - T)^2*T^2 - T^3 + 
       (1 - T)*T^3))/((-1 + T)*T)) + 
  Pi^2*((-4*Nf*(-22 + 35*(1 - T) - 13*(1 - T)^2 + 35*T - 42*(1 - T)*T + 
       10*(1 - T)^2*T - 13*T^2 + 10*(1 - T)*T^2))/(9*(-1 + T)*T) - 
    (50*(1 - T) - 175*(1 - T)^2 + 125*(1 - T)^3 + 50*T - 470*(1 - T)*T + 
      577*(1 - T)^2*T - 151*(1 - T)^3*T - 175*T^2 + 577*(1 - T)*T^2 - 
      422*(1 - T)^2*T^2 + 20*(1 - T)^3*T^2 + 125*T^3 - 151*(1 - T)*T^3 + 
      20*(1 - T)^2*T^3)/(6*(-1 + T)*T) - 
    (4*LbL*Nf*(12*(1 - T)^2 - 20*(1 - T)^3 + 10*(1 - T)^4 + 54*(1 - T)*T - 
       45*(1 - T)^2*T + 25*(1 - T)^3*T + 12*T^2 - 45*(1 - T)*T^2 + 
       30*(1 - T)^2*T^2 - 20*T^3 + 25*(1 - T)*T^3 + 10*T^4))/9) + 
  Pi^3*(((-2*I)*(-2 - T)*T)/(1 - T) - (((8*I)/3)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1)}, 1] + ((3*(-14 + 13*(1 - T)))/2 + (112*LbL*Nf*T)/3 - 
    (2*Nf*(-6*(1 - T) + 6*(1 - T)^2 + 38*T + 13*(1 - T)*T))/(9*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/
     (9*(1 - T)) - (-14 + 49*(1 - T) - 66*(1 - T)^2 + 41*(1 - T)^3 - 
      10*(1 - T)^4 + 35*T - 83*(1 - T)*T + 87*(1 - T)^2*T - 43*(1 - T)^3*T + 
      4*(1 - T)^4*T + 5*T^2 + 12*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 
      4*(1 - T)^3*T^2)/(3*(1 - T)*T^2) - 
    (4*LbL*Nf*(-10*(1 - T)^2 + 30*(1 - T)^3 - 30*(1 - T)^4 + 10*(1 - T)^5 - 
       20*(1 - T)*T + 45*(1 - T)^2*T - 45*(1 - T)^3*T + 20*(1 - T)^4*T - 
       10*T^2 + 33*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 10*(1 - T)^3*T^2))/
     (9*(1 - T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((16*LbL*Nf*(1 - T))/3 - (28*(1 - T) - 28*(1 - T)^2 + 50*T - 
      62*(1 - T)*T + 27*(1 - T)^2*T - 48*T^2 + 32*(1 - T)*T^2 + 
      (1 - T)^2*T^2 - T^3 + (1 - T)*T^3)/(3*(-1 + T)*T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 
      3*(1 - T)*T^2 + 2*T^3) + (I*(-4*(1 - T) - 6*(1 - T)^2 + 10*(1 - T)^3 - 
       4*T - 52*(1 - T)*T + 69*(1 - T)^2*T - 16*(1 - T)^3*T - 22*T^2 + 
       85*(1 - T)*T^2 - 67*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 26*T^3 - 
       27*(1 - T)*T^3 + 4*(1 - T)^2*T^3))/((-1 + T)*T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*((((-4*I)/9)*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 
       25*(1 - T)*T - 3*(1 - T)^2*T))/((1 - T)*T) - 
    (I*(-4*(1 - T) + 16*(1 - T)^2 - 7*(1 - T)^3 - 5*(1 - T)^4 - 4*T - 
       11*(1 - T)*T + 56*(1 - T)^2*T - 54*(1 - T)^3*T + 4*(1 - T)^4*T - 
       3*T^2 + 15*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2))/
     ((1 - T)*T) - (((8*I)/3)*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 
       4*(1 - T)^4 + 2*(1 - T)^5 - 9*(1 - T)*T + 9*(1 - T)^2*T - 
       11*(1 - T)^3*T + 5*(1 - T)^4*T - 15*T^2 + 18*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 10*(1 - T)*T^3 + 
       5*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/(1 - T))*
   G[{(1 - T)^(-1)}, 1] + Pi^3*(((-2*I)*(1 - T)*(-3 + T))/T - 
    (((8*I)/3)*LbL*Nf*(1 - T)*(-2 + T))/T)*G[{T^(-1)}, 1] + 
  ((112*LbL*Nf*(1 - T))/3 - (3*(1 - T)*(-14 + 13*T))/(2*(-1 + T)) + 
    (2*Nf*(38*(1 - T) - 6*T + 13*(1 - T)*T + 6*T^2))/(9*(-1 + T)))*
   G[{T^(-1)}, 1] + Pi^2*((16*LbL*Nf*T)/3 - 
    (50*(1 - T) - 48*(1 - T)^2 - (1 - T)^3 + 28*T - 62*(1 - T)*T + 
      32*(1 - T)^2*T + (1 - T)^3*T - 28*T^2 + 27*(1 - T)*T^2 + (1 - T)^2*T^2)/
     (3*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*(((-8*I)/3)*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 
      3*(1 - T)*T^2 + 2*T^3) + (I*(-4*(1 - T) - 22*(1 - T)^2 + 26*(1 - T)^3 - 
       4*T - 52*(1 - T)*T + 85*(1 - T)^2*T - 27*(1 - T)^3*T - 6*T^2 + 
       69*(1 - T)*T^2 - 67*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 10*T^3 - 
       16*(1 - T)*T^3 + 4*(1 - T)^2*T^3))/((-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 
       3*(1 - T)*T^2 + 19*T^3))/((-1 + T)*T) + 
    (I*(-4*(1 - T) - 3*(1 - T)^2 - 4*T - 11*(1 - T)*T + 15*(1 - T)^2*T + 
       16*T^2 + 56*(1 - T)*T^2 - 25*(1 - T)^2*T^2 - 7*T^3 - 54*(1 - T)*T^3 + 
       4*(1 - T)^2*T^3 - 5*T^4 + 4*(1 - T)*T^4))/((-1 + T)*T) - 
    (((8*I)/3)*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 
       9*(1 - T)*T + 18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 
       12*T^2 + 9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/T)*
   G[{T^(-1)}, 1] + Pi^2*((-8*Nf*(-1 - T + T^2))/(9*T) + 
    (-14 + 35*(1 - T) + 5*(1 - T)^2 + 49*T - 83*(1 - T)*T + 12*(1 - T)^2*T - 
      66*T^2 + 87*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 41*T^3 - 43*(1 - T)*T^3 + 
      4*(1 - T)^2*T^3 - 10*T^4 + 4*(1 - T)*T^4)/(3*(1 - T)*(-1 + T)*T) - 
    (4*LbL*Nf*(-10*(1 - T)^2 - 20*(1 - T)*T + 33*(1 - T)^2*T - 10*T^2 + 
       45*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 30*T^3 - 45*(1 - T)*T^3 + 
       10*(1 - T)^2*T^3 - 30*T^4 + 20*(1 - T)*T^4 + 10*T^5))/(9*(1 - T)*T))*
   G[{T^(-1)}, 1] - (4*Pi^2*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + 
     (1 - T)*T^2)*G[{0, 1}, 1])/(3*(1 - T)*T) + 
  (-((-24*(1 - T) - 5*(1 - T)^2 + 29*(1 - T)^3 - 24*T - 58*(1 - T)*T + 
       137*(1 - T)^2*T - 46*(1 - T)^3*T - 5*T^2 + 137*(1 - T)*T^2 - 
       140*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2 + 29*T^3 - 46*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3)/((-1 + T)*T)) - 
    (16*LbL*Nf*(6*(1 - T) - 9*(1 - T)^2 - 5*(1 - T)^3 + 2*(1 - T)^4 + 6*T - 
       12*(1 - T)*T - 12*(1 - T)^2*T + 5*(1 - T)^3*T - 9*T^2 - 
       12*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 5*T^3 + 5*(1 - T)*T^3 + 2*T^4))/3)*
   G[{0, 1}, 1] + 
  Pi*(((2*I)*(4*(1 - T)^2 - 14*(1 - T)^3 + 20*(1 - T)^4 - 14*(1 - T)^5 + 
       4*(1 - T)^6 + 8*(1 - T)*T - 42*(1 - T)^2*T + 56*(1 - T)^3*T - 
       30*(1 - T)^4*T + 13*(1 - T)^5*T - 6*(1 - T)^6*T + 4*T^2 - 
       42*(1 - T)*T^2 + 96*(1 - T)^2*T^2 - 68*(1 - T)^3*T^2 + 
       32*(1 - T)^4*T^2 - 16*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - 14*T^3 + 
       56*(1 - T)*T^3 - 68*(1 - T)^2*T^3 + 70*(1 - T)^3*T^3 - 
       42*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + 20*T^4 - 30*(1 - T)*T^4 + 
       32*(1 - T)^2*T^4 - 42*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 14*T^5 + 
       13*(1 - T)*T^5 - 16*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 4*T^6 - 
       6*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2) + 
    (((16*I)/3)*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 
       2*(1 - T)^7 - 8*(1 - T)^3*T + 27*(1 - T)^4*T - 21*(1 - T)^5*T + 
       8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 57*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       57*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       27*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     ((1 - T)*T))*G[{0, 1}, 1] + Pi^2*((8*LbL*Nf*(-1 - T)*T)/(3*(1 - T)) + 
    (2*(-2*(1 - T)^2 - 8*(1 - T)*T + 2*(1 - T)^2*T - 41*T^2 + 
       11*(1 - T)*T^2))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((4*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 25*(1 - T)*T - 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (-4*(1 - T) + 16*(1 - T)^2 - 7*(1 - T)^3 - 5*(1 - T)^4 - 4*T - 
      11*(1 - T)*T + 56*(1 - T)^2*T - 54*(1 - T)^3*T + 4*(1 - T)^4*T - 
      3*T^2 + 15*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/
     ((1 - T)*T) + (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 4*(1 - T)^4 + 
       2*(1 - T)^5 - 9*(1 - T)*T + 9*(1 - T)^2*T - 11*(1 - T)^3*T + 
       5*(1 - T)^4*T - 15*T^2 + 18*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 + 5*T^3 - 10*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(4 - 14*(1 - T) + 20*(1 - T)^2 - 14*(1 - T)^3 + 4*(1 - T)^4 - 
       14*T + 40*(1 - T)*T - 28*(1 - T)^2*T + 7*(1 - T)^3*T - 5*(1 - T)^4*T + 
       6*T^2 - 24*(1 - T)*T^2 + 27*(1 - T)^2*T^2 - 13*(1 - T)^3*T^2 + 
       (1 - T)^4*T^2 + 2*T^3 - (1 - T)*T^3 + 2*(1 - T)^3*T^3 + 2*T^4 - 
       3*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(-4*(1 - T)^2 + 12*(1 - T)^3 - 12*(1 - T)^4 + 
       4*(1 - T)^5 - 8*(1 - T)*T + 42*(1 - T)^2*T - 18*(1 - T)^3*T + 
       8*(1 - T)^4*T - 4*T^2 + 18*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 
       4*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 
       4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi^2*((8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + 
    (2*(-41*(1 - T)^2 - 8*(1 - T)*T + 11*(1 - T)^2*T - 2*T^2 + 
       2*(1 - T)*T^2))/(3*(1 - T)*T))*G[{0, T^(-1)}, 1] + 
  ((-4*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 3*(1 - T)*T^2 + 
       19*T^3))/(9*(-1 + T)*T) - (-4*(1 - T) - 3*(1 - T)^2 - 4*T - 
      11*(1 - T)*T + 15*(1 - T)^2*T + 16*T^2 + 56*(1 - T)*T^2 - 
      25*(1 - T)^2*T^2 - 7*T^3 - 54*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 5*T^4 + 
      4*(1 - T)*T^4)/((-1 + T)*T) + 
    (8*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 9*(1 - T)*T + 
       18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 12*T^2 + 
       9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/
     (3*T))*G[{0, T^(-1)}, 1] + 
  Pi*(((-2*I)*(4 - 14*(1 - T) + 6*(1 - T)^2 + 2*(1 - T)^3 + 2*(1 - T)^4 - 
       14*T + 40*(1 - T)*T - 24*(1 - T)^2*T - (1 - T)^3*T - 3*(1 - T)^4*T + 
       20*T^2 - 28*(1 - T)*T^2 + 27*(1 - T)^2*T^2 + (1 - T)^4*T^2 - 14*T^3 + 
       7*(1 - T)*T^3 - 13*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 4*T^4 - 
       5*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(-4*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 8*(1 - T)*T + 18*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 4*T^2 + 42*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2 + 12*T^3 - 18*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 12*T^4 + 
       8*(1 - T)*T^4 + 4*T^5))/((1 - T)*T))*G[{0, T^(-1)}, 1] + 
  (2*Pi^2*(-4*(1 - T) + 2*(1 - T)^2 - 27*T + 5*(1 - T)*T)*
    G[{(1 - T)^(-1), 1}, 1])/(3*(1 - T)) + 
  ((4*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 25*(1 - T)*T - 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (-4*(1 - T) + 16*(1 - T)^2 - 7*(1 - T)^3 - 5*(1 - T)^4 - 4*T - 
      11*(1 - T)*T + 56*(1 - T)^2*T - 54*(1 - T)^3*T + 4*(1 - T)^4*T - 
      3*T^2 + 15*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/
     ((1 - T)*T) + (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 4*(1 - T)^4 + 
       2*(1 - T)^5 - 9*(1 - T)*T + 9*(1 - T)^2*T - 11*(1 - T)^3*T + 
       5*(1 - T)^4*T - 15*T^2 + 18*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 + 5*T^3 - 10*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/(3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*(((2*I)*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T + 3*(1 - T)^3*T - (1 - T)^4*T - 
       3*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 + 16*(1 - T)^2*T^2 - 
       20*(1 - T)^3*T^2 - 7*(1 - T)^4*T^2 + (1 - T)^5*T^2 + 7*T^3 + 
       15*(1 - T)*T^3 - 39*(1 - T)^2*T^3 - 11*(1 - T)^3*T^3 + 
       4*(1 - T)^4*T^3 - 5*T^4 - 32*(1 - T)*T^4 - 3*(1 - T)^2*T^4 + 
       6*(1 - T)^3*T^4 + 2*T^5 + 2*(1 - T)*T^5 + 4*(1 - T)^2*T^5 - 2*T^6 + 
       (1 - T)*T^6))/((1 - T)*(-1 + T)*T) - 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 
       2*(1 - T)^7 - 20*(1 - T)^3*T + 33*(1 - T)^4*T - 21*(1 - T)^5*T + 
       8*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 66*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       57*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       24*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     ((1 - T)*T))*G[{(1 - T)^(-1), 1}, 1] + (2*I)*Pi*(-10 + 7*(1 - T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + (20 - 9*(1 - T) + (4*Nf*(3 - T))/3)*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (20*Pi^2*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) - 
  (4*Pi^2*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) + 
  2*Pi*(((2*I)*(-2 + 7*(1 - T) - 10*(1 - T)^2 + 7*(1 - T)^3 - 2*(1 - T)^4 + 
       5*T - 15*(1 - T)*T + 18*(1 - T)^2*T - 9*(1 - T)^3*T + (1 - T)^4*T + 
       T^2 + 7*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/
     ((1 - T)*T^2) + (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 
       6*(1 - T)^4 + 2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 
       9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*Nf*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - 
       (1 - T)*T + 2*(1 - T)^2*T))/(1 - T) - 
    ((2*I)*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-4*Nf*(38*(1 - T) - 57*(1 - T)^2 + 19*(1 - T)^3 + 19*T - 25*(1 - T)*T - 
       3*(1 - T)^2*T))/(9*(1 - T)*T) - 
    (-4*(1 - T) + 16*(1 - T)^2 - 7*(1 - T)^3 - 5*(1 - T)^4 - 4*T - 
      11*(1 - T)*T + 56*(1 - T)^2*T - 54*(1 - T)^3*T + 4*(1 - T)^4*T - 
      3*T^2 + 15*(1 - T)*T^2 - 25*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/
     ((1 - T)*T) - (8*LbL*Nf*(12*(1 - T)^2 - 10*(1 - T)^3 - 4*(1 - T)^4 + 
       2*(1 - T)^5 - 9*(1 - T)*T + 9*(1 - T)^2*T - 11*(1 - T)^3*T + 
       5*(1 - T)^4*T - 15*T^2 + 18*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       6*(1 - T)^3*T^2 + 5*T^3 - 10*(1 - T)*T^3 + 5*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/(3*(1 - T)))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((2*I)*Pi*(10*(1 - T) - 10*(1 - T)^2 + 10*T - 14*(1 - T)*T + 
     7*(1 - T)^2*T - 10*T^2 + 7*(1 - T)*T^2)*G[{(1 - T)^(-1), T^(-1)}, 1])/
   ((-1 + T)*T) + Pi^2*((-8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) - 
    (4*(1 - T)*(-7 + 2*T))/(3*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 
       6*(1 - T)*T - 6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + 
       (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/((1 - T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((-8*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 3*(1 - T)*T^2 + 
       2*T^3))/3 + (2*(-2*(1 - T) - 3*(1 - T)^2 + 5*(1 - T)^3 - 2*T - 
       18*(1 - T)*T + 29*(1 - T)^2*T - 8*(1 - T)^3*T - 3*T^2 + 
       29*(1 - T)*T^2 - 28*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 5*T^3 - 
       8*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/((-1 + T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 
       4*(1 - T)^2*T + 5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + 
       (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 2*T^2 + 
       9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (2*Pi^2*(-27*(1 - T) - 4*T + 5*(1 - T)*T + 2*T^2)*G[{T^(-1), 1}, 1])/
   (3*T) + ((-4*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 
       3*(1 - T)*T^2 + 19*T^3))/(9*(-1 + T)*T) - 
    (-4*(1 - T) - 3*(1 - T)^2 - 4*T - 11*(1 - T)*T + 15*(1 - T)^2*T + 
      16*T^2 + 56*(1 - T)*T^2 - 25*(1 - T)^2*T^2 - 7*T^3 - 54*(1 - T)*T^3 + 
      4*(1 - T)^2*T^3 - 5*T^4 + 4*(1 - T)*T^4)/((-1 + T)*T) + 
    (8*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 9*(1 - T)*T + 
       18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 12*T^2 + 
       9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/
     (3*T))*G[{T^(-1), 1}, 1] + 
  Pi*(((-2*I)*(-2*(1 - T)^2 + 7*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T + 15*(1 - T)^3*T - 
       32*(1 - T)^4*T + 2*(1 - T)^5*T + (1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 + 16*(1 - T)^2*T^2 - 39*(1 - T)^3*T^2 - 
       3*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 + 5*T^3 + 3*(1 - T)*T^3 - 
       20*(1 - T)^2*T^3 - 11*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       (1 - T)*T^4 - 7*(1 - T)^2*T^4 + 4*(1 - T)^3*T^4 + 2*T^5 - 
       3*(1 - T)*T^5 + (1 - T)^2*T^5))/((1 - T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 
       2*(1 - T)^7 - 8*(1 - T)^3*T + 24*(1 - T)^4*T - 21*(1 - T)^5*T + 
       8*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 57*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 20*(1 - T)*T^3 + 
       66*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       33*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     ((1 - T)*T))*G[{T^(-1), 1}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*(10*(1 - T) - 10*(1 - T)^2 + 10*T - 14*(1 - T)*T + 
     7*(1 - T)^2*T - 10*T^2 + 7*(1 - T)*T^2)*G[{T^(-1), (1 - T)^(-1)}, 1])/
   ((-1 + T)*T) + Pi^2*((-8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) - 
    (4*(1 - T)*(-7 + 2*T))/(3*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 
       6*(1 - T)*T - 6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + 
       (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/((1 - T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((-8*LbL*Nf*(2*(1 - T)^3 - 3*(1 - T)*T + 3*(1 - T)^2*T + 3*(1 - T)*T^2 + 
       2*T^3))/3 + (2*(-2*(1 - T) - 3*(1 - T)^2 + 5*(1 - T)^3 - 2*T - 
       18*(1 - T)*T + 29*(1 - T)^2*T - 8*(1 - T)^3*T - 3*T^2 + 
       29*(1 - T)*T^2 - 28*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 5*T^3 - 
       8*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/((-1 + T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 
       4*(1 - T)^2*T + 5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + 
       (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 2*T^2 + 
       9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/((1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] - 
  (20*Pi^2*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1)}, 1])/(3*T) - 
  ((2*I)*Pi*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1)}, 1])/(-1 + T) + 
  (4*Pi^2*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1)}, 1])/
   (3*T) + ((-4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)) + 
    ((1 - T)*(-20 + 9*T))/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  Pi*((((-8*I)/3)*Nf*(-1 - T + T^2))/T - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 
       2*(1 - T)*T^2 + 2*T^3))/((1 - T)*T) + 
    ((2*I)*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 7*(1 - T)*T - 6*(1 - T)^2*T + 
       6*T^2 + 21*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*(((-2*I)*(-2 + 5*(1 - T) + (1 - T)^2 + 7*T - 15*(1 - T)*T + 
       7*(1 - T)^2*T - 10*T^2 + 18*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 7*T^3 - 
       9*(1 - T)*T^3 + (1 - T)^2*T^3 - 2*T^4 + (1 - T)*T^4))/
     ((1 - T)*(-1 + T)*T) + (((8*I)/3)*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 
       6*(1 - T)^2*T - 2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     ((1 - T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((4*Nf*(19*(1 - T) + 38*T - 25*(1 - T)*T - 57*T^2 - 3*(1 - T)*T^2 + 
       19*T^3))/(9*(-1 + T)*T) + (-4*(1 - T) - 3*(1 - T)^2 - 4*T - 
      11*(1 - T)*T + 15*(1 - T)^2*T + 16*T^2 + 56*(1 - T)*T^2 - 
      25*(1 - T)^2*T^2 - 7*T^3 - 54*(1 - T)*T^3 + 4*(1 - T)^2*T^3 - 5*T^4 + 
      4*(1 - T)*T^4)/((-1 + T)*T) - 
    (8*LbL*Nf*(-15*(1 - T)^2 + 5*(1 - T)^3 - 2*(1 - T)^4 - 9*(1 - T)*T + 
       18*(1 - T)^2*T - 10*(1 - T)^3*T + 2*(1 - T)^4*T + 12*T^2 + 
       9*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 5*(1 - T)^3*T^2 - 10*T^3 - 
       11*(1 - T)*T^3 + 6*(1 - T)^2*T^3 - 4*T^4 + 5*(1 - T)*T^4 + 2*T^5))/
     (3*T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-2*(4*(1 - T)^2 - 14*(1 - T)^3 + 20*(1 - T)^4 - 14*(1 - T)^5 + 
       4*(1 - T)^6 + 8*(1 - T)*T - 42*(1 - T)^2*T + 56*(1 - T)^3*T + 
       8*(1 - T)^4*T - 27*(1 - T)^5*T - 6*(1 - T)^6*T + 4*T^2 - 
       42*(1 - T)*T^2 + 96*(1 - T)^2*T^2 + 46*(1 - T)^3*T^2 - 
       82*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 - 14*T^3 + 
       56*(1 - T)*T^3 + 46*(1 - T)^2*T^3 - 78*(1 - T)^3*T^3 + 
       15*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + 20*T^4 + 8*(1 - T)*T^4 - 
       82*(1 - T)^2*T^4 + 15*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 14*T^5 - 
       27*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 4*T^6 - 
       6*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2) - 
    (16*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 39*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 93*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 93*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 39*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{0, 0, 1}, 1] + ((12*I)*Pi*(-4 - T)*T*G[{0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (4*(-2 + 5*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 7*T - 11*(1 - T)*T - 
       11*(1 - T)^2*T - 2*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 - T^3 + (1 - T)*T^3 + (1 - T)^2*T^3 - 2*T^4 + 
       (1 - T)*T^4))/((1 - T)*(-1 + T)*T) + 
    (16*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 33*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       12*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, 0, (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{0, 0, T^(-1)}, 1])/T + 
  ((-8*Nf*(-1 - T + T^2))/(3*T) + 
    (4*(-2 + 7*(1 - T) - 2*(1 - T)^2 - (1 - T)^3 - 2*(1 - T)^4 + 5*T - 
       11*(1 - T)*T + 6*(1 - T)^2*T + (1 - T)^3*T + (1 - T)^4*T - 5*T^2 - 
       11*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + (1 - T)^3*T^2 + 2*T^3 - 
       2*(1 - T)*T^3))/((1 - T)*T^2) + 
    (16*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 12*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       33*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, 0, T^(-1)}, 1] - 
  ((8*I)*Pi*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 1, 1}, 1])/((1 - T)*T) - 
  (4*(2*(1 - T)^4 - 4*(1 - T)^5 + 2*(1 - T)^6 - 16*(1 - T)^3*T + 
     24*(1 - T)^4*T - 4*(1 - T)^5*T - 4*(1 - T)^6*T - 12*(1 - T)^2*T^2 + 
     44*(1 - T)^3*T^2 - 40*(1 - T)^4*T^2 + 3*(1 - T)^5*T^2 + 
     2*(1 - T)^6*T^2 - 16*(1 - T)*T^3 + 44*(1 - T)^2*T^3 - 44*(1 - T)^3*T^3 + 
     5*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 + 2*T^4 + 24*(1 - T)*T^4 - 
     40*(1 - T)^2*T^4 + 5*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 - 4*T^5 - 
     4*(1 - T)*T^5 + 3*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 + 2*T^6 - 
     4*(1 - T)*T^6 + 2*(1 - T)^2*T^6)*G[{0, 1, 1}, 1])/
   ((1 - T)*(-1 + T)*T^2) + 
  ((4*I)*Pi*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T - 11*(1 - T)^3*T - 5*(1 - T)^4*T - 
       2*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 - 29*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 - 21*(1 - T)*T^3 + 
       22*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 - 10*T^4 + 
       14*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 7*T^5 - 
       9*(1 - T)*T^5 + 6*(1 - T)^2*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 8*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       51*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       21*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     (3*(1 - T)*T))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 10*(1 - T)^4 + 7*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T - 21*(1 - T)^3*T + 
       14*(1 - T)^4*T - 9*(1 - T)^5*T + 2*(1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 - 29*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       21*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 + 5*T^3 - 11*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       5*(1 - T)*T^4 - (1 - T)^2*T^4 + 2*(1 - T)^3*T^4 + 2*T^5 - 
       2*(1 - T)*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 21*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 51*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 33*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{0, 1, T^(-1)}, 1] + ((4*I)*Pi*(-2*(1 - T)^2 - 6*(1 - T)*T + 
     (1 - T)^2*T - 11*T^2 + 4*(1 - T)*T^2)*G[{0, (1 - T)^(-1), 1}, 1])/
   ((1 - T)*T) + 
  ((-2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T - 11*(1 - T)^3*T - 5*(1 - T)^4*T - 
       2*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 - 29*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 - 21*(1 - T)*T^3 + 
       22*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 - 10*T^4 + 
       14*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 7*T^5 - 
       9*(1 - T)*T^5 + 6*(1 - T)^2*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 8*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       51*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       21*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(2*(1 - T)^2 - 7*(1 - T)^3 + 10*(1 - T)^4 - 7*(1 - T)^5 + 
       2*(1 - T)^6 + 4*(1 - T)*T - 21*(1 - T)^2*T + 10*(1 - T)^3*T + 
       32*(1 - T)^4*T - 23*(1 - T)^5*T - 2*(1 - T)^6*T + 2*T^2 - 
       21*(1 - T)*T^2 - 7*(1 - T)^2*T^2 + 100*(1 - T)^3*T^2 - 
       72*(1 - T)^4*T^2 + (1 - T)^5*T^2 - 7*T^3 - 16*(1 - T)*T^3 + 
       98*(1 - T)^2*T^3 - 74*(1 - T)^3*T^3 + 2*(1 - T)^5*T^3 + 3*T^4 + 
       35*(1 - T)*T^4 - 42*(1 - T)^2*T^4 - 5*(1 - T)^3*T^4 + 
       6*(1 - T)^4*T^4 - 2*T^5 + (1 - T)*T^5 - 8*(1 - T)^2*T^5 + 
       6*(1 - T)^3*T^5 + 4*T^6 - 6*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/
     ((1 - T)*(-1 + T)*T^2) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 20*(1 - T)^3*T + 57*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 
       120*(1 - T)^3*T^2 - 33*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 
       8*(1 - T)*T^3 + 99*(1 - T)^2*T^3 - 45*(1 - T)^3*T^3 + 
       12*(1 - T)^4*T^3 - 2*T^4 + 42*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 
       18*(1 - T)^3*T^4 + 12*T^5 - 42*(1 - T)*T^5 + 24*(1 - T)^2*T^5 - 
       12*T^6 + 16*(1 - T)*T^6 + 4*T^7))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1), 1}, 1] - 
  ((16*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(-2*(1 - T)^2 - 4*(1 - T)*T - 5*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 10*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 - 7*T + 
       18*(1 - T)*T - 9*(1 - T)^3*T - 2*(1 - T)^4*T + 2*T^2 - 
       14*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + T^3 + 
       4*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + (1 - T)^3*T^3 + 2*T^4 - 
       3*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 33*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       12*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(-11*(1 - T)^2 - 6*(1 - T)*T + 4*(1 - T)^2*T - 2*T^2 + 
     (1 - T)*T^2)*G[{0, T^(-1), 1}, 1])/((1 - T)*T) + 
  ((2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 10*(1 - T)^4 + 7*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T - 21*(1 - T)^3*T + 
       14*(1 - T)^4*T - 9*(1 - T)^5*T + 2*(1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 - 29*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       21*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 + 5*T^3 - 11*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       5*(1 - T)*T^4 - (1 - T)^2*T^4 + 2*(1 - T)^3*T^4 + 2*T^5 - 
       2*(1 - T)*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 21*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 51*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 33*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{0, T^(-1), 1}, 1] + ((-8*Nf*(-1 - T + T^2))/(3*T) - 
    (2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 3*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)^6 - 4*(1 - T)*T + 21*(1 - T)^2*T + 16*(1 - T)^3*T - 
       35*(1 - T)^4*T - (1 - T)^5*T + 6*(1 - T)^6*T - 2*T^2 + 
       21*(1 - T)*T^2 + 7*(1 - T)^2*T^2 - 98*(1 - T)^3*T^2 + 
       42*(1 - T)^4*T^2 + 8*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + 7*T^3 - 
       10*(1 - T)*T^3 - 100*(1 - T)^2*T^3 + 74*(1 - T)^3*T^3 + 
       5*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 - 10*T^4 - 32*(1 - T)*T^4 + 
       72*(1 - T)^2*T^4 - 6*(1 - T)^4*T^4 + 7*T^5 + 23*(1 - T)*T^5 - 
       (1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T^2) + (8*LbL*Nf*(-2*(1 - T)^4 + 12*(1 - T)^5 - 
       12*(1 - T)^6 + 4*(1 - T)^7 - 8*(1 - T)^3*T + 42*(1 - T)^4*T - 
       42*(1 - T)^5*T + 16*(1 - T)^6*T - 30*(1 - T)^2*T^2 + 
       99*(1 - T)^3*T^2 - 57*(1 - T)^4*T^2 + 24*(1 - T)^5*T^2 - 
       20*(1 - T)*T^3 + 120*(1 - T)^2*T^3 - 45*(1 - T)^3*T^3 + 
       18*(1 - T)^4*T^3 - 2*T^4 + 57*(1 - T)*T^4 - 33*(1 - T)^2*T^4 + 
       12*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 
       8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*G[{0, T^(-1), 1}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] - 
  ((16*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(5*(1 - T)^2 + 4*(1 - T)*T - 3*(1 - T)^2*T + 2*T^2)*
    G[{0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) - (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  2*((8*Nf*(-1 - T + T^2))/(3*T) + 
    (2*(-2 + 7*(1 - T) - 2*(1 - T)^2 - (1 - T)^3 - 2*(1 - T)^4 + 7*T - 
       18*(1 - T)*T + 14*(1 - T)^2*T - 4*(1 - T)^3*T + 3*(1 - T)^4*T - 
       10*T^2 - 12*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       9*(1 - T)*T^3 + 3*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 12*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       33*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    ((4*I)*(2*(1 - T) - (1 - T)^2 - 10*T + (1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((-2*(-2*(1 - T)^2 + 5*(1 - T)^3 - 5*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 17*(1 - T)^2*T - 11*(1 - T)^3*T - 5*(1 - T)^4*T - 
       2*(1 - T)^5*T - 2*T^2 + 19*(1 - T)*T^2 - 29*(1 - T)^2*T^2 - 
       4*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 - 21*(1 - T)*T^3 + 
       22*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 - 10*T^4 + 
       14*(1 - T)*T^4 - 21*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 + 7*T^5 - 
       9*(1 - T)*T^5 + 6*(1 - T)^2*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 8*(1 - T)^3*T + 33*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 18*(1 - T)^2*T^2 + 63*(1 - T)^3*T^2 - 
       30*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       51*(1 - T)^2*T^3 - 30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 
       21*(1 - T)*T^4 - 30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 
       21*(1 - T)*T^5 + 12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((8*I)*Pi*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 10*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 - 7*T + 
       18*(1 - T)*T - 9*(1 - T)^3*T - 2*(1 - T)^4*T + 2*T^2 - 
       14*(1 - T)*T^2 + 12*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 + T^3 + 
       4*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + (1 - T)^3*T^3 + 2*T^4 - 
       3*(1 - T)*T^4 + (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 33*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       12*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  Pi*(((48*I)*T)/(1 - T) + ((32*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] - 
  ((8*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  ((-2*(2*(1 - T)^2 - 5*(1 - T)^3 + (1 - T)^4 + 2*(1 - T)^5 + 4*(1 - T)*T - 
       17*(1 - T)^2*T + 51*(1 - T)^3*T - 24*(1 - T)^4*T - 4*(1 - T)^5*T + 
       2*T^2 - 19*(1 - T)*T^2 + 103*(1 - T)^2*T^2 - 95*(1 - T)^3*T^2 - 
       3*(1 - T)^4*T^2 + 2*(1 - T)^5*T^2 - 7*T^3 + 81*(1 - T)*T^3 - 
       129*(1 - T)^2*T^3 + 3*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 + 4*T^4 - 
       79*(1 - T)*T^4 + 19*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 + 5*T^5 + 
       13*(1 - T)*T^5 + 8*(1 - T)^2*T^5 - 4*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*(-1 + T)*T) + (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 
       6*(1 - T)^6 + 2*(1 - T)^7 - 32*(1 - T)^3*T + 45*(1 - T)^4*T - 
       21*(1 - T)^5*T + 8*(1 - T)^6*T - 48*(1 - T)^2*T^2 + 99*(1 - T)^3*T^2 - 
       33*(1 - T)^4*T^2 + 12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 
       87*(1 - T)^2*T^3 - 45*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 - 2*T^4 + 
       39*(1 - T)*T^4 - 57*(1 - T)^2*T^4 + 18*(1 - T)^3*T^4 + 12*T^5 - 
       42*(1 - T)*T^5 + 24*(1 - T)^2*T^5 - 12*T^6 + 16*(1 - T)*T^6 + 4*T^7))/
     (3*(1 - T)*T))*G[{(1 - T)^(-1), 1, 1}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(28*(1 - T)^3 - 18*(1 - T)^4 + 55*(1 - T)^2*T - 54*(1 - T)^3*T + 
       8*(1 - T)^4*T + 38*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       (1 - T)^4*T^2 - T^3 - 36*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       3*(1 - T)^3*T^3 + 3*T^4 - 2*(1 - T)*T^4 + 3*(1 - T)^2*T^4 - 2*T^5 + 
       (1 - T)*T^5))/((1 - T)*(-1 + T)) - 
    (8*LbL*Nf*(-12*(1 - T)^3 + 12*(1 - T)^4 - 18*(1 - T)^2*T + 
       36*(1 - T)^3*T - 3*(1 - T)^4*T + 36*(1 - T)^2*T^2 - 15*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 18*(1 - T)*T^3 - 27*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 6*T^4 - 21*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       8*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  Pi*(((-24*I)*T)/(1 - T) - ((16*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{(1 - T)^(-1), 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(28*(1 - T)^3 - 18*(1 - T)^4 + 55*(1 - T)^2*T - 54*(1 - T)^3*T + 
       8*(1 - T)^4*T + 38*(1 - T)*T^2 - 63*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       (1 - T)^4*T^2 - T^3 - 36*(1 - T)*T^3 - 2*(1 - T)^2*T^3 + 
       3*(1 - T)^3*T^3 + 3*T^4 - 2*(1 - T)*T^4 + 3*(1 - T)^2*T^4 - 2*T^5 + 
       (1 - T)*T^5))/((1 - T)*(-1 + T)) - 
    (8*LbL*Nf*(-12*(1 - T)^3 + 12*(1 - T)^4 - 18*(1 - T)^2*T + 
       36*(1 - T)^3*T - 3*(1 - T)^4*T + 36*(1 - T)^2*T^2 - 15*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 + 18*(1 - T)*T^3 - 27*(1 - T)^2*T^3 + 
       8*(1 - T)^3*T^3 + 6*T^4 - 21*(1 - T)*T^4 + 12*(1 - T)^2*T^4 - 6*T^5 + 
       8*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*I)*Pi*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  3*(-12*(-1 - T) + (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(2*(1 - T) - 4*(1 - T)^2 + 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(2 - 7*(1 - T) + 6*(1 - T)^2 + (1 - T)^3 - 2*(1 - T)^4 - 5*T - 
       7*(1 - T)*T + 21*(1 - T)^2*T - 11*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  2*((-2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 2*(-10 + 7*(1 - T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (2*(1 - T)*(-10 + 7*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((-2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(1 - T)*(-2 + T))/T - 
    ((4*I)*(10*(1 - T) - 2*T - (1 - T)*T + T^2))/T)*G[{T^(-1), 0, 1}, 1] + 
  ((-8*Nf*(-1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) + (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), 0, 1}, 1] + 
  ((2*(-2*(1 - T)^2 + 7*(1 - T)^3 - 10*(1 - T)^4 + 7*(1 - T)^5 - 
       2*(1 - T)^6 - 4*(1 - T)*T + 19*(1 - T)^2*T - 21*(1 - T)^3*T + 
       14*(1 - T)^4*T - 9*(1 - T)^5*T + 2*(1 - T)^6*T - 2*T^2 + 
       17*(1 - T)*T^2 - 29*(1 - T)^2*T^2 + 22*(1 - T)^3*T^2 - 
       21*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 + 5*T^3 - 11*(1 - T)*T^3 - 
       4*(1 - T)^2*T^3 - 13*(1 - T)^3*T^3 + 6*(1 - T)^4*T^3 - 5*T^4 - 
       5*(1 - T)*T^4 - (1 - T)^2*T^4 + 2*(1 - T)^3*T^4 + 2*T^5 - 
       2*(1 - T)*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 6*(1 - T)^5 - 6*(1 - T)^6 + 2*(1 - T)^7 - 
       8*(1 - T)^3*T + 21*(1 - T)^4*T - 21*(1 - T)^5*T + 8*(1 - T)^6*T - 
       18*(1 - T)^2*T^2 + 51*(1 - T)^3*T^2 - 30*(1 - T)^4*T^2 + 
       12*(1 - T)^5*T^2 - 8*(1 - T)*T^3 + 63*(1 - T)^2*T^3 - 
       30*(1 - T)^3*T^3 + 10*(1 - T)^4*T^3 - 2*T^4 + 33*(1 - T)*T^4 - 
       30*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{T^(-1), 0, 1}, 1] + Pi*(((48*I)*(1 - T))/T + 
    ((32*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((8*I)*Pi*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 0, T^(-1)}, 1])/
   T + ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) - (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (2*(-2 + 7*(1 - T) - 2*(1 - T)^2 - (1 - T)^3 - 2*(1 - T)^4 + 7*T - 
       18*(1 - T)*T + 14*(1 - T)^2*T - 4*(1 - T)^3*T + 3*(1 - T)^4*T - 
       10*T^2 - 12*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       9*(1 - T)*T^3 + 3*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 2*(1 - T)^5 - 
       4*(1 - T)*T + 12*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T - 2*T^2 + 
       33*(1 - T)*T^2 - 6*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 
       9*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/
     (3*(1 - T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((8*I)*Pi*(-1 - T + T^2)*G[{T^(-1), 1, 1}, 1])/T + 
  ((2*(2*(1 - T)^2 - 7*(1 - T)^3 + 4*(1 - T)^4 + 5*(1 - T)^5 - 4*(1 - T)^6 + 
       4*(1 - T)*T - 19*(1 - T)^2*T + 81*(1 - T)^3*T - 79*(1 - T)^4*T + 
       13*(1 - T)^5*T + 2*(1 - T)^6*T + 2*T^2 - 17*(1 - T)*T^2 + 
       103*(1 - T)^2*T^2 - 129*(1 - T)^3*T^2 + 19*(1 - T)^4*T^2 + 
       8*(1 - T)^5*T^2 - 5*T^3 + 51*(1 - T)*T^3 - 95*(1 - T)^2*T^3 + 
       3*(1 - T)^3*T^3 + 12*(1 - T)^4*T^3 + T^4 - 24*(1 - T)*T^4 - 
       3*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4 + 2*T^5 - 4*(1 - T)*T^5 + 
       2*(1 - T)^2*T^5))/((1 - T)*T^2) + 
    (8*LbL*Nf*(-2*(1 - T)^4 + 12*(1 - T)^5 - 12*(1 - T)^6 + 4*(1 - T)^7 - 
       8*(1 - T)^3*T + 39*(1 - T)^4*T - 42*(1 - T)^5*T + 16*(1 - T)^6*T - 
       48*(1 - T)^2*T^2 + 87*(1 - T)^3*T^2 - 57*(1 - T)^4*T^2 + 
       24*(1 - T)^5*T^2 - 32*(1 - T)*T^3 + 99*(1 - T)^2*T^3 - 
       45*(1 - T)^3*T^3 + 18*(1 - T)^4*T^3 - 2*T^4 + 45*(1 - T)*T^4 - 
       33*(1 - T)^2*T^4 + 12*(1 - T)^3*T^4 + 6*T^5 - 21*(1 - T)*T^5 + 
       12*(1 - T)^2*T^5 - 6*T^6 + 8*(1 - T)*T^6 + 2*T^7))/(3*(1 - T)*T))*
   G[{T^(-1), 1, 1}, 1] + Pi*(((-24*I)*(1 - T))/T - 
    ((16*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1)}, 1])/T - 
  ((4*I)*Pi*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1)}, 1])/
   T + ((8*Nf*(-1 - T + T^2))/(3*T) - 
    (2*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 + 38*(1 - T)^2*T - 
       36*(1 - T)^3*T - 2*(1 - T)^4*T + (1 - T)^5*T + 55*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 3*(1 - T)^4*T^2 + 28*T^3 - 
       54*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 3*(1 - T)^3*T^3 - 18*T^4 + 
       8*(1 - T)*T^4 + (1 - T)^2*T^4))/T^2 - 
    (8*LbL*Nf*(6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 + 18*(1 - T)^3*T - 
       21*(1 - T)^4*T + 8*(1 - T)^5*T - 18*(1 - T)*T^2 + 36*(1 - T)^2*T^2 - 
       27*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 12*T^3 + 36*(1 - T)*T^3 - 
       15*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4))/(3*T))*G[{T^(-1), 1, T^(-1)}, 1] - 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) - (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 2*(-10 + 7*(1 - T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(2 - 5*(1 - T) + 5*(1 - T)^2 - 2*(1 - T)^3 - 5*T + 6*(1 - T)*T - 
       6*(1 - T)^2*T + (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 + 6*(1 - T)^3 - 6*(1 - T)^4 + 
       2*(1 - T)^5 - 4*(1 - T)*T + 9*(1 - T)^2*T - 9*(1 - T)^3*T + 
       4*(1 - T)^4*T - 2*T^2 + 6*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((-2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] - 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1}, 1])/T + 
  ((8*Nf*(-1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) - (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1), 1}, 1] + 
  2*((8*Nf*(-1 - T + T^2))/(3*T) - 
    (2*(-(1 - T)^3 + 3*(1 - T)^4 - 2*(1 - T)^5 + 38*(1 - T)^2*T - 
       36*(1 - T)^3*T - 2*(1 - T)^4*T + (1 - T)^5*T + 55*(1 - T)*T^2 - 
       63*(1 - T)^2*T^2 - 2*(1 - T)^3*T^2 + 3*(1 - T)^4*T^2 + 28*T^3 - 
       54*(1 - T)*T^3 + 6*(1 - T)^2*T^3 + 3*(1 - T)^3*T^3 - 18*T^4 + 
       8*(1 - T)*T^4 + (1 - T)^2*T^4))/T^2 - 
    (8*LbL*Nf*(6*(1 - T)^4 - 6*(1 - T)^5 + 2*(1 - T)^6 + 18*(1 - T)^3*T - 
       21*(1 - T)^4*T + 8*(1 - T)^5*T - 18*(1 - T)*T^2 + 36*(1 - T)^2*T^2 - 
       27*(1 - T)^3*T^2 + 12*(1 - T)^4*T^2 - 12*T^3 + 36*(1 - T)*T^3 - 
       15*(1 - T)^2*T^3 + 8*(1 - T)^3*T^3 + 12*T^4 - 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4))/(3*T))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((-2*(2 - 5*(1 - T) - 3*(1 - T)^2 - 5*T + 6*(1 - T)*T + 4*(1 - T)^2*T + 
       5*T^2 - 6*(1 - T)*T^2 + (1 - T)^2*T^2 - 2*T^3 + (1 - T)*T^3))/
     ((1 - T)*T) + (8*LbL*Nf*(-2*(1 - T)^2 - 4*(1 - T)*T + 6*(1 - T)^2*T - 
       2*T^2 + 9*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 6*T^3 - 9*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 - 6*T^4 + 4*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((24*I)*Pi*(-1 - T + T^2)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1)}, 
     1])/T + 3*((12*(1 - T)*(-2 + T))/(-1 + T) - (8*Nf*(-1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((-8*Nf*(-1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(2*(1 - T) + 2*T - (1 - T)*T - 4*T^2 + 2*(1 - T)*T^2 + 
       2*T^3))/(3*(1 - T)*T) + (2*(2 - 5*(1 - T) + (1 - T)^2 - 7*T - 
       7*(1 - T)*T - 6*(1 - T)^2*T + 6*T^2 + 21*(1 - T)*T^2 + 
       9*(1 - T)^2*T^2 + T^3 - 11*(1 - T)*T^3 + 2*(1 - T)^2*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{0, 0, 0, T^(-1)}, 1])/T + 
  (16*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 0, 1, 1}, 1])/((1 - T)*T) - 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (8*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, 1, T^(-1)}, 1])/((1 - T)*T) - 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (16*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-4*(1 - T)^2 - 12*(1 - T)*T + 2*(1 - T)^2*T - 7*T^2 + 5*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (8*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, T^(-1), 1}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T + 
  (4*(-7*(1 - T)^2 - 12*(1 - T)*T + 5*(1 - T)^2*T - 4*T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 1, 0, 1}, 1])/((1 - T)*T) - 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, 1, 1, 1}, 1])/((1 - T)*T) - 
  (8*(-1 - T + T^2)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{0, 1, 1, T^(-1)}, 1])/(1 - T) - 
  (8*(-1 - T + T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/T - 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{0, 1, T^(-1), 1}, 1])/(1 - T) - 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((16*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 12*T^2 + 3*(1 - T)*T^2))/
     ((1 - T)*T))*G[{0, (1 - T)^(-1), 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(-(1 - T)^2 - 2*(1 - T)*T - 5*T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - 
  (8*(-1 - T + T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/T - 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (24*(-1 - T + T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((16*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (4*(-12*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2))/
     ((1 - T)*T))*G[{0, T^(-1), 0, 1}, 1] + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(5*(1 - T)^2 + 2*(1 - T)*T - 2*(1 - T)^2*T + T^2)*
    G[{0, T^(-1), 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{0, T^(-1), 1, 1}, 1])/(1 - T) - 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, 1}, 1])/((1 - T)*T) + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] + 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (4*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(-(1 - T)^2 - 4*(1 - T)*T + (1 - T)^2*T - T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) - 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (24*(2*(1 - T) - (1 - T)^2 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/
   (1 - T) - (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*
    G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    (4*(2*(1 - T) - (1 - T)^2 - 27*T + 2*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(4*(1 - T) - 2*(1 - T)^2 - 13*T + 3*(1 - T)*T)*
    G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  ((-96*T)/(1 - T) - (64*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] - 
  (8*(-1 - T + T^2)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T + 
  (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/
   (1 - T) + (4*(-2*(1 - T)^2 - 6*(1 - T)*T + (1 - T)^2*T - 6*T^2 + 
     3*(1 - T)*T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-1 - T + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  2*((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] + 
  (8*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/
   (1 - T) - (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, 1}, 1])/(1 - T) - 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/
   (1 - T) - (8*(2*(1 - T) - (1 - T)^2 + T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (8*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/
   (1 - T) - (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(2*(1 - T) - (1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/
   (1 - T) + (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 
     1])/(1 - T) + (8*(2*(1 - T) - (1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (4*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*(-4*(1 - T) + 2*(1 - T)^2 - 7*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(4*(1 - T) - 2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) - (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T) + (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/
   T + (24*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*LbL*Nf*(1 - T)*(-2 + T))/T + 
    (4*(27*(1 - T) - 2*T - 2*(1 - T)*T + T^2))/T)*G[{T^(-1), 0, 0, 1}, 1] + 
  ((-96*(1 - T))/T - (64*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T - 
  (4*(13*(1 - T) - 4*T - 3*(1 - T)*T + 2*T^2)*G[{T^(-1), 0, 0, T^(-1)}, 1])/
   T + (8*(2*(1 - T) - (1 - T)^2 + T)*G[{T^(-1), 0, 1, 1}, 1])/(1 - T) + 
  ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (4*(-1 - T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*(-(1 - T)^2 - 6*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  2*((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (4*(-1 - T + T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (4*(-6*(1 - T)^2 - 6*(1 - T)*T + 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, T^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (8*(2*(1 - T) - (1 - T)^2 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/
   T - (8*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, 0, 1}, 1])/T + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T - 
  (8*(-1 - T + T^2)*G[{T^(-1), 1, 1, 1}, 1])/T + 
  (8*(-1 - T + T^2)*G[{T^(-1), 1, 1, T^(-1)}, 1])/T + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-1 - T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T + 
  (4*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/
   T + ((4*(1 - T)*(-11 + T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (12*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   T + (24*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (8*(-1 - T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T + 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/
   T + (16*(-1 - T + T^2)*G[{T^(-1), T^(-1), 1, 1}, 1])/T - 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (8*(4*(1 - T) - 2*T - (1 - T)*T + T^2)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/
   T - (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (4*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/
   T + (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (16*(3*(1 - T) - 4*T - (1 - T)*T + 2*T^2)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T - 
  (24*(-7*(1 - T) - 4*T + (1 - T)*T + 2*T^2)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T - 8*Pi^2*Log[2] + 
  (2 - (8*Nf)/9)*Pi^2*Log[mm] + ((10 - 9*(1 - T) - 9*T)/2 - 
    (2*Nf*(-530 + 283*(1 - T) + 283*T))/27)*Log[mm] + 
  Pi*(((2*I)*(-4 + 8*(1 - T) - 4*(1 - T)^2 + 8*T - 6*(1 - T)*T + 
       (1 - T)^2*T - 4*T^2 + (1 - T)*T^2))/((-1 + T)*T) + 
    (((4*I)/9)*Nf*(-38 + 63*(1 - T) - 25*(1 - T)^2 + 63*T - 70*(1 - T)*T + 
       16*(1 - T)^2*T - 25*T^2 + 16*(1 - T)*T^2))/((-1 + T)*T))*Log[mm] + 
  (-2*(3 - T) - (4*Nf*(3 - T))/3)*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  Pi*(((-4*I)*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) - 
    (((8*I)/3)*Nf*(2*(1 - T) - (1 - T)^2 + T))/(1 - T))*G[{(1 - T)^(-1)}, 1]*
   Log[mm] + ((2*(1 - T)*(2 + T))/(-1 + T) + (4*Nf*(1 - T)*(2 + T))/
     (3*(-1 + T)))*G[{T^(-1)}, 1]*Log[mm] + 
  Pi*(((4*I)*(-1 - T + T^2))/T + (((8*I)/3)*Nf*(-1 - T + T^2))/T)*
   G[{T^(-1)}, 1]*Log[mm] + ((4*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) + 
    (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*G[{0, (1 - T)^(-1)}, 1]*
   Log[mm] + ((-4*(-1 - T + T^2))/T - (8*Nf*(-1 - T + T^2))/(3*T))*
   G[{0, T^(-1)}, 1]*Log[mm] + ((4*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) + 
    (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1]*
   Log[mm] + 2*((-4*(2*(1 - T) - (1 - T)^2 + T))/(1 - T) - 
    (8*Nf*(2*(1 - T) - (1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[mm] + 
  ((-4*(-1 - T + T^2))/T - (8*Nf*(-1 - T + T^2))/(3*T))*G[{T^(-1), 1}, 1]*
   Log[mm] + 2*((4*(-1 - T + T^2))/T + (8*Nf*(-1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1)}, 1]*Log[mm] + (2 + (38*Nf)/9)*Log[mm]^2 + 
  ((4*I)/3)*Nf*Pi*Log[mm]^2 + (4*Nf*Log[mm]^3)/9 - (24*I)*Pi*Zeta[3] + 
  (-96*LbL*Nf + (2*(36 - 60*(1 - T) + 29*(1 - T)^2 - 2*(1 - T)^3 - 60*T + 
       22*(1 - T)*T + 2*(1 - T)^3*T + 29*T^2 + 4*(1 - T)^2*T^2 - 2*T^3 + 
       2*(1 - T)*T^3))/((-1 + T)*T))*Zeta[3] + 
  ((48*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    (8*(4*(1 - T) - 2*(1 - T)^2 + T + 2*(1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1)}, 1]*Zeta[3] + ((48*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (8*(-1 - 3*T - 2*(1 - T)*T + 2*T^2))/T)*G[{T^(-1)}, 1]*Zeta[3] - 
  24*Log[mm]*Zeta[3], (-55*(-1 + 2*T))/2 - (1646*Nf*(-1 + 2*T))/27 + 
  (32*Pi^4*(-1 + 2*T))/45 + Pi*(((40*I)/3)*LbL*Nf*(-1 + 2*T) + 
    ((I/2)*(-1 + 2*T)*(43 - 43*(1 - T) - 43*T + 28*(1 - T)*T))/((-1 + T)*T) + 
    (((2*I)/27)*Nf*(-1 + 2*T)*(379 - 379*(1 - T) - 379*T + 226*(1 - T)*T))/
     ((-1 + T)*T)) + Pi^3*(((16*I)/3)*LbL*Nf*(-1 + 2*T) + 
    ((I/3)*(-1 + 2*T)*(-8 + 8*(1 - T) - (1 - T)^2 + 8*T - 12*(1 - T)*T + 
       (1 - T)^2*T - T^2 + (1 - T)*T^2))/((-1 + T)*T)) + 
  Pi^2*((-4*Nf*(-1 + 2*T)*(13 - 13*(1 - T) - 13*T + 10*(1 - T)*T))/
     (9*(-1 + T)*T) - (4*LbL*Nf*(-1 + 2*T)*(12 - 20*(1 - T) + 10*(1 - T)^2 - 
       20*T + 5*(1 - T)*T + 10*T^2))/9 - 
    ((-1 + 2*T)*(-121*(1 - T)^2 + 121*(1 - T)^3 - 362*(1 - T)*T + 
       543*(1 - T)^2*T - 187*(1 - T)^3*T - 121*T^2 + 543*(1 - T)*T^2 - 
       494*(1 - T)^2*T^2 + 60*(1 - T)^3*T^2 + 121*T^3 - 187*(1 - T)*T^3 + 
       60*(1 - T)^2*T^3))/(6*(-1 + T)*T)) + 
  Pi^3*(((-2*I)*(-2 - T)*T)/(1 - T) - (((8*I)/3)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1)}, 1] + ((40*LbL*Nf*T*(-1 + 2*T))/3 - 
    (2*Nf*(6*(1 - T) - 6*(1 - T)^2 + 38*T + 13*(1 - T)*T))/(9*T) + 
    (14*(1 - T) - 29*(1 - T)^2 - 34*T + 19*(1 - T)*T)/2)*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((8*Nf*((1 - T)^2 + T))/(9*(1 - T)) - 
    (-21*(1 - T) + 52*(1 - T)^2 - 41*(1 - T)^3 + 10*(1 - T)^4 + 21*T - 
      21*(1 - T)*T + 5*(1 - T)^2*T - 9*(1 - T)^3*T + 4*(1 - T)^4*T + 5*T^2 + 
      12*(1 - T)*T^2 - 9*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2)/(3*(1 - T)*T^2) - 
    (4*LbL*Nf*(10*(1 - T)^2 - 30*(1 - T)^3 + 30*(1 - T)^4 - 10*(1 - T)^5 - 
       15*(1 - T)^2*T + 15*(1 - T)^3*T - 10*T^2 + 33*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 10*(1 - T)^3*T^2))/(9*(1 - T)*T))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((-16*LbL*Nf*(1 - T))/3 + 
    (28*(1 - T) - 28*(1 - T)^2 - 46*T + 4*(1 - T)*T + 27*(1 - T)^2*T + 
      46*T^2 - 32*(1 - T)*T^2 + (1 - T)^2*T^2 - T^3 + (1 - T)*T^3)/
     (3*(-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/((1 - T)*T) - 
    (((8*I)/3)*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 
       2*(1 - T)^4 - 6*T - 3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 
       5*T^2 - 4*(1 - T)*T^2 - (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/
     (1 - T) - (I*(26*(1 - T)^3 - 35*(1 - T)^4 + 9*(1 - T)^5 + 
       105*(1 - T)^2*T - 187*(1 - T)^3*T + 85*(1 - T)^4*T - 12*(1 - T)^5*T + 
       36*(1 - T)*T^2 - 53*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 5*T^3 + 
       3*(1 - T)*T^3 - 29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3))/((1 - T)*T))*
   G[{(1 - T)^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + 
      (1 - T)*T + 2*T^2) + (I*(10*(1 - T)^3 - 10*(1 - T)^4 + 18*(1 - T)^2*T - 
       45*(1 - T)^3*T + 24*(1 - T)^4*T - 66*(1 - T)*T^2 + 38*(1 - T)^2*T^2 + 
       37*(1 - T)^3*T^2 - 12*(1 - T)^4*T^2 - 26*T^3 + 99*(1 - T)*T^3 - 
       70*(1 - T)^2*T^3 + 26*T^4 - 35*(1 - T)*T^4 + 12*(1 - T)^2*T^4))/
     ((-1 + T)*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi^3*(((2*I)*(1 - T)*(-3 + T))/T + (((8*I)/3)*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1)}, 1] + ((40*LbL*Nf*(1 - T)*(-1 + 2*T))/3 + 
    (2*Nf*(-38*(1 - T) - 6*T - 13*(1 - T)*T + 6*T^2))/(9*(-1 + T)) - 
    ((1 - T)*(34*(1 - T) - 14*T - 19*(1 - T)*T + 29*T^2))/(2*(-1 + T)))*
   G[{T^(-1)}, 1] + Pi^2*((16*LbL*Nf*T)/3 - 
    (-46*(1 - T) + 46*(1 - T)^2 - (1 - T)^3 + 28*T + 4*(1 - T)*T - 
      32*(1 - T)^2*T + (1 - T)^3*T - 28*T^2 + 27*(1 - T)*T^2 + (1 - T)^2*T^2)/
     (3*(-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi*(((8*I)/3)*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + 
      (1 - T)*T + 2*T^2) + (I*(26*(1 - T)^3 - 26*(1 - T)^4 + 66*(1 - T)^2*T - 
       99*(1 - T)^3*T + 35*(1 - T)^4*T - 18*(1 - T)*T^2 - 38*(1 - T)^2*T^2 + 
       70*(1 - T)^3*T^2 - 12*(1 - T)^4*T^2 - 10*T^3 + 45*(1 - T)*T^3 - 
       37*(1 - T)^2*T^3 + 10*T^4 - 24*(1 - T)*T^4 + 12*(1 - T)^2*T^4))/
     ((-1 + T)*T))*G[{T^(-1)}, 1] + 
  Pi^2*((-8*Nf*(1 - T + T^2))/(9*T) - (21*(1 - T) + 5*(1 - T)^2 - 21*T - 
      21*(1 - T)*T + 12*(1 - T)^2*T + 52*T^2 + 5*(1 - T)*T^2 - 
      9*(1 - T)^2*T^2 - 41*T^3 - 9*(1 - T)*T^3 + 4*(1 - T)^2*T^3 + 10*T^4 + 
      4*(1 - T)*T^4)/(3*(1 - T)*(-1 + T)*T) - 
    (4*LbL*Nf*(10*(1 - T)^2 - 33*(1 - T)^2*T - 10*T^2 + 15*(1 - T)*T^2 + 
       15*(1 - T)^2*T^2 + 30*T^3 - 15*(1 - T)*T^3 - 10*(1 - T)^2*T^3 - 
       30*T^4 + 10*T^5))/(9*(1 - T)*T))*G[{T^(-1)}, 1] + 
  Pi*((((4*I)/9)*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 
       19*T^3))/((-1 + T)*T) - (((8*I)/3)*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 
       2*(1 - T)^3 + 12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 
       10*T^2 - 2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/
     T + (I*(-5*(1 - T)^3 - 36*(1 - T)^2*T - 3*(1 - T)^3*T - 
       105*(1 - T)*T^2 + 53*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 
       187*(1 - T)*T^3 + (1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 35*T^4 - 
       85*(1 - T)*T^4 - 9*T^5 + 12*(1 - T)*T^5))/((-1 + T)*T))*
   G[{T^(-1)}, 1] - (4*Pi^2*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1}, 1])/
   (3*(1 - T)*T) + 
  ((-16*LbL*Nf*(-1 + 2*T)*(6 - 9*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 9*T - 
       10*(1 - T)*T + 3*(1 - T)^2*T - 5*T^2 + 3*(1 - T)*T^2 + 2*T^3))/3 - 
    ((-1 + 2*T)*(-2*(1 - T) - 27*(1 - T)^2 + 29*(1 - T)^3 - 2*T - 
       102*(1 - T)*T + 157*(1 - T)^2*T - 62*(1 - T)^3*T - 27*T^2 + 
       157*(1 - T)*T^2 - 172*(1 - T)^2*T^2 + 24*(1 - T)^3*T^2 + 29*T^3 - 
       62*(1 - T)*T^3 + 24*(1 - T)^2*T^3))/((-1 + T)*T))*G[{0, 1}, 1] + 
  Pi*((((16*I)/3)*LbL*Nf*(-1 + 2*T)*(-2*(1 - T) + 6*(1 - T)^2 - 6*(1 - T)^3 + 
       2*(1 - T)^4 - 2*T + 15*(1 - T)*T - 9*(1 - T)^2*T + 2*(1 - T)^3*T + 
       6*T^2 - 9*(1 - T)*T^2 - 6*T^3 + 2*(1 - T)*T^3 + 2*T^4))/((1 - T)*T) - 
    ((2*I)*(-1 + 2*T)*(6*(1 - T)^3 - 16*(1 - T)^4 + 14*(1 - T)^5 - 
       4*(1 - T)^6 + 18*(1 - T)^2*T - 44*(1 - T)^3*T + 26*(1 - T)^4*T - 
       (1 - T)^5*T + 2*(1 - T)^6*T + 18*(1 - T)*T^2 - 80*(1 - T)^2*T^2 + 
       56*(1 - T)^3*T^2 + 28*(1 - T)^4*T^2 - 12*(1 - T)^5*T^2 + 
       2*(1 - T)^6*T^2 + 6*T^3 - 44*(1 - T)*T^3 + 56*(1 - T)^2*T^3 + 
       26*(1 - T)^3*T^3 - 22*(1 - T)^4*T^3 + 8*(1 - T)^5*T^3 - 16*T^4 + 
       26*(1 - T)*T^4 + 28*(1 - T)^2*T^4 - 22*(1 - T)^3*T^4 + 
       12*(1 - T)^4*T^4 + 14*T^5 - (1 - T)*T^5 - 12*(1 - T)^2*T^5 + 
       8*(1 - T)^3*T^5 - 4*T^6 + 2*(1 - T)*T^6 + 2*(1 - T)^2*T^6))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, 1}, 1] + 
  Pi^2*((8*LbL*Nf*(-1 - T)*T)/(3*(1 - T)) + 
    (2*(2*(1 - T)^2 - 2*(1 - T)^2*T - 41*T^2 + 11*(1 - T)*T^2))/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  ((-4*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (8*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 2*(1 - T)^4 - 6*T - 
       3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 5*T^2 - 4*(1 - T)*T^2 - 
       (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/(3*(1 - T)) + 
    (26*(1 - T)^3 - 35*(1 - T)^4 + 9*(1 - T)^5 + 105*(1 - T)^2*T - 
      187*(1 - T)^3*T + 85*(1 - T)^4*T - 12*(1 - T)^5*T + 36*(1 - T)*T^2 - 
      53*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 5*T^3 + 3*(1 - T)*T^3 - 
      29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3)/((1 - T)*T))*
   G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((2*I)*(-6*(1 - T) + 16*(1 - T)^2 - 14*(1 - T)^3 + 4*(1 - T)^4 + 6*T + 
       12*(1 - T)^2*T - 15*(1 - T)^3*T - 3*(1 - T)^4*T - 2*T^2 - 
       4*(1 - T)*T^2 - (1 - T)^2*T^2 + 11*(1 - T)^3*T^2 - (1 - T)^4*T^2 - 
       2*T^3 + 11*(1 - T)*T^3 - 12*(1 - T)^2*T^3 - 2*T^4 + (1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(4*(1 - T)^2 - 12*(1 - T)^3 + 12*(1 - T)^4 - 
       4*(1 - T)^5 - 30*(1 - T)^2*T + 6*(1 - T)^3*T - 4*T^2 + 
       12*(1 - T)*T^2 - 3*(1 - T)^2*T^2 + 4*(1 - T)^3*T^2 + 6*T^3 - 
       3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 2*T^5))/((1 - T)*T))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((-8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + 
    (2*(41*(1 - T)^2 - 11*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/
     (3*(1 - T)*T))*G[{0, T^(-1)}, 1] + 
  Pi*(((2*I)*(-6*(1 - T) + 2*(1 - T)^2 + 2*(1 - T)^3 + 2*(1 - T)^4 + 6*T + 
       4*(1 - T)^2*T - 11*(1 - T)^3*T - (1 - T)^4*T - 16*T^2 - 
       12*(1 - T)*T^2 + (1 - T)^2*T^2 + 12*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 
       14*T^3 + 15*(1 - T)*T^3 - 11*(1 - T)^2*T^3 - 4*T^4 + 3*(1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (((8*I)/3)*LbL*Nf*(4*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 12*(1 - T)^2*T + 3*(1 - T)^3*T - 4*T^2 + 
       30*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2 + 12*T^3 - 
       6*(1 - T)*T^3 - 4*(1 - T)^2*T^3 - 12*T^4 + 4*T^5))/((1 - T)*T))*
   G[{0, T^(-1)}, 1] + 
  ((-4*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 19*T^3))/
     (9*(-1 + T)*T) + (8*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 10*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/(3*T) - 
    (-5*(1 - T)^3 - 36*(1 - T)^2*T - 3*(1 - T)^3*T - 105*(1 - T)*T^2 + 
      53*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 187*(1 - T)*T^3 + 
      (1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 35*T^4 - 85*(1 - T)*T^4 - 9*T^5 + 
      12*(1 - T)*T^5)/((-1 + T)*T))*G[{0, T^(-1)}, 1] + 
  (2*Pi^2*(-2*(1 - T)^2 - 27*T + 5*(1 - T)*T)*G[{(1 - T)^(-1), 1}, 1])/
   (3*(1 - T)) + 
  ((-4*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/(9*(1 - T)*T) + 
    (8*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 2*(1 - T)^4 - 6*T - 
       3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 5*T^2 - 4*(1 - T)*T^2 - 
       (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/(3*(1 - T)) + 
    (26*(1 - T)^3 - 35*(1 - T)^4 + 9*(1 - T)^5 + 105*(1 - T)^2*T - 
      187*(1 - T)^3*T + 85*(1 - T)^4*T - 12*(1 - T)^5*T + 36*(1 - T)*T^2 - 
      53*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 5*T^3 + 3*(1 - T)*T^3 - 
      29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3)/((1 - T)*T))*
   G[{(1 - T)^(-1), 1}, 1] + 
  Pi*((((-8*I)/3)*LbL*Nf*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 
       2*(1 - T)^6 + 14*(1 - T)^2*T - 21*(1 - T)^3*T + 9*(1 - T)^4*T - 
       2*(1 - T)^5*T + 4*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 6*(1 - T)*T^3 - 3*(1 - T)^2*T^3 + 6*T^4 - 
       9*(1 - T)*T^4 - 2*(1 - T)^2*T^4 - 6*T^5 + 2*(1 - T)*T^5 + 2*T^6))/
     ((1 - T)*T) - ((2*I)*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 2*(1 - T)^4*T - 7*(1 - T)^5*T - (1 - T)^6*T - 
       7*(1 - T)^3*T^2 - 27*(1 - T)^4*T^2 + 6*(1 - T)^5*T^2 - (1 - T)^6*T^2 - 
       6*(1 - T)*T^3 + 11*(1 - T)^2*T^3 - 23*(1 - T)^3*T^3 - 
       3*(1 - T)^5*T^3 - 3*T^4 - 17*(1 - T)^2*T^4 - 8*(1 - T)^3*T^4 - 
       2*(1 - T)^4*T^4 + 3*T^5 + 10*(1 - T)*T^5 - 9*(1 - T)^2*T^5 + 
       2*(1 - T)^3*T^5 - 2*T^6 - 6*(1 - T)*T^6 + 3*(1 - T)^2*T^6 + 2*T^7 + 
       (1 - T)*T^7))/((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 1}, 1] + 
  (2*I)*Pi*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (20 - 9*(1 - T) + (4*Nf*(3 - T))/3)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (20*Pi^2*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) - 
  (4*Pi^2*(2*(1 - T)^2 - 3*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(1 - T)) + 
  2*Pi*(((2*I)*(-3*(1 - T) + 8*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 + 3*T - 
       3*(1 - T)*T - (1 - T)^3*T + (1 - T)^4*T + T^2 + 7*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)*T^2) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi*((((8*I)/3)*Nf*((1 - T)^2 + T))/(1 - T) + 
    (((8*I)/3)*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - 
       (1 - T)*T + 2*(1 - T)^2*T))/(1 - T) - 
    ((2*I)*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((4*Nf*(-19*(1 - T)^2 + 19*(1 - T)^3 - 19*T + 25*(1 - T)*T + 
       3*(1 - T)^2*T))/(9*(1 - T)*T) - 
    (8*LbL*Nf*(-12*(1 - T) + 10*(1 - T)^2 + 4*(1 - T)^3 - 2*(1 - T)^4 - 6*T - 
       3*(1 - T)*T + 2*(1 - T)^2*T + (1 - T)^3*T + 5*T^2 - 4*(1 - T)*T^2 - 
       (1 - T)^2*T^2 - 2*T^3 + 2*(1 - T)*T^3))/(3*(1 - T)) - 
    (26*(1 - T)^3 - 35*(1 - T)^4 + 9*(1 - T)^5 + 105*(1 - T)^2*T - 
      187*(1 - T)^3*T + 85*(1 - T)^4*T - 12*(1 - T)^5*T + 36*(1 - T)*T^2 - 
      53*(1 - T)^2*T^2 - (1 - T)^3*T^2 + 5*T^3 + 3*(1 - T)*T^3 - 
      29*(1 - T)^2*T^3 + 12*(1 - T)^3*T^3)/((1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((2*I)*Pi*(-1 + 2*T)*(10 - 10*(1 - T) - 10*T + 7*(1 - T)*T)*
    G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + (4*(1 - T)*(-7 + 2*T))/(3*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((-2*I)*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + (1 - T)*T + 2*T^2))/
     3 + (2*(-1 + 2*T)*(-5*(1 - T)^2 + 5*(1 - T)^3 - 22*(1 - T)*T + 
       33*(1 - T)^2*T - 12*(1 - T)^3*T - 5*T^2 + 33*(1 - T)*T^2 - 
       36*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 12*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3))/((-1 + T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((2*I)*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/((1 - T)*T))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  (2*Pi^2*(27*(1 - T) - 5*(1 - T)*T + 2*T^2)*G[{T^(-1), 1}, 1])/(3*T) + 
  ((-4*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 19*T^3))/
     (9*(-1 + T)*T) + (8*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 10*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/(3*T) - 
    (-5*(1 - T)^3 - 36*(1 - T)^2*T - 3*(1 - T)^3*T - 105*(1 - T)*T^2 + 
      53*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 187*(1 - T)*T^3 + 
      (1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 35*T^4 - 85*(1 - T)*T^4 - 9*T^5 + 
      12*(1 - T)*T^5)/((-1 + T)*T))*G[{T^(-1), 1}, 1] + 
  Pi*((((8*I)/3)*LbL*Nf*(-2*(1 - T)^3 + 6*(1 - T)^4 - 6*(1 - T)^5 + 
       2*(1 - T)^6 + 4*(1 - T)^2*T + 6*(1 - T)^3*T - 9*(1 - T)^4*T + 
       2*(1 - T)^5*T + 14*(1 - T)*T^2 - 15*(1 - T)^2*T^2 - 3*(1 - T)^3*T^2 - 
       2*(1 - T)^4*T^2 + 2*T^3 - 21*(1 - T)*T^3 + 3*(1 - T)^2*T^3 - 6*T^4 + 
       9*(1 - T)*T^4 + 2*(1 - T)^2*T^4 + 6*T^5 - 2*(1 - T)*T^5 - 2*T^6))/
     ((1 - T)*T) + ((2*I)*(3*(1 - T)^4 - 3*(1 - T)^5 + 2*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 10*(1 - T)^5*T + 6*(1 - T)^6*T - 
       (1 - T)^7*T - 11*(1 - T)^3*T^2 + 17*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       3*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 7*(1 - T)^2*T^3 + 23*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 - 2*(1 - T)^5*T^3 - 3*T^4 + 2*(1 - T)*T^4 + 
       27*(1 - T)^2*T^4 + 2*(1 - T)^4*T^4 + 5*T^5 + 7*(1 - T)*T^5 - 
       6*(1 - T)^2*T^5 + 3*(1 - T)^3*T^5 - 2*T^6 + (1 - T)*T^6 + 
       (1 - T)^2*T^6))/((1 - T)*T^2))*G[{T^(-1), 1}, 1] + 
  Pi^2*((-4*(-7 + 2*(1 - T))*T)/(3*(1 - T)) - (8*LbL*Nf*(-1 - T)*T)/
     (3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((2*I)*Pi*(-1 + 2*T)*(10 - 10*(1 - T) - 10*T + 7*(1 - T)*T)*
    G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  Pi^2*((8*LbL*Nf*(1 - T)*(-2 + T))/(3*T) + (4*(1 - T)*(-7 + 2*T))/(3*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((-2*I)*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + 
  ((8*LbL*Nf*(-1 + 2*T)*(-4*(1 - T) + 2*(1 - T)^2 - 4*T + (1 - T)*T + 2*T^2))/
     3 + (2*(-1 + 2*T)*(-5*(1 - T)^2 + 5*(1 - T)^3 - 22*(1 - T)*T + 
       33*(1 - T)^2*T - 12*(1 - T)^3*T - 5*T^2 + 33*(1 - T)*T^2 - 
       36*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 5*T^3 - 12*(1 - T)*T^3 + 
       6*(1 - T)^2*T^3))/((-1 + T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((2*I)*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/((1 - T)*T))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  (20*Pi^2*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1)}, 1])/(3*T) + 
  ((2*I)*Pi*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1)}, 1])/(-1 + T) + 
  (4*Pi^2*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1)}, 1])/(3*T) + 
  ((4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)) - ((1 - T)*(-20 + 9*T))/(-1 + T))*
   G[{T^(-1), T^(-1)}, 1] + Pi*((((-8*I)/3)*Nf*(1 - T + T^2))/T - 
    (((8*I)/3)*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/((1 - T)*T) - 
    ((2*I)*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 
       4*T^2 - 5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1)}, 1] + 
  2*Pi*(((2*I)*(3*(1 - T) + (1 - T)^2 - 3*T - 3*(1 - T)*T + 7*(1 - T)^2*T + 
       8*T^2 - 3*(1 - T)^2*T^2 - 7*T^3 - (1 - T)*T^3 + (1 - T)^2*T^3 + 
       2*T^4 + (1 - T)*T^4))/((1 - T)*(-1 + T)*T) + 
    (((8*I)/3)*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/((1 - T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  2*((4*Nf*(-19*(1 - T) + 25*(1 - T)*T - 19*T^2 + 3*(1 - T)*T^2 + 19*T^3))/
     (9*(-1 + T)*T) - (8*LbL*Nf*(6*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 + 
       12*T + 3*(1 - T)*T + 4*(1 - T)^2*T - 2*(1 - T)^3*T - 10*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 - 4*T^3 - (1 - T)*T^3 + 2*T^4))/(3*T) + 
    (-5*(1 - T)^3 - 36*(1 - T)^2*T - 3*(1 - T)^3*T - 105*(1 - T)*T^2 + 
      53*(1 - T)^2*T^2 + 29*(1 - T)^3*T^2 - 26*T^3 + 187*(1 - T)*T^3 + 
      (1 - T)^2*T^3 - 12*(1 - T)^3*T^3 + 35*T^4 - 85*(1 - T)*T^4 - 9*T^5 + 
      12*(1 - T)*T^5)/((-1 + T)*T))*G[{T^(-1), T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + 2*T)*(-2*(1 - T) + 6*(1 - T)^2 - 6*(1 - T)^3 + 
       2*(1 - T)^4 - 2*T + 27*(1 - T)*T - 9*(1 - T)^2*T + 2*(1 - T)^3*T + 
       6*T^2 - 9*(1 - T)*T^2 - 6*T^3 + 2*(1 - T)*T^3 + 2*T^4))/
     (3*(1 - T)*T) + (2*(-1 + 2*T)*(6*(1 - T)^3 - 16*(1 - T)^4 + 
       14*(1 - T)^5 - 4*(1 - T)^6 + 18*(1 - T)^2*T - 44*(1 - T)^3*T - 
       12*(1 - T)^4*T + 39*(1 - T)^5*T + 2*(1 - T)^6*T + 18*(1 - T)*T^2 - 
       80*(1 - T)^2*T^2 - 58*(1 - T)^3*T^2 + 188*(1 - T)^4*T^2 - 
       31*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 + 6*T^3 - 44*(1 - T)*T^3 - 
       58*(1 - T)^2*T^3 + 266*(1 - T)^3*T^3 - 79*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 - 16*T^4 - 12*(1 - T)*T^4 + 188*(1 - T)^2*T^4 - 
       79*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 14*T^5 + 39*(1 - T)*T^5 - 
       31*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - 4*T^6 + 2*(1 - T)*T^6 + 
       2*(1 - T)^2*T^6))/((1 - T)*(-1 + T)*T^2))*G[{0, 0, 1}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (4*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 3*(1 - T)*T - 
       23*(1 - T)^2*T - 2*(1 - T)^3*T + 8*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 
       T^3 - 11*(1 - T)*T^3 + (1 - T)^2*T^3 + 2*T^4 + (1 - T)*T^4))/
     ((1 - T)*(-1 + T)*T) + (16*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 
       6*(1 - T)^4 - 2*(1 - T)^5 - 27*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 
       6*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 6*T^4 + 2*T^5))/(3*(1 - T)*T))*
   G[{0, 0, (1 - T)^(-1)}, 1] - ((12*I)*Pi*(1 - T)*(-5 + T)*
    G[{0, 0, T^(-1)}, 1])/T + ((-8*Nf*(1 - T + T^2))/(3*T) + 
    (4*(-3*(1 - T) + (1 - T)^3 + 2*(1 - T)^4 + 3*T - 3*(1 - T)*T + 
       8*(1 - T)^2*T - 11*(1 - T)^3*T + (1 - T)^4*T - 5*T^2 - 
       23*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + (1 - T)^3*T^2 + 2*T^3 - 
       2*(1 - T)*T^3))/((1 - T)*T^2) + 
    (16*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       6*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 27*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, 0, T^(-1)}, 1] - 
  ((8*I)*Pi*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1, 1}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*(-2*(1 - T)^4 + 4*(1 - T)^5 - 2*(1 - T)^6 + 12*(1 - T)^3*T - 
     20*(1 - T)^4*T + 8*(1 - T)^5*T + 4*(1 - T)^2*T^2 - 32*(1 - T)^3*T^2 + 
     46*(1 - T)^4*T^2 - 23*(1 - T)^5*T^2 + 2*(1 - T)^6*T^2 + 12*(1 - T)*T^3 - 
     32*(1 - T)^2*T^3 + 48*(1 - T)^3*T^3 - 45*(1 - T)^4*T^3 + 
     8*(1 - T)^5*T^3 - 2*T^4 - 20*(1 - T)*T^4 + 46*(1 - T)^2*T^4 - 
     45*(1 - T)^3*T^4 + 12*(1 - T)^4*T^4 + 4*T^5 + 8*(1 - T)*T^5 - 
     23*(1 - T)^2*T^5 + 8*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)^2*T^6)*
    G[{0, 1, 1}, 1])/((1 - T)*(-1 + T)*T^2) + 
  ((4*I)*Pi*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       15*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 3*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) + (2*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 8*(1 - T)^4*T - 15*(1 - T)^5*T - 2*(1 - T)^6*T - 
       18*(1 - T)^3*T^2 - 55*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       6*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 2*(1 - T)^5*T^3 - 3*T^4 + 11*(1 - T)*T^4 - 
       56*(1 - T)^2*T^4 + 36*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 8*T^5 - 
       11*(1 - T)*T^5 + 24*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 7*T^6 + 
       3*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{0, 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 15*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) - (2*(3*(1 - T)^4 - 8*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 11*(1 - T)^4*T + 11*(1 - T)^5*T - 
       3*(1 - T)^6*T - 2*(1 - T)^7*T - 12*(1 - T)^3*T^2 + 56*(1 - T)^4*T^2 - 
       24*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 + 66*(1 - T)^3*T^3 - 36*(1 - T)^4*T^3 - 
       12*(1 - T)^5*T^3 - 3*T^4 + 8*(1 - T)*T^4 + 55*(1 - T)^2*T^4 - 
       24*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + 5*T^5 + 15*(1 - T)*T^5 - 
       9*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*T^2))*G[{0, 1, T^(-1)}, 1] + 
  ((4*I)*Pi*(2*(1 - T)^2 - (1 - T)^2*T - 11*T^2 + 4*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       15*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 3*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) + (2*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 8*(1 - T)^4*T - 15*(1 - T)^5*T - 2*(1 - T)^6*T - 
       18*(1 - T)^3*T^2 - 55*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       6*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 2*(1 - T)^5*T^3 - 3*T^4 + 11*(1 - T)*T^4 - 
       56*(1 - T)^2*T^4 + 36*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 8*T^5 - 
       11*(1 - T)*T^5 + 24*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 7*T^6 + 
       3*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 2*(1 - T)^6 + 
       14*(1 - T)^2*T - 45*(1 - T)^3*T + 9*(1 - T)^4*T - 2*(1 - T)^5*T + 
       4*(1 - T)*T^2 - 39*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 - 
       2*T^3 + 12*(1 - T)*T^3 - 3*(1 - T)^2*T^3 - 2*(1 - T)^3*T^3 + 12*T^4 - 
       18*(1 - T)*T^4 - 4*(1 - T)^2*T^4 - 12*T^5 + 4*(1 - T)*T^5 + 4*T^6))/
     (3*(1 - T)*T) - (2*(-3*(1 - T)^4 + 8*(1 - T)^5 - 7*(1 - T)^6 + 
       2*(1 - T)^7 - 6*(1 - T)^3*T + 8*(1 - T)^4*T + 33*(1 - T)^5*T - 
       33*(1 - T)^6*T - 2*(1 - T)^7*T + 9*(1 - T)^3*T^2 + 92*(1 - T)^4*T^2 - 
       115*(1 - T)^5*T^2 + 11*(1 - T)^6*T^2 + 6*(1 - T)*T^3 - 
       11*(1 - T)^2*T^3 + 82*(1 - T)^3*T^3 - 94*(1 - T)^4*T^3 + 
       9*(1 - T)^5*T^3 + 2*(1 - T)^6*T^3 + 3*T^4 + 3*(1 - T)*T^4 + 
       9*(1 - T)^2*T^4 - 2*(1 - T)^3*T^4 - 21*(1 - T)^4*T^4 + 
       8*(1 - T)^5*T^4 - T^5 - 19*(1 - T)*T^5 + 51*(1 - T)^2*T^5 - 
       37*(1 - T)^3*T^5 + 12*(1 - T)^4*T^5 + 2*T^6 + 11*(1 - T)*T^6 - 
       18*(1 - T)^2*T^6 + 8*(1 - T)^3*T^6 - 4*T^7 + 2*(1 - T)*T^7 + 
       2*(1 - T)^2*T^7))/((1 - T)*(-1 + T)*T^2))*G[{0, (1 - T)^(-1), 1}, 1] - 
  ((16*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(2*(1 - T)^2 - 5*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(-3*(1 - T) + 8*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 + 3*T + 
       20*(1 - T)^2*T - 21*(1 - T)^3*T - 2*(1 - T)^4*T - 2*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - T^3 + 6*(1 - T)*T^3 - 
       9*(1 - T)^2*T^3 + (1 - T)^3*T^3 - 2*T^4 + (1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       27*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(11*(1 - T)^2 - 4*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 15*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) - (2*(3*(1 - T)^4 - 8*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 11*(1 - T)^4*T + 11*(1 - T)^5*T - 
       3*(1 - T)^6*T - 2*(1 - T)^7*T - 12*(1 - T)^3*T^2 + 56*(1 - T)^4*T^2 - 
       24*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 + 66*(1 - T)^3*T^3 - 36*(1 - T)^4*T^3 - 
       12*(1 - T)^5*T^3 - 3*T^4 + 8*(1 - T)*T^4 + 55*(1 - T)^2*T^4 - 
       24*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + 5*T^5 + 15*(1 - T)*T^5 - 
       9*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((-8*Nf*(1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(2*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 - 
       4*(1 - T)^2*T - 12*(1 - T)^3*T + 18*(1 - T)^4*T - 4*(1 - T)^5*T - 
       14*(1 - T)*T^2 + 39*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 2*T^3 + 45*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 6*T^4 - 9*(1 - T)*T^4 - 2*(1 - T)^2*T^4 - 6*T^5 + 
       2*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T)^4 + (1 - T)^5 - 2*(1 - T)^6 + 4*(1 - T)^7 - 
       6*(1 - T)^3*T - 3*(1 - T)^4*T + 19*(1 - T)^5*T - 11*(1 - T)^6*T - 
       2*(1 - T)^7*T + 11*(1 - T)^3*T^2 - 9*(1 - T)^4*T^2 - 
       51*(1 - T)^5*T^2 + 18*(1 - T)^6*T^2 - 2*(1 - T)^7*T^2 + 
       6*(1 - T)*T^3 - 9*(1 - T)^2*T^3 - 82*(1 - T)^3*T^3 + 2*(1 - T)^4*T^3 + 
       37*(1 - T)^5*T^3 - 8*(1 - T)^6*T^3 + 3*T^4 - 8*(1 - T)*T^4 - 
       92*(1 - T)^2*T^4 + 94*(1 - T)^3*T^4 + 21*(1 - T)^4*T^4 - 
       12*(1 - T)^5*T^4 - 8*T^5 - 33*(1 - T)*T^5 + 115*(1 - T)^2*T^5 - 
       9*(1 - T)^3*T^5 - 8*(1 - T)^4*T^5 + 7*T^6 + 33*(1 - T)*T^6 - 
       11*(1 - T)^2*T^6 - 2*(1 - T)^3*T^6 - 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T^2))*G[{0, T^(-1), 1}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((16*I)*Pi*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(-5*(1 - T)^2 + 3*(1 - T)^2*T + 2*T^2)*G[{0, T^(-1), T^(-1)}, 1])/
   ((1 - T)*T) + ((8*Nf*(1 - T + T^2))/(3*T) + 
    (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{0, T^(-1), T^(-1)}, 1] + 2*((8*Nf*(1 - T + T^2))/(3*T) + 
    (2*(-3*(1 - T) + (1 - T)^3 + 2*(1 - T)^4 + 3*T + 2*(1 - T)^2*T - 
       6*(1 - T)^3*T - (1 - T)^4*T - 8*T^2 - 20*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       21*(1 - T)*T^3 - 9*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       6*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 27*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    ((4*I)*((1 - T)^2 - 10*T + (1 - T)*T))/(1 - T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + ((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       15*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 3*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) + (2*(3*(1 - T)^4 - 5*(1 - T)^5 + 2*(1 - T)^6 + 
       6*(1 - T)^3*T - 8*(1 - T)^4*T - 15*(1 - T)^5*T - 2*(1 - T)^6*T - 
       18*(1 - T)^3*T^2 - 55*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 
       6*(1 - T)*T^3 + 12*(1 - T)^2*T^3 - 66*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 2*(1 - T)^5*T^3 - 3*T^4 + 11*(1 - T)*T^4 - 
       56*(1 - T)^2*T^4 + 36*(1 - T)^3*T^4 + 8*(1 - T)^4*T^4 + 8*T^5 - 
       11*(1 - T)*T^5 + 24*(1 - T)^2*T^5 + 12*(1 - T)^3*T^5 - 7*T^6 + 
       3*(1 - T)*T^6 + 8*(1 - T)^2*T^6 + 2*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 0, 1}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((8*I)*Pi*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 
     1])/(1 - T) + ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (2*(-3*(1 - T) + 8*(1 - T)^2 - 7*(1 - T)^3 + 2*(1 - T)^4 + 3*T + 
       20*(1 - T)^2*T - 21*(1 - T)^3*T - 2*(1 - T)^4*T - 2*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - T^3 + 6*(1 - T)*T^3 - 
       9*(1 - T)^2*T^3 + (1 - T)^3*T^3 - 2*T^4 + (1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       27*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  Pi*(((48*I)*T)/(1 - T) + ((32*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), 0, T^(-1)}, 1] - 
  ((8*I)*Pi*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  ((8*LbL*Nf*(2*(1 - T)^3 - 6*(1 - T)^4 + 6*(1 - T)^5 - 2*(1 - T)^6 + 
       26*(1 - T)^2*T - 33*(1 - T)^3*T + 9*(1 - T)^4*T - 2*(1 - T)^5*T + 
       10*(1 - T)*T^2 - 36*(1 - T)^2*T^2 + 6*(1 - T)^3*T^2 + 
       2*(1 - T)^4*T^2 - 2*T^3 + 3*(1 - T)*T^3 - 3*(1 - T)^2*T^3 - 
       2*(1 - T)^3*T^3 + 12*T^4 - 18*(1 - T)*T^4 - 4*(1 - T)^2*T^4 - 12*T^5 + 
       4*(1 - T)*T^5 + 4*T^6))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T)^4 + (1 - T)^5 + 2*(1 - T)^6 - 6*(1 - T)^3*T + 
       38*(1 - T)^4*T - 26*(1 - T)^5*T + 38*(1 - T)^3*T^2 - 
       69*(1 - T)^4*T^2 + 13*(1 - T)^5*T^2 - 2*(1 - T)^6*T^2 + 
       6*(1 - T)*T^3 + 36*(1 - T)^2*T^3 - 40*(1 - T)^3*T^3 - 
       18*(1 - T)^4*T^3 - 6*(1 - T)^5*T^3 + 3*T^4 - 15*(1 - T)*T^4 - 
       16*(1 - T)^2*T^4 - 56*(1 - T)^3*T^4 - 4*(1 - T)^4*T^4 - 2*T^5 + 
       26*(1 - T)*T^5 - 50*(1 - T)^2*T^5 + 4*(1 - T)^3*T^5 - 5*T^6 - 
       21*(1 - T)*T^6 + 6*(1 - T)^2*T^6 + 4*T^7 + 2*(1 - T)*T^7))/
     ((1 - T)*(-1 + T)*T))*G[{(1 - T)^(-1), 1, 1}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 
     1])/(1 - T) + ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 12*(1 - T)^3 + 6*(1 - T)*T - 18*(1 - T)^2*T + 
       3*(1 - T)^3*T - 2*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 6*T^4 + 2*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)) - 
    (2*(16*(1 - T)^4 - 18*(1 - T)^5 + 15*(1 - T)^3*T - 52*(1 - T)^4*T + 
       8*(1 - T)^5*T + 19*(1 - T)^2*T^2 - 53*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + (1 - T)^5*T^2 - 3*(1 - T)*T^3 - 37*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 + T^4 + 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 3*T^5 - 2*(1 - T)*T^5 + 
       4*(1 - T)^2*T^5 + 2*T^6 + (1 - T)*T^6))/((1 - T)*(-1 + T)))*
   G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  Pi*(((-24*I)*T)/(1 - T) - ((16*I)*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] - 
  ((8*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) + 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-8*Nf*((1 - T)^2 + T))/(3*(1 - T)) - 
    (8*LbL*Nf*(12*(1 - T)^2 - 12*(1 - T)^3 + 6*(1 - T)*T - 18*(1 - T)^2*T + 
       3*(1 - T)^3*T - 2*(1 - T)^3*T^2 + 6*T^3 - 9*(1 - T)*T^3 - 
       2*(1 - T)^2*T^3 - 6*T^4 + 2*(1 - T)*T^4 + 2*T^5))/(3*(1 - T)) - 
    (2*(16*(1 - T)^4 - 18*(1 - T)^5 + 15*(1 - T)^3*T - 52*(1 - T)^4*T + 
       8*(1 - T)^5*T + 19*(1 - T)^2*T^2 - 53*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 + (1 - T)^5*T^2 - 3*(1 - T)*T^3 - 37*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 4*(1 - T)^4*T^3 + T^4 + 3*(1 - T)*T^4 + 
       2*(1 - T)^2*T^4 + 6*(1 - T)^3*T^4 - 3*T^5 - 2*(1 - T)*T^5 + 
       4*(1 - T)^2*T^5 + 2*T^6 + (1 - T)*T^6))/((1 - T)*(-1 + T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*I)*Pi*((1 - T)^2 + T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  3*(-12*(-1 - T) + (8*Nf*((1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  3*((8*Nf*((1 - T)^2 + T))/(3*(1 - T)) + 
    (8*LbL*Nf*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 + 2*T - (1 - T)*T + 
       2*(1 - T)^2*T))/(3*(1 - T)) - 
    (2*(3*(1 - T) - 4*(1 - T)^2 - (1 - T)^3 + 2*(1 - T)^4 - 3*T + 
       3*(1 - T)*T - 5*(1 - T)^2*T + 3*(1 - T)^3*T + 2*(1 - T)^4*T + T^2 - 
       6*(1 - T)*T^2 + 9*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/((1 - T)*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  2*((-2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  2*(-10 + 7*(1 - T))*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (2*(1 - T)*(-10 + 7*T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(1 - T)*(-2 + T))/T - 
    ((4*I)*(-10*(1 - T) + (1 - T)*T + T^2))/T)*G[{T^(-1), 0, 1}, 1] + 
  ((-8*Nf*(1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 15*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T) - (2*(3*(1 - T)^4 - 8*(1 - T)^5 + 7*(1 - T)^6 - 
       2*(1 - T)^7 + 6*(1 - T)^3*T - 11*(1 - T)^4*T + 11*(1 - T)^5*T - 
       3*(1 - T)^6*T - 2*(1 - T)^7*T - 12*(1 - T)^3*T^2 + 56*(1 - T)^4*T^2 - 
       24*(1 - T)^5*T^2 - 8*(1 - T)^6*T^2 - 6*(1 - T)*T^3 + 
       18*(1 - T)^2*T^3 + 66*(1 - T)^3*T^3 - 36*(1 - T)^4*T^3 - 
       12*(1 - T)^5*T^3 - 3*T^4 + 8*(1 - T)*T^4 + 55*(1 - T)^2*T^4 - 
       24*(1 - T)^3*T^4 - 8*(1 - T)^4*T^4 + 5*T^5 + 15*(1 - T)*T^5 - 
       9*(1 - T)^2*T^5 - 2*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)*T^6))/
     ((1 - T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  Pi*(((-48*I)*(1 - T))/T - ((32*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((8*I)*Pi*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 0, T^(-1)}, 1])/T + 
  ((8*Nf*(1 - T + T^2))/(3*T) + (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + 
       (1 - T)*T - 4*T^2 - 2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), 0, T^(-1)}, 1] + ((8*Nf*(1 - T + T^2))/(3*T) + 
    (2*(-3*(1 - T) + (1 - T)^3 + 2*(1 - T)^4 + 3*T + 2*(1 - T)^2*T - 
       6*(1 - T)^3*T - (1 - T)^4*T - 8*T^2 - 20*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + 9*(1 - T)^3*T^2 - (1 - T)^4*T^2 + 7*T^3 + 
       21*(1 - T)*T^3 - 9*(1 - T)^2*T^3 - (1 - T)^3*T^3 - 2*T^4 + 
       2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T^2) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       6*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 27*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), 0, T^(-1)}, 1] + 
  ((8*I)*Pi*(1 - T + T^2)*G[{T^(-1), 1, 1}, 1])/T + 
  ((8*LbL*Nf*(2*(1 - T)^3 - 12*(1 - T)^4 + 12*(1 - T)^5 - 4*(1 - T)^6 - 
       10*(1 - T)^2*T - 3*(1 - T)^3*T + 18*(1 - T)^4*T - 4*(1 - T)^5*T - 
       26*(1 - T)*T^2 + 36*(1 - T)^2*T^2 + 3*(1 - T)^3*T^2 + 
       4*(1 - T)^4*T^2 - 2*T^3 + 33*(1 - T)*T^3 - 6*(1 - T)^2*T^3 + 
       2*(1 - T)^3*T^3 + 6*T^4 - 9*(1 - T)*T^4 - 2*(1 - T)^2*T^4 - 6*T^5 + 
       2*(1 - T)*T^5 + 2*T^6))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T)^4 + 2*(1 - T)^5 + 5*(1 - T)^6 - 4*(1 - T)^7 - 
       6*(1 - T)^3*T + 15*(1 - T)^4*T - 26*(1 - T)^5*T + 21*(1 - T)^6*T - 
       2*(1 - T)^7*T - 36*(1 - T)^3*T^2 + 16*(1 - T)^4*T^2 + 
       50*(1 - T)^5*T^2 - 6*(1 - T)^6*T^2 + 6*(1 - T)*T^3 - 
       38*(1 - T)^2*T^3 + 40*(1 - T)^3*T^3 + 56*(1 - T)^4*T^3 - 
       4*(1 - T)^5*T^3 + 3*T^4 - 38*(1 - T)*T^4 + 69*(1 - T)^2*T^4 + 
       18*(1 - T)^3*T^4 + 4*(1 - T)^4*T^4 - T^5 + 26*(1 - T)*T^5 - 
       13*(1 - T)^2*T^5 + 6*(1 - T)^3*T^5 - 2*T^6 + 2*(1 - T)^2*T^6))/
     ((1 - T)*T^2))*G[{T^(-1), 1, 1}, 1] + 
  Pi*(((24*I)*(1 - T))/T + ((16*I)*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((8*Nf*(1 - T + T^2))/(3*T) - (8*LbL*Nf*(-6*(1 - T)^3 + 6*(1 - T)^4 - 
       2*(1 - T)^5 - 6*(1 - T)*T + 9*(1 - T)^3*T - 2*(1 - T)^4*T - 12*T^2 + 
       18*(1 - T)*T^2 + 2*(1 - T)^3*T^2 + 12*T^3 - 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3))/(3*T) - 
    (2*((1 - T)^4 - 3*(1 - T)^5 + 2*(1 - T)^6 - 3*(1 - T)^3*T + 
       3*(1 - T)^4*T - 2*(1 - T)^5*T + (1 - T)^6*T + 19*(1 - T)^2*T^2 - 
       37*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 + 
       15*(1 - T)*T^3 - 53*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       6*(1 - T)^4*T^3 + 16*T^4 - 52*(1 - T)*T^4 + 4*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 18*T^5 + 8*(1 - T)*T^5 + (1 - T)^2*T^5))/T^2)*
   G[{T^(-1), 1, T^(-1)}, 1] + ((4*I)*Pi*(1 - T)*(-5 + T)*
    G[{T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  ((4*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((-2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) - 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  2*(-10 + 7*(1 - T))*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((12*I)*Pi*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-2*(3*(1 - T) - 5*(1 - T)^2 + 2*(1 - T)^3 - 3*T - 2*(1 - T)^2*T + 
       (1 - T)^3*T - 3*T^2 + 4*(1 - T)*T^2 + (1 - T)^2*T^2))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 
       3*(1 - T)^2*T + 3*(1 - T)^3*T - 2*T^2 + 6*(1 - T)*T^2 - 
       3*(1 - T)^2*T^2 + 2*(1 - T)^3*T^2))/(3*(1 - T)*T))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1}, 1])/T + 
  ((8*Nf*(1 - T + T^2))/(3*T) + (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + 
       (1 - T)*T - 4*T^2 - 2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) + 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1), 1}, 1] + 2*((8*Nf*(1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 - 6*(1 - T)*T + 
       9*(1 - T)^3*T - 2*(1 - T)^4*T - 12*T^2 + 18*(1 - T)*T^2 + 
       2*(1 - T)^3*T^2 + 12*T^3 - 3*(1 - T)*T^3 + 2*(1 - T)^2*T^3))/(3*T) - 
    (2*((1 - T)^4 - 3*(1 - T)^5 + 2*(1 - T)^6 - 3*(1 - T)^3*T + 
       3*(1 - T)^4*T - 2*(1 - T)^5*T + (1 - T)^6*T + 19*(1 - T)^2*T^2 - 
       37*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 4*(1 - T)^5*T^2 + 
       15*(1 - T)*T^3 - 53*(1 - T)^2*T^3 + 2*(1 - T)^3*T^3 + 
       6*(1 - T)^4*T^3 + 16*T^4 - 52*(1 - T)*T^4 + 4*(1 - T)^2*T^4 + 
       4*(1 - T)^3*T^4 - 18*T^5 + 8*(1 - T)*T^5 + (1 - T)^2*T^5))/T^2)*
   G[{T^(-1), T^(-1), 1}, 1] - ((12*I)*Pi*(1 - T)*(-5 + T)*
    G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (2*(1 - T)*(-10 + 7*T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((2*(-3*(1 - T) - 3*(1 - T)^2 + 3*T + 4*(1 - T)^2*T - 5*T^2 - 
       2*(1 - T)*T^2 + (1 - T)^2*T^2 + 2*T^3 + (1 - T)*T^3))/((1 - T)*T) + 
    (8*LbL*Nf*(2*(1 - T)^2 - 6*(1 - T)^2*T - 2*T^2 + 3*(1 - T)*T^2 + 
       3*(1 - T)^2*T^2 + 6*T^3 - 3*(1 - T)*T^3 - 2*(1 - T)^2*T^3 - 6*T^4 + 
       2*T^5))/(3*(1 - T)*T))*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((24*I)*Pi*(1 - T + T^2)*G[{T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((4*I)*Pi*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1)}, 1])/
   T + 3*((-12*(1 - T)*(-2 + T))/(-1 + T) - (8*Nf*(1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + 
  3*((-8*Nf*(1 - T + T^2))/(3*T) - 
    (8*LbL*Nf*(-1 + T)*(-2*(1 - T) + 2*T + (1 - T)*T - 4*T^2 - 
       2*(1 - T)*T^2 + 2*T^3))/(3*(1 - T)*T) - 
    (2*(-3*(1 - T) + (1 - T)^2 + 3*T + 3*(1 - T)*T - 6*(1 - T)^2*T - 4*T^2 - 
       5*(1 - T)*T^2 + 9*(1 - T)^2*T^2 - T^3 + 3*(1 - T)*T^3 + 
       2*(1 - T)^2*T^3 + 2*T^4 + 2*(1 - T)*T^4))/((1 - T)*(-1 + T)*T))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{0, 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{0, 0, 0, T^(-1)}, 1])/T + 
  (16*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 0, 1, 1}, 1])/((1 - T)*T) - 
  (8*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (8*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, 1, T^(-1)}, 1])/((1 - T)*T) - 
  (8*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (16*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(4*(1 - T)^2 - 2*(1 - T)^2*T - 7*T^2 + 5*(1 - T)*T^2)*
    G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (8*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 0, T^(-1), 1}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*(-4 - T)*T*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(1 - T)*(-5 + T)*G[{0, 0, T^(-1), T^(-1)}, 1])/T + 
  (4*(7*(1 - T)^2 - 5*(1 - T)^2*T - 4*T^2 + 2*(1 - T)*T^2)*
    G[{0, 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1, 0, 1}, 1])/((1 - T)*T) - 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, 1, 1, 1}, 1])/((1 - T)*T) - 
  (8*(1 - T + T^2)*G[{0, 1, 1, (1 - T)^(-1)}, 1])/T + 
  (8*((1 - T)^2 + T)*G[{0, 1, 1, T^(-1)}, 1])/(1 - T) - 
  (8*(1 - T + T^2)*G[{0, 1, (1 - T)^(-1), 1}, 1])/T - 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*((1 - T)^2 + T)*G[{0, 1, T^(-1), 1}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, 1, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((16*LbL*Nf*(-1 - T)*T)/(1 - T) - 
    (4*(2*(1 - T)^2 - (1 - T)^2*T - 12*T^2 + 3*(1 - T)*T^2))/((1 - T)*T))*
   G[{0, (1 - T)^(-1), 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*((1 - T)^2 - 5*T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 0, T^(-1)}, 1] - 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, (1 - T)^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (8*(1 - T + T^2)*G[{0, (1 - T)^(-1), 1, 1}, 1])/T - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{0, (1 - T)^(-1), 1, T^(-1)}, 1] + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   ((1 - T)*T) + (8*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (24*(1 - T + T^2)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (4*(12*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2))/((1 - T)*T))*
   G[{0, T^(-1), 0, 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{0, T^(-1), 0, T^(-1)}, 1])/T - 
  (8*(-5*(1 - T)^2 + 2*(1 - T)^2*T + T^2)*G[{0, T^(-1), 0, T^(-1)}, 1])/
   ((1 - T)*T) + (8*((1 - T)^2 + T)*G[{0, T^(-1), 1, 1}, 1])/(1 - T) - 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, T^(-1), 1, 1}, 1])/((1 - T)*T) + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{0, T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{0, T^(-1), 1, T^(-1)}, 1])/T + 
  (4*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (4*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(-1 + 2*T)*(-1 + (1 - T)*T)*G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (24*((1 - T)^2 + T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((48*LbL*Nf*(-1 - T)*T)/(1 - T) - (4*((1 - T)^2 - 27*T + 2*(1 - T)*T))/
     (1 - T))*G[{(1 - T)^(-1), 0, 0, 1}, 1] + 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(2*(1 - T)^2 - 13*T + 3*(1 - T)*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 
     1])/(1 - T) - (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/
   T + ((-96*T)/(1 - T) - (64*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1] - 
  (8*(1 - T + T^2)*G[{(1 - T)^(-1), 0, 1, 1}, 1])/T + 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - (1 - T)^2*T - T^2 + 2*(1 - T)*T^2)*
    G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*((1 - T)^2 + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(2*(1 - T)^2 - (1 - T)^2*T - 6*T^2 + 3*(1 - T)*T^2)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) - (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T + T^2)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  ((-48*T)/(1 - T) - (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  2*((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1] + 
  (8*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1] + 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, 1}, 1])/(1 - T) - 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*((1 - T)^2 - 4*T + (1 - T)*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/
   (1 - T) + (8*((1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((24*T)/(1 - T) + (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), 1}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  2*((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1] + 
  (8*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/(1 - T) - 
  (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 
     1])/(1 - T) - (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 
      (1 - T)^(-1)}, 1])/(1 - T) - (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*((1 - T)^2 + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (8*((1 - T)^2 - 4*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   (1 - T) + (4*(2*(1 - T)^2 - 3*T + (1 - T)*T)*
    G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*(-2*(1 - T)^2 - 7*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (16*(2*(1 - T)^2 - 3*T + (1 - T)*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/
   (1 - T) - (12*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   (1 - T) + (24*(-4 - T)*T*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 
      (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1] + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (12*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/
   T - (24*(1 - T)*(-5 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-48*LbL*Nf*(1 - T)*(-2 + T))/T + (4*(-27*(1 - T) + 2*(1 - T)*T + T^2))/T)*
   G[{T^(-1), 0, 0, 1}, 1] + 
  ((96*(1 - T))/T + (64*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T - 
  (4*(-13*(1 - T) + 3*(1 - T)*T + 2*T^2)*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  (8*((1 - T)^2 + T)*G[{T^(-1), 0, 1, 1}, 1])/(1 - T) + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (4*(1 - T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 0, 1, T^(-1)}, 1])/T + 
  (4*((1 - T)^2 - 2*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  ((48*(1 - T))/T + (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] + 
  (4*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  2*((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/T - 
  (4*(1 - T + T^2)*G[{T^(-1), 0, T^(-1), 1}, 1])/T + 
  (4*(6*(1 - T)^2 - 3*(1 - T)^2*T - 2*T^2 + (1 - T)*T^2)*
    G[{T^(-1), 0, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T + 
  (8*((1 - T)^2 + T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, 0, 1}, 1])/T + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1] + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, 0, T^(-1)}, 1])/T - 
  (8*(1 - T + T^2)*G[{T^(-1), 1, 1, 1}, 1])/T + 
  (8*(1 - T + T^2)*G[{T^(-1), 1, 1, T^(-1)}, 1])/T + 
  ((-24*(1 - T))/T - (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), 1}, 1] + 
  2*((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(1 - T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T + 
  (4*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), 1}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (8*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/T + 
  ((-4*(1 - T)*(-11 + T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((4*(-10 - T)*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  ((-48*(1 - T))/T - (32*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  (8*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (8*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((48*T)/(1 - T) + (32*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1] + 
  ((24*(1 - T))/T + (16*LbL*Nf*(1 - T)*(-2 + T))/T)*
   G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1] - 
  (4*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T + 
  ((-24*T)/(1 - T) - (16*LbL*Nf*(-1 - T)*T)/(1 - T))*
   G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1] - 
  (12*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (24*(-4 - T)*T*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (1 - T) + (12*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/
   T - (24*(1 - T)*(-5 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T - 
  (8*(1 - T + T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T + 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, 1}, 1])/T + 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (16*(1 - T + T^2)*G[{T^(-1), T^(-1), 1, 1}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (4*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T - 
  (8*(-4*(1 - T) + (1 - T)*T + T^2)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (12*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (4*(-3*(1 - T) + (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (24*(1 - T)*(-5 + T)*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T - 
  (24*(7*(1 - T) - (1 - T)*T + 2*T^2)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/
   T + (16*(-3*(1 - T) + (1 - T)*T + 2*T^2)*
    G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 8*Pi^2*(-1 + 2*T)*Log[2] + 
  ((-9*(-1 + 2*T))/2 - (566*Nf*(-1 + 2*T))/27)*Log[mm] + 
  Pi^2*(-2*(-1 + 2*T) + (8*Nf*(-1 + 2*T))/9)*Log[mm] + 
  Pi*(((2*I)*(-1 + 2*T)*(4 - 4*(1 - T) - 4*T + (1 - T)*T))/((-1 + T)*T) + 
    (((4*I)/9)*Nf*(-1 + 2*T)*(25 - 25*(1 - T) - 25*T + 16*(1 - T)*T))/
     ((-1 + T)*T))*Log[mm] + (-2*(3 - T) - (4*Nf*(3 - T))/3)*
   G[{(1 - T)^(-1)}, 1]*Log[mm] + Pi*(((-4*I)*((1 - T)^2 + T))/(1 - T) - 
    (((8*I)/3)*Nf*((1 - T)^2 + T))/(1 - T))*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  ((-2*(1 - T)*(2 + T))/(-1 + T) - (4*Nf*(1 - T)*(2 + T))/(3*(-1 + T)))*
   G[{T^(-1)}, 1]*Log[mm] + Pi*(((4*I)*(1 - T + T^2))/T + 
    (((8*I)/3)*Nf*(1 - T + T^2))/T)*G[{T^(-1)}, 1]*Log[mm] + 
  ((4*((1 - T)^2 + T))/(1 - T) + (8*Nf*((1 - T)^2 + T))/(3*(1 - T)))*
   G[{0, (1 - T)^(-1)}, 1]*Log[mm] + 
  ((-4*(1 - T + T^2))/T - (8*Nf*(1 - T + T^2))/(3*T))*G[{0, T^(-1)}, 1]*
   Log[mm] + ((4*((1 - T)^2 + T))/(1 - T) + (8*Nf*((1 - T)^2 + T))/
     (3*(1 - T)))*G[{(1 - T)^(-1), 1}, 1]*Log[mm] + 
  2*((-4*((1 - T)^2 + T))/(1 - T) - (8*Nf*((1 - T)^2 + T))/(3*(1 - T)))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[mm] + 
  ((-4*(1 - T + T^2))/T - (8*Nf*(1 - T + T^2))/(3*T))*G[{T^(-1), 1}, 1]*
   Log[mm] + 2*((4*(1 - T + T^2))/T + (8*Nf*(1 - T + T^2))/(3*T))*
   G[{T^(-1), T^(-1)}, 1]*Log[mm] - ((4*I)/3)*Nf*Pi*(-1 + 2*T)*Log[mm]^2 + 
  (-2*(-1 + 2*T) - (38*Nf*(-1 + 2*T))/9)*Log[mm]^2 - 
  (4*Nf*(-1 + 2*T)*Log[mm]^3)/9 + (24*I)*Pi*(-1 + 2*T)*Zeta[3] + 
  (-96*LbL*Nf*(-1 + 2*T) - (2*(-1 + 2*T)*(32 - 33*(1 - T) - 2*(1 - T)^2 - 
       33*T - 2*(1 - T)*T + 2*(1 - T)^2*T - 2*T^2 + 2*(1 - T)*T^2))/
     ((-1 + T)*T))*Zeta[3] + ((48*LbL*Nf*(-1 - T)*T)/(1 - T) + 
    (8*(2*(1 - T)^2 + T + 2*(1 - T)*T))/(1 - T))*G[{(1 - T)^(-1)}, 1]*
   Zeta[3] + ((-48*LbL*Nf*(1 - T)*(-2 + T))/T - 
    (8*(1 - T + 2*(1 - T)*T + 2*T^2))/T)*G[{T^(-1)}, 1]*Zeta[3] + 
  24*(-1 + 2*T)*Log[mm]*Zeta[3], 55/(2*(1 - T)*T) + 
  (1646*Nf)/(27*(1 - T)*T) - (32*Pi^4)/(45*(1 - T)*T) + 
  Pi*((((-3*I)/2)*(3*(1 - T) - 3*(1 - T)^2 + 3*T - 16*(1 - T)*T + 
       8*(1 - T)^2*T - 3*T^2 + 8*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2) - 
    (((2*I)/27)*Nf*(265*(1 - T) - 265*(1 - T)^2 + 265*T - 836*(1 - T)*T + 
       418*(1 - T)^2*T - 265*T^2 + 418*(1 - T)*T^2))/
     ((1 - T)*(-1 + T)*T^2)) + 
  Pi^2*((40*LbL*Nf)/3 + (4*Nf*(11*(1 - T) - 11*(1 - T)^2 + 11*T - 
       28*(1 - T)*T + 14*(1 - T)^2*T - 11*T^2 + 14*(1 - T)*T^2))/
     (9*(1 - T)*(-1 + T)*T^2) - (21*(1 - T) - 21*(1 - T)^2 + 21*T + 
      14*(1 - T)*T - 27*(1 - T)^2*T - 21*T^2 - 27*(1 - T)*T^2 + 
      40*(1 - T)^2*T^2)/(6*(1 - T)*(-1 + T)*T^2)) + 
  Pi^3*((((-4*I)/3)*LbL*Nf*(6 - 5*(1 - T) - 5*T + 4*(1 - T)*T))/
     ((-1 + T)*T) + ((I/3)*(10*(1 - T) - 20*(1 - T)^2 + 9*(1 - T)^3 + 
       (1 - T)^4 + 10*T - 46*(1 - T)*T + 71*(1 - T)^2*T - 32*(1 - T)^3*T - 
       2*(1 - T)^4*T - 20*T^2 + 71*(1 - T)*T^2 - 100*(1 - T)^2*T^2 + 
       46*(1 - T)^3*T^2 + (1 - T)^4*T^2 + 9*T^3 - 32*(1 - T)*T^3 + 
       46*(1 - T)^2*T^3 - 22*(1 - T)^3*T^3 + T^4 - 2*(1 - T)*T^4 + 
       (1 - T)^2*T^4))/((1 - T)*(-1 + T)^2*T^3)) + 
  Pi^3*((2*I)/(1 - T) + (((8*I)/3)*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1)}, 1] + 
  ((2*Nf*(-2 + 2*(1 - T) - 17*T))/(3*T^2) - 15/(2*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((-16*I)*LbL*Nf + (I*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 11*(1 - T)*T - 
       12*(1 - T)^2*T + 2*T^2 - 7*(1 - T)*T^2 + 8*(1 - T)^2*T^2))/
     ((1 - T)*(-1 + T)*T^2))*G[{(1 - T)^(-1)}, 1] + 
  Pi*((16*I)*LbL*Nf + (((4*I)/9)*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 
       3*(1 - T)*T))/((1 - T)*T^2) - 
    (I*(2*(1 - T) - 21*(1 - T)^2 + 19*(1 - T)^3 + 2*T - 28*(1 - T)*T + 
       60*(1 - T)^2*T - 25*(1 - T)^3*T - 2*T^2 + 28*(1 - T)*T^2 - 
       43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2))/((1 - T)^2*(-1 + T)*T^2))*
   G[{(1 - T)^(-1)}, 1] + Pi^2*((8*Nf)/(9*T) + (16*LbL*Nf*T)/(1 - T) - 
    (-7*(1 - T) + 14*(1 - T)^2 - 7*(1 - T)^3 - 7*T + 7*(1 - T)*T + 
      73*(1 - T)^2*T - 117*(1 - T)^3*T + 44*(1 - T)^4*T + 7*T^2 - 
      10*(1 - T)*T^2 - 37*(1 - T)^2*T^2 + 52*(1 - T)^3*T^2)/
     (3*(1 - T)^2*T^3))*G[{(1 - T)^(-1)}, 1] + 
  Pi^2*((4*LbL*Nf*(-3 + 2*T))/(3*(-1 + T)) - 
    (-4 - 5*(1 - T) - 6*(1 - T)^2 + 8*T - 2*(1 - T)*T + 24*(1 - T)^2*T - 
      3*T^2 + 5*(1 - T)*T^2 - 17*(1 - T)^2*T^2 - T^3 + (1 - T)*T^3)/
     (3*(1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1)}, 1] + 
  Pi^3*((2*I)/T + (((8*I)/3)*LbL*Nf)/T)*G[{T^(-1)}, 1] + 
  (15/(2*(-1 + T)) - (2*Nf*(-2 - 17*(1 - T) + 2*T))/(3*(1 - T)*(-1 + T)))*
   G[{T^(-1)}, 1] + Pi*((-16*I)*LbL*Nf + 
    (I*(-2*(1 - T) + 2*(1 - T)^2 - 2*T + 11*(1 - T)*T - 7*(1 - T)^2*T + 
       2*T^2 - 12*(1 - T)*T^2 + 8*(1 - T)^2*T^2))/((1 - T)*(-1 + T)*T^2))*
   G[{T^(-1)}, 1] + Pi^2*((-4*LbL*Nf*(-3 + 2*(1 - T)))/(3*T) - 
    (4 - 8*(1 - T) + 3*(1 - T)^2 + (1 - T)^3 + 5*T + 2*(1 - T)*T - 
      5*(1 - T)^2*T - (1 - T)^3*T + 6*T^2 - 24*(1 - T)*T^2 + 
      17*(1 - T)^2*T^2)/(3*(-1 + T)*T^3))*G[{T^(-1)}, 1] + 
  Pi*((16*I)*LbL*Nf - (((4*I)/9)*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 
       19*T^2))/((1 - T)*(-1 + T)*T) - 
    (I*(2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 28*(1 - T)^2*T - 
       21*T^2 + 60*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 19*T^3 - 25*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3))/((1 - T)*(-1 + T)*T^3))*G[{T^(-1)}, 1] + 
  Pi^2*((8*Nf)/(9*(1 - T)) - (16*LbL*Nf*(-1 + T))/T + 
    (-7*(1 - T) + 7*(1 - T)^2 - 7*T + 7*(1 - T)*T - 10*(1 - T)^2*T + 14*T^2 + 
      73*(1 - T)*T^2 - 37*(1 - T)^2*T^2 - 7*T^3 - 117*(1 - T)*T^3 + 
      52*(1 - T)^2*T^3 + 44*(1 - T)*T^4)/(3*(1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1)}, 1] + (4*Pi^2*G[{0, 1}, 1])/(3*(1 - T)*T) + 
  (32*LbL*Nf - (-7*(1 - T) + 7*(1 - T)^2 - 7*T + 40*(1 - T)*T - 
      28*(1 - T)^2*T + 7*T^2 - 28*(1 - T)*T^2 + 16*(1 - T)^2*T^2)/
     ((1 - T)*(-1 + T)*T^2))*G[{0, 1}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(-4 + 14*(1 - T) - 9*(1 - T)^2 + 14*T - 22*(1 - T)*T + 
       8*(1 - T)^2*T - 9*T^2 + 8*(1 - T)*T^2))/((-1 + T)*T) - 
    ((2*I)*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 + 
       4*(1 - T)*T - 14*(1 - T)^2*T - 10*(1 - T)^3*T + 65*(1 - T)^4*T - 
       63*(1 - T)^5*T + 18*(1 - T)^6*T + 2*T^2 - 14*(1 - T)*T^2 - 
       8*(1 - T)^2*T^2 + 155*(1 - T)^3*T^2 - 280*(1 - T)^4*T^2 + 
       180*(1 - T)^5*T^2 - 36*(1 - T)^6*T^2 - 6*T^3 - 10*(1 - T)*T^3 + 
       155*(1 - T)^2*T^3 - 386*(1 - T)^3*T^3 + 396*(1 - T)^4*T^3 - 
       166*(1 - T)^5*T^3 + 18*(1 - T)^6*T^3 + 6*T^4 + 65*(1 - T)*T^4 - 
       280*(1 - T)^2*T^4 + 396*(1 - T)^3*T^4 - 236*(1 - T)^4*T^4 + 
       50*(1 - T)^5*T^4 - 2*T^5 - 63*(1 - T)*T^5 + 180*(1 - T)^2*T^5 - 
       166*(1 - T)^3*T^5 + 50*(1 - T)^4*T^5 + 18*(1 - T)*T^6 - 
       36*(1 - T)^2*T^6 + 18*(1 - T)^3*T^6))/((1 - T)^2*(-1 + T)^2*T^4))*
   G[{0, 1}, 1] + Pi^2*((-8*LbL*Nf)/(3*(1 - T)) - (2*(2*(1 - T) + 11*T))/
     (3*(1 - T)*T))*G[{0, (1 - T)^(-1)}, 1] + 
  (-16*LbL*Nf - (4*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 3*(1 - T)*T))/
     (9*(1 - T)*T^2) + (2*(1 - T) - 21*(1 - T)^2 + 19*(1 - T)^3 + 2*T - 
      28*(1 - T)*T + 60*(1 - T)^2*T - 25*(1 - T)^3*T - 2*T^2 + 
      28*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2)/
     ((1 - T)^2*(-1 + T)*T^2))*G[{0, (1 - T)^(-1)}, 1] + 
  Pi*(((-16*I)*LbL*Nf*(2 - 5*(1 - T) - 2*T + 4*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - ((2*I)*(-2*(1 - T) + 4*(1 - T)^2 - 2*(1 - T)^3 - 
       2*T + 6*(1 - T)*T + 20*(1 - T)^2*T - 41*(1 - T)^3*T + 17*(1 - T)^4*T + 
       6*T^2 - 6*(1 - T)*T^2 - 79*(1 - T)^2*T^2 + 116*(1 - T)^3*T^2 - 
       34*(1 - T)^4*T^2 - 6*T^3 - 9*(1 - T)*T^3 + 99*(1 - T)^2*T^3 - 
       107*(1 - T)^3*T^3 + 17*(1 - T)^4*T^3 + 2*T^4 + 20*(1 - T)*T^4 - 
       51*(1 - T)^2*T^4 + 32*(1 - T)^3*T^4 - 9*(1 - T)*T^5 + 
       9*(1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{0, (1 - T)^(-1)}, 1] + Pi^2*((-8*LbL*Nf)/(3*T) - 
    (2*(11*(1 - T) + 2*T))/(3*(1 - T)*T))*G[{0, T^(-1)}, 1] + 
  (-16*LbL*Nf + (4*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 19*T^2))/
     (9*(1 - T)*(-1 + T)*T) + (2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 
      28*(1 - T)^2*T - 21*T^2 + 60*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 19*T^3 - 
      25*(1 - T)*T^3 + 8*(1 - T)^2*T^3)/((1 - T)*(-1 + T)*T^3))*
   G[{0, T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(2 - 2*(1 - T) - 5*T + 4*(1 - T)*T))/T^2 + 
    ((2*I)*(-2*(1 - T) + 6*(1 - T)^2 - 6*(1 - T)^3 + 2*(1 - T)^4 - 2*T + 
       6*(1 - T)*T - 6*(1 - T)^2*T - 9*(1 - T)^3*T + 20*(1 - T)^4*T - 
       9*(1 - T)^5*T + 4*T^2 + 20*(1 - T)*T^2 - 79*(1 - T)^2*T^2 + 
       99*(1 - T)^3*T^2 - 51*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - 2*T^3 - 
       41*(1 - T)*T^3 + 116*(1 - T)^2*T^3 - 107*(1 - T)^3*T^3 + 
       32*(1 - T)^4*T^3 + 17*(1 - T)*T^4 - 34*(1 - T)^2*T^4 + 
       17*(1 - T)^3*T^4))/((1 - T)^2*(-1 + T)*T^4))*G[{0, T^(-1)}, 1] - 
  (2*Pi^2*(2*(1 - T) + 5*T)*G[{(1 - T)^(-1), 1}, 1])/(3*(1 - T)*T) + 
  (-16*LbL*Nf - (4*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 3*(1 - T)*T))/
     (9*(1 - T)*T^2) + (2*(1 - T) - 21*(1 - T)^2 + 19*(1 - T)^3 + 2*T - 
      28*(1 - T)*T + 60*(1 - T)^2*T - 25*(1 - T)^3*T - 2*T^2 + 
      28*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2)/
     ((1 - T)^2*(-1 + T)*T^2))*G[{(1 - T)^(-1), 1}, 1] + 
  Pi*(((-8*I)*LbL*Nf*(5*(1 - T) - 5*(1 - T)^2 + 3*T - 10*(1 - T)*T + 
       4*(1 - T)^2*T - 3*T^2 + 4*(1 - T)*T^2))/((1 - T)*(-1 + T)) + 
    ((2*I)*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       16*(1 - T)^3*T + 9*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       5*(1 - T)^2*T^2 + 58*(1 - T)^3*T^2 - 18*(1 - T)^4*T^2 - 3*T^3 + 
       2*(1 - T)*T^3 + 39*(1 - T)^2*T^3 - 67*(1 - T)^3*T^3 + 
       9*(1 - T)^4*T^3 + 3*T^4 + 13*(1 - T)*T^4 - 58*(1 - T)^2*T^4 + 
       25*(1 - T)^3*T^4 - T^5 - 21*(1 - T)*T^5 + 25*(1 - T)^2*T^5 + 
       9*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*G[{(1 - T)^(-1), 1}, 1] + 
  (11/T + (4*Nf)/T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  (20*Pi^2*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/(3*(1 - T)) - 
  ((2*I)*Pi*(3 - T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*Pi^2*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1])/
   (3*(1 - T)*T) + Pi*((((8*I)/3)*Nf)/T - 
    ((2*I)*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - (1 - T)^2*T - 
       9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*(16*LbL*Nf + (4*Nf*(-19*(1 - T) + 19*(1 - T)^2 + 12*T - 3*(1 - T)*T))/
     (9*(1 - T)*T^2) - (2*(1 - T) - 21*(1 - T)^2 + 19*(1 - T)^3 + 2*T - 
      28*(1 - T)*T + 60*(1 - T)^2*T - 25*(1 - T)^3*T - 2*T^2 + 
      28*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 8*(1 - T)^3*T^2)/
     ((1 - T)^2*(-1 + T)*T^2))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*Pi*(((-16*I)*LbL*Nf*T)/(1 - T) + 
    ((2*I)*(-1 + 2*(1 - T)^2 - (1 - T)^3 + (1 - T)*T + 12*(1 - T)^2*T - 
       21*(1 - T)^3*T + 9*(1 - T)^4*T + T^2 - (1 - T)*T^2 - 3*(1 - T)^2*T^2 + 
       9*(1 - T)^3*T^2))/((1 - T)^2*T^3))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 
    1] + Pi^2*(8/(3*(1 - T)) + (8*LbL*Nf)/(3*(1 - T)))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + Pi^2*(8/(3*T) + (8*LbL*Nf)/(3*T))*
   G[{(1 - T)^(-1), T^(-1)}, 1] - 
  ((2*I)*Pi*(-3 + 2*(1 - T)*T)*G[{(1 - T)^(-1), T^(-1)}, 1])/((-1 + T)*T) + 
  (-16*LbL*Nf + (2*(-1 + (1 - T)^2 + 8*(1 - T)*T - 6*(1 - T)^2*T + T^2 - 
       6*(1 - T)*T^2 + 4*(1 - T)^2*T^2))/((1 - T)*(-1 + T)*T^2))*
   G[{(1 - T)^(-1), T^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*T)/(1 - T) - 
    ((2*I)*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 9*(1 - T)^3*T - T^2 + 
       8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 8*(1 - T)^2*T^2 + 
       9*(1 - T)*T^3))/((1 - T)^2*T^2))*G[{(1 - T)^(-1), T^(-1)}, 1] - 
  (2*Pi^2*(5*(1 - T) + 2*T)*G[{T^(-1), 1}, 1])/(3*(1 - T)*T) + 
  (-16*LbL*Nf + (4*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 19*T^2))/
     (9*(1 - T)*(-1 + T)*T) + (2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 
      28*(1 - T)^2*T - 21*T^2 + 60*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 19*T^3 - 
      25*(1 - T)*T^3 + 8*(1 - T)^2*T^3)/((1 - T)*(-1 + T)*T^3))*
   G[{T^(-1), 1}, 1] + 
  Pi*(((8*I)*LbL*Nf*(3*(1 - T) - 3*(1 - T)^2 + 5*T - 10*(1 - T)*T + 
       4*(1 - T)^2*T - 5*T^2 + 4*(1 - T)*T^2))/T^2 + 
    ((2*I)*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T + 2*(1 - T)^3*T + 13*(1 - T)^4*T - 21*(1 - T)^5*T + 
       9*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 5*(1 - T)^2*T^2 + 
       39*(1 - T)^3*T^2 - 58*(1 - T)^4*T^2 + 25*(1 - T)^5*T^2 - T^3 - 
       16*(1 - T)*T^3 + 58*(1 - T)^2*T^3 - 67*(1 - T)^3*T^3 + 
       25*(1 - T)^4*T^3 + 9*(1 - T)*T^4 - 18*(1 - T)^2*T^4 + 
       9*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{T^(-1), 1}, 1] + 
  Pi^2*(8/(3*(1 - T)) + (8*LbL*Nf)/(3*(1 - T)))*G[{T^(-1), (1 - T)^(-1)}, 
    1] + Pi^2*(8/(3*T) + (8*LbL*Nf)/(3*T))*G[{T^(-1), (1 - T)^(-1)}, 1] - 
  ((2*I)*Pi*(-3 + 2*(1 - T)*T)*G[{T^(-1), (1 - T)^(-1)}, 1])/((-1 + T)*T) + 
  (-16*LbL*Nf + (2*(-1 + (1 - T)^2 + 8*(1 - T)*T - 6*(1 - T)^2*T + T^2 - 
       6*(1 - T)*T^2 + 4*(1 - T)^2*T^2))/((1 - T)*(-1 + T)*T^2))*
   G[{T^(-1), (1 - T)^(-1)}, 1] + Pi*(((-16*I)*LbL*Nf*T)/(1 - T) - 
    ((2*I)*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 9*(1 - T)^3*T - T^2 + 
       8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 8*(1 - T)^2*T^2 + 
       9*(1 - T)*T^3))/((1 - T)^2*T^2))*G[{T^(-1), (1 - T)^(-1)}, 1] + 
  (-11/(-1 + T) - (4*Nf)/(-1 + T))*G[{T^(-1), T^(-1)}, 1] + 
  (20*Pi^2*G[{T^(-1), T^(-1)}, 1])/(3*T) + 
  ((2*I)*Pi*(2 + T)*G[{T^(-1), T^(-1)}, 1])/(-1 + T) - 
  (4*Pi^2*(-1 + 3*T)*G[{T^(-1), T^(-1)}, 1])/(3*(1 - T)*T) + 
  2*(16*LbL*Nf - (4*Nf*(12*(1 - T) - 19*T - 3*(1 - T)*T + 19*T^2))/
     (9*(1 - T)*(-1 + T)*T) - (2*(1 - T) - 2*(1 - T)^2 + 2*T - 28*(1 - T)*T + 
      28*(1 - T)^2*T - 21*T^2 + 60*(1 - T)*T^2 - 43*(1 - T)^2*T^2 + 19*T^3 - 
      25*(1 - T)*T^3 + 8*(1 - T)^2*T^3)/((1 - T)*(-1 + T)*T^3))*
   G[{T^(-1), T^(-1)}, 1] + 2*Pi*(((16*I)*LbL*Nf*(-1 + T))/T - 
    ((2*I)*(-1 + (1 - T)^2 + (1 - T)*T - (1 - T)^2*T + 2*T^2 + 
       12*(1 - T)*T^2 - 3*(1 - T)^2*T^2 - T^3 - 21*(1 - T)*T^3 + 
       9*(1 - T)^2*T^3 + 9*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), T^(-1)}, 1] + Pi*((((8*I)/3)*Nf)/(1 - T) + 
    ((2*I)*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 2*T^2 - (1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - (1 - T)^2*T^3 + 
       10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*G[{T^(-1), T^(-1)}, 1] + 
  ((8*LbL*Nf*(-4 + 26*(1 - T) - 19*(1 - T)^2 + 26*T - 42*(1 - T)*T + 
       16*(1 - T)^2*T - 19*T^2 + 16*(1 - T)*T^2))/((-1 + T)*T) + 
    (2*(2*(1 - T)^2 - 6*(1 - T)^3 + 6*(1 - T)^4 - 2*(1 - T)^5 + 4*(1 - T)*T - 
       14*(1 - T)^2*T - 14*(1 - T)^3*T + 75*(1 - T)^4*T - 69*(1 - T)^5*T + 
       18*(1 - T)^6*T + 2*T^2 - 14*(1 - T)*T^2 - 16*(1 - T)^2*T^2 + 
       193*(1 - T)^3*T^2 - 337*(1 - T)^4*T^2 + 205*(1 - T)^5*T^2 - 
       36*(1 - T)^6*T^2 - 6*T^3 - 14*(1 - T)*T^3 + 193*(1 - T)^2*T^3 - 
       488*(1 - T)^3*T^3 + 501*(1 - T)^4*T^3 - 201*(1 - T)^5*T^3 + 
       18*(1 - T)^6*T^3 + 6*T^4 + 75*(1 - T)*T^4 - 337*(1 - T)^2*T^4 + 
       501*(1 - T)^3*T^4 - 306*(1 - T)^4*T^4 + 64*(1 - T)^5*T^4 - 2*T^5 - 
       69*(1 - T)*T^5 + 205*(1 - T)^2*T^5 - 201*(1 - T)^3*T^5 + 
       64*(1 - T)^4*T^5 + 18*(1 - T)*T^6 - 36*(1 - T)^2*T^6 + 
       18*(1 - T)^3*T^6))/((1 - T)^2*(-1 + T)^2*T^4))*G[{0, 0, 1}, 1] - 
  ((12*I)*Pi*G[{0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*Nf)/(3*T) + (32*LbL*Nf*(1 - 4*(1 - T) - T + 3*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - (2*(2*(1 - T) - 2*(1 - T)^2 + 2*T - 4*(1 - T)*T - 
       28*(1 - T)^2*T + 16*(1 - T)^3*T - 6*T^2 - 2*(1 - T)*T^2 + 
       101*(1 - T)^2*T^2 - 32*(1 - T)^3*T^2 + 6*T^3 + 30*(1 - T)*T^3 - 
       122*(1 - T)^2*T^3 + 16*(1 - T)^3*T^3 - 2*T^4 - 44*(1 - T)*T^4 + 
       47*(1 - T)^2*T^4 + 18*(1 - T)*T^5))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{0, 0, (1 - T)^(-1)}, 1] - ((12*I)*Pi*G[{0, 0, T^(-1)}, 1])/T + 
  ((8*Nf)/(3*(1 - T)) - (32*LbL*Nf*(-3*T + 3*(1 - T)*T))/T^2 - 
    (2*(2*(1 - T) - 6*(1 - T)^2 + 6*(1 - T)^3 - 2*(1 - T)^4 + 2*T - 
       4*(1 - T)*T - 2*(1 - T)^2*T + 30*(1 - T)^3*T - 44*(1 - T)^4*T + 
       18*(1 - T)^5*T - 2*T^2 - 28*(1 - T)*T^2 + 101*(1 - T)^2*T^2 - 
       122*(1 - T)^3*T^2 + 47*(1 - T)^4*T^2 + 16*(1 - T)*T^3 - 
       32*(1 - T)^2*T^3 + 16*(1 - T)^3*T^3))/((1 - T)^2*T^4))*
   G[{0, 0, T^(-1)}, 1] + ((8*I)*Pi*G[{0, 1, 1}, 1])/((1 - T)*T) - 
  (4*(-10*(1 - T)^2 + 20*(1 - T)^3 - 10*(1 - T)^4 + 4*(1 - T)*T + 
     16*(1 - T)^2*T - 33*(1 - T)^3*T + 10*(1 - T)^4*T - 10*T^2 + 
     16*(1 - T)*T^2 - 22*(1 - T)^2*T^2 + 16*(1 - T)^3*T^2 + 20*T^3 - 
     33*(1 - T)*T^3 + 16*(1 - T)^2*T^3 - 10*T^4 + 10*(1 - T)*T^4)*
    G[{0, 1, 1}, 1])/((1 - T)*(-1 + T)*T^2) - 
  ((4*I)*Pi*(1 + T)*G[{0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2 - 5*(1 - T) - 7*T + 4*(1 - T)*T + 4*T^2))/(-1 + T) - 
    (2*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       14*(1 - T)^3*T + 8*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 53*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 - 3*T^3 - 
       10*(1 - T)*T^3 + 60*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 + 3*T^4 + 38*(1 - T)*T^4 - 70*(1 - T)^2*T^4 + 
       24*(1 - T)^3*T^4 - T^5 - 35*(1 - T)*T^5 + 26*(1 - T)^2*T^5 + 
       10*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{0, 1, (1 - T)^(-1)}, 1] - 
  ((4*I)*Pi*(2*(1 - T) + T)*G[{0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-8*LbL*Nf*(2 - 7*(1 - T) + 4*(1 - T)^2 - 5*T + 4*(1 - T)*T))/T - 
    (2*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T - 10*(1 - T)^3*T + 38*(1 - T)^4*T - 35*(1 - T)^5*T + 
       10*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       60*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 26*(1 - T)^5*T^2 - T^3 - 
       14*(1 - T)*T^3 + 53*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{0, 1, T^(-1)}, 1] - 
  ((4*I)*Pi*(1 + 3*T)*G[{0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  ((8*LbL*Nf*(2 - 5*(1 - T) - 7*T + 4*(1 - T)*T + 4*T^2))/(-1 + T) - 
    (2*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       14*(1 - T)^3*T + 8*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 53*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 - 3*T^3 - 
       10*(1 - T)*T^3 + 60*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 + 3*T^4 + 38*(1 - T)*T^4 - 70*(1 - T)^2*T^4 + 
       24*(1 - T)^3*T^4 - T^5 - 35*(1 - T)*T^5 + 26*(1 - T)^2*T^5 + 
       10*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((8*Nf)/(3*T) + (8*LbL*Nf*(5*(1 - T) - 11*(1 - T)^2 + 3*T - 16*(1 - T)*T + 
       8*(1 - T)^2*T - 3*T^2 + 8*(1 - T)*T^2))/((1 - T)*(-1 + T)) + 
    (2*(-(1 - T)^2 + 2*(1 - T)^3 - (1 - T)^4 - 2*(1 - T)*T + 5*(1 - T)^2*T + 
       17*(1 - T)^3*T - 28*(1 - T)^4*T + 8*(1 - T)^5*T - T^2 + 
       6*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 90*(1 - T)^3*T^2 + 
       92*(1 - T)^4*T^2 - 16*(1 - T)^5*T^2 + 3*T^3 - 3*(1 - T)*T^3 - 
       76*(1 - T)^2*T^3 + 176*(1 - T)^3*T^3 - 105*(1 - T)^4*T^3 + 
       8*(1 - T)^5*T^3 - 3*T^4 - 25*(1 - T)*T^4 + 146*(1 - T)^2*T^4 - 
       154*(1 - T)^3*T^4 + 39*(1 - T)^4*T^4 + T^5 + 42*(1 - T)*T^5 - 
       95*(1 - T)^2*T^5 + 49*(1 - T)^3*T^5 - 18*(1 - T)*T^6 + 
       18*(1 - T)^2*T^6))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{0, (1 - T)^(-1), 1}, 1] + 
  ((28*I)*Pi*G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((-8*Nf)/(3*T) + (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  2*((-8*Nf)/(3*T) - (16*LbL*Nf*(1 - 4*(1 - T) - T + 3*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - (2*(-1 + 2*(1 - T)^2 - (1 - T)^3 + 3*(1 - T)*T + 
       12*(1 - T)^2*T - 22*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 67*(1 - T)^3*T^2 - 
       16*(1 - T)^4*T^2 - 3*T^3 - 12*(1 - T)*T^3 + 71*(1 - T)^2*T^3 - 
       70*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 + T^4 + 21*(1 - T)*T^4 - 
       43*(1 - T)^2*T^4 + 24*(1 - T)^3*T^4 - 9*(1 - T)*T^5 + 
       9*(1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{0, (1 - T)^(-1), (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*G[{0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{0, (1 - T)^(-1), T^(-1)}, 1] - 
  ((4*I)*Pi*(4*(1 - T) + T)*G[{0, T^(-1), 1}, 1])/((1 - T)*T) + 
  ((-8*LbL*Nf*(2 - 7*(1 - T) + 4*(1 - T)^2 - 5*T + 4*(1 - T)*T))/T - 
    (2*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T - 10*(1 - T)^3*T + 38*(1 - T)^4*T - 35*(1 - T)^5*T + 
       10*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       60*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 26*(1 - T)^5*T^2 - T^3 - 
       14*(1 - T)*T^3 + 53*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{0, T^(-1), 1}, 1] + 
  ((8*Nf)/(3*(1 - T)) - (8*LbL*Nf*(3*(1 - T) - 3*(1 - T)^2 + 5*T - 
       16*(1 - T)*T + 8*(1 - T)^2*T - 11*T^2 + 8*(1 - T)*T^2))/T^2 - 
    (2*(-(1 - T)^2 + 3*(1 - T)^3 - 3*(1 - T)^4 + (1 - T)^5 - 2*(1 - T)*T + 
       6*(1 - T)^2*T - 3*(1 - T)^3*T - 25*(1 - T)^4*T + 42*(1 - T)^5*T - 
       18*(1 - T)^6*T - T^2 + 5*(1 - T)*T^2 + 6*(1 - T)^2*T^2 - 
       76*(1 - T)^3*T^2 + 146*(1 - T)^4*T^2 - 95*(1 - T)^5*T^2 + 
       18*(1 - T)^6*T^2 + 2*T^3 + 17*(1 - T)*T^3 - 90*(1 - T)^2*T^3 + 
       176*(1 - T)^3*T^3 - 154*(1 - T)^4*T^3 + 49*(1 - T)^5*T^3 - T^4 - 
       28*(1 - T)*T^4 + 92*(1 - T)^2*T^4 - 105*(1 - T)^3*T^4 + 
       39*(1 - T)^4*T^4 + 8*(1 - T)*T^5 - 16*(1 - T)^2*T^5 + 
       8*(1 - T)^3*T^5))/((1 - T)^2*(-1 + T)*T^4))*G[{0, T^(-1), 1}, 1] + 
  ((4*I)*Pi*G[{0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{0, T^(-1), (1 - T)^(-1)}, 1] + ((28*I)*Pi*G[{0, T^(-1), T^(-1)}, 1])/
   T + ((-8*Nf)/(3*(1 - T)) - (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 
       2*T^2 - (1 - T)*T^2 + 4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - 
       (1 - T)^2*T^3 + 10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{0, T^(-1), T^(-1)}, 1] + 
  2*((-8*Nf)/(3*(1 - T)) + (16*LbL*Nf*(-3*T + 3*(1 - T)*T))/T^2 + 
    (2*(-1 + 3*(1 - T)^2 - 3*(1 - T)^3 + (1 - T)^4 + 3*(1 - T)*T - 
       2*(1 - T)^2*T - 12*(1 - T)^3*T + 21*(1 - T)^4*T - 9*(1 - T)^5*T + 
       2*T^2 + 12*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 71*(1 - T)^3*T^2 - 
       43*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - T^3 - 22*(1 - T)*T^3 + 
       67*(1 - T)^2*T^3 - 70*(1 - T)^3*T^3 + 24*(1 - T)^4*T^3 + 
       8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)*T^4))*G[{0, T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf)/(1 - T) - ((4*I)*(-1 + 2*T))/((1 - T)*T))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*Nf)/(3*T) + (2*(-1 + 2*(1 - T)^2 - (1 - T)^3 + (1 - T)*T + 
       (1 - T)^2*T + 9*(1 - T)^3*T - 10*(1 - T)^4*T + T^2 - 4*(1 - T)*T^2 - 
       4*(1 - T)^2*T^2 + (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*LbL*Nf*(2 - 5*(1 - T) - 7*T + 4*(1 - T)*T + 4*T^2))/(-1 + T) - 
    (2*((1 - T)^2 - (1 - T)^3 + 2*(1 - T)*T - 3*(1 - T)^2*T - 
       14*(1 - T)^3*T + 8*(1 - T)^4*T + T^2 - 5*(1 - T)*T^2 - 
       15*(1 - T)^2*T^2 + 53*(1 - T)^3*T^2 - 16*(1 - T)^4*T^2 - 3*T^3 - 
       10*(1 - T)*T^3 + 60*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       8*(1 - T)^4*T^3 + 3*T^4 + 38*(1 - T)*T^4 - 70*(1 - T)^2*T^4 + 
       24*(1 - T)^3*T^4 - T^5 - 35*(1 - T)*T^5 + 26*(1 - T)^2*T^5 + 
       10*(1 - T)*T^6))/((1 - T)^2*(-1 + T)^2*T^2))*
   G[{(1 - T)^(-1), 0, 1}, 1] + 
  ((8*I)*Pi*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  ((8*I)*Pi*(-1 + 2*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*T) + (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] + 
  ((-8*Nf)/(3*T) - (16*LbL*Nf*(1 - 4*(1 - T) - T + 3*(1 - T)*T))/
     ((1 - T)*(-1 + T)) - (2*(-1 + 2*(1 - T)^2 - (1 - T)^3 + 3*(1 - T)*T + 
       12*(1 - T)^2*T - 22*(1 - T)^3*T + 8*(1 - T)^4*T + 3*T^2 - 
       2*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 67*(1 - T)^3*T^2 - 
       16*(1 - T)^4*T^2 - 3*T^3 - 12*(1 - T)*T^3 + 71*(1 - T)^2*T^3 - 
       70*(1 - T)^3*T^3 + 8*(1 - T)^4*T^3 + T^4 + 21*(1 - T)*T^4 - 
       43*(1 - T)^2*T^4 + 24*(1 - T)^3*T^4 - 9*(1 - T)*T^5 + 
       9*(1 - T)^2*T^5))/((1 - T)^2*(-1 + T)^2*T^3))*
   G[{(1 - T)^(-1), 0, (1 - T)^(-1)}, 1] - 
  ((32*I)*LbL*Nf*Pi*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), 0, T^(-1)}, 1] - ((8*I)*Pi*G[{(1 - T)^(-1), 1, 1}, 1])/
   T - (2*(-(1 - T)^2 + (1 - T)^3 - 2*(1 - T)*T + 3*(1 - T)^2*T - 
     13*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 5*(1 - T)*T^2 + 
     3*(1 - T)^2*T^2 + 43*(1 - T)^3*T^2 - 20*(1 - T)^4*T^2 + 3*T^3 - 
     11*(1 - T)*T^3 + 19*(1 - T)^2*T^3 - 57*(1 - T)^3*T^3 + 
     10*(1 - T)^4*T^3 - 3*T^4 + 35*(1 - T)*T^4 - 58*(1 - T)^2*T^4 + 
     24*(1 - T)^3*T^4 + T^5 - 45*(1 - T)*T^5 + 32*(1 - T)^2*T^5 + 
     18*(1 - T)*T^6)*G[{(1 - T)^(-1), 1, 1}, 1])/((1 - T)^2*(-1 + T)^2*T^2) + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((4*I)*Pi*(-1 + 2*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*T) + (2*(-6*(1 - T)^2 + 4*(1 - T)*T + 18*(1 - T)^2*T - 2*T^2 + 
       8*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 14*T^3 - 30*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 21*T^4 + 17*(1 - T)*T^4 + 9*T^5))/
     ((1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1), 1, (1 - T)^(-1)}, 1] + 
  ((4*I)*Pi*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((16*I)*LbL*Nf*Pi*G[{(1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), 1, T^(-1)}, 1] + 
  ((8*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((-8*Nf)/(3*T) + (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  2*((-8*Nf)/(3*T) + (2*(-6*(1 - T)^2 + 4*(1 - T)*T + 18*(1 - T)^2*T - 
       2*T^2 + 8*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 14*T^3 - 30*(1 - T)*T^3 + 
       8*(1 - T)^2*T^3 - 21*T^4 + 17*(1 - T)*T^4 + 9*T^5))/
     ((1 - T)*(-1 + T)^2*T))*G[{(1 - T)^(-1), (1 - T)^(-1), 1}, 1] + 
  3*((8*Nf)/(3*T) + (2*(6 - T))/T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
     (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  ((24*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  ((4*I)*Pi*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 
     1])/((1 - T)*T) + 
  3*((8*Nf)/(3*T) - (2*(1 - 2*(1 - T)^2 + (1 - T)^3 - (1 - T)*T - 
       (1 - T)^2*T - 9*(1 - T)^3*T + 10*(1 - T)^4*T - T^2 + 4*(1 - T)*T^2 + 
       4*(1 - T)^2*T^2 - (1 - T)^3*T^2))/((1 - T)^2*T^3))*
   G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (2*(3 - T)*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  2*((-16*LbL*Nf*T)/(1 - T) - (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((4*I)*Pi*G[{(1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{(1 - T)^(-1), T^(-1), 1}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), 1}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (2*(3 - T)*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-16*LbL*Nf*T)/(1 - T) - (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (2*(2 + T)*G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((16*LbL*Nf*(-1 + T))/T - (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{(1 - T)^(-1), T^(-1), T^(-1)}, 1] + 
  Pi*(((16*I)*LbL*Nf)/T + ((4*I)*(-1 + 2*T))/((1 - T)*T))*
   G[{T^(-1), 0, 1}, 1] + ((8*Nf)/(3*(1 - T)) + 
    (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 2*T^2 - (1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - (1 - T)^2*T^3 + 
       10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*G[{T^(-1), 0, 1}, 1] + 
  ((-8*LbL*Nf*(2 - 7*(1 - T) + 4*(1 - T)^2 - 5*T + 4*(1 - T)*T))/T - 
    (2*((1 - T)^2 - 3*(1 - T)^3 + 3*(1 - T)^4 - (1 - T)^5 + 2*(1 - T)*T - 
       5*(1 - T)^2*T - 10*(1 - T)^3*T + 38*(1 - T)^4*T - 35*(1 - T)^5*T + 
       10*(1 - T)^6*T + T^2 - 3*(1 - T)*T^2 - 15*(1 - T)^2*T^2 + 
       60*(1 - T)^3*T^2 - 70*(1 - T)^4*T^2 + 26*(1 - T)^5*T^2 - T^3 - 
       14*(1 - T)*T^3 + 53*(1 - T)^2*T^3 - 63*(1 - T)^3*T^3 + 
       24*(1 - T)^4*T^3 + 8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 
       8*(1 - T)^3*T^4))/((1 - T)^2*T^4))*G[{T^(-1), 0, 1}, 1] + 
  ((4*I)*Pi*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  ((32*I)*LbL*Nf*Pi*G[{T^(-1), 0, (1 - T)^(-1)}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{T^(-1), 0, (1 - T)^(-1)}, 1] + ((8*I)*Pi*G[{T^(-1), 0, T^(-1)}, 1])/T - 
  ((8*I)*Pi*(-1 + 2*T)*G[{T^(-1), 0, T^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*(1 - T)) - (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 
       2*T^2 - (1 - T)*T^2 + 4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - 
       (1 - T)^2*T^3 + 10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), 0, T^(-1)}, 1] + 
  ((-8*Nf)/(3*(1 - T)) + (16*LbL*Nf*(-3*T + 3*(1 - T)*T))/T^2 + 
    (2*(-1 + 3*(1 - T)^2 - 3*(1 - T)^3 + (1 - T)^4 + 3*(1 - T)*T - 
       2*(1 - T)^2*T - 12*(1 - T)^3*T + 21*(1 - T)^4*T - 9*(1 - T)^5*T + 
       2*T^2 + 12*(1 - T)*T^2 - 49*(1 - T)^2*T^2 + 71*(1 - T)^3*T^2 - 
       43*(1 - T)^4*T^2 + 9*(1 - T)^5*T^2 - T^3 - 22*(1 - T)*T^3 + 
       67*(1 - T)^2*T^3 - 70*(1 - T)^3*T^3 + 24*(1 - T)^4*T^3 + 
       8*(1 - T)*T^4 - 16*(1 - T)^2*T^4 + 8*(1 - T)^3*T^4))/
     ((1 - T)^2*(-1 + T)*T^4))*G[{T^(-1), 0, T^(-1)}, 1] - 
  ((8*I)*Pi*G[{T^(-1), 1, 1}, 1])/(1 - T) - 
  (2*(-(1 - T)^2 + 3*(1 - T)^3 - 3*(1 - T)^4 + (1 - T)^5 - 2*(1 - T)*T + 
     5*(1 - T)^2*T - 11*(1 - T)^3*T + 35*(1 - T)^4*T - 45*(1 - T)^5*T + 
     18*(1 - T)^6*T - T^2 + 3*(1 - T)*T^2 + 3*(1 - T)^2*T^2 + 
     19*(1 - T)^3*T^2 - 58*(1 - T)^4*T^2 + 32*(1 - T)^5*T^2 + T^3 - 
     13*(1 - T)*T^3 + 43*(1 - T)^2*T^3 - 57*(1 - T)^3*T^3 + 
     24*(1 - T)^4*T^3 + 10*(1 - T)*T^4 - 20*(1 - T)^2*T^4 + 10*(1 - T)^3*T^4)*
    G[{T^(-1), 1, 1}, 1])/((1 - T)^2*T^4) + 
  ((4*I)*Pi*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((16*I)*LbL*Nf*Pi*G[{T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), 1, (1 - T)^(-1)}, 1] + ((4*I)*Pi*G[{T^(-1), 1, T^(-1)}, 1])/T + 
  ((4*I)*Pi*(-1 + 2*T)*G[{T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  ((-8*Nf)/(3*(1 - T)) + (2*(-2*(1 - T)^2 + 14*(1 - T)^3 - 21*(1 - T)^4 + 
       9*(1 - T)^5 + 4*(1 - T)*T + 8*(1 - T)^2*T - 30*(1 - T)^3*T + 
       17*(1 - T)^4*T - 6*T^2 + 18*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       8*(1 - T)^3*T^2))/((1 - T)*T^3))*G[{T^(-1), 1, T^(-1)}, 1] + 
  ((4*I)*Pi*G[{T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) + 
  ((4*I)*Pi*G[{T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  ((16*LbL*Nf*T)/(1 - T) + (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] + 
  ((-16*LbL*Nf*(-1 + T))/T + (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), 1}, 1] - 
  ((12*I)*Pi*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (2*(3 - T)*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  2*((-16*LbL*Nf*T)/(1 - T) - (2*(1 - (1 - T)^2 - 14*(1 - T)^2*T + 
       9*(1 - T)^3*T - T^2 + 8*(1 - T)^2*T^2))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1] - 
  ((12*I)*Pi*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T + 
  (2*(2 + T)*G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1])/(-1 + T) + 
  2*((16*LbL*Nf*(-1 + T))/T - (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), (1 - T)^(-1), T^(-1)}, 1] + 
  ((8*I)*Pi*G[{T^(-1), T^(-1), 1}, 1])/T + 
  2*((-8*Nf)/(3*(1 - T)) + (2*(-2*(1 - T)^2 + 14*(1 - T)^3 - 21*(1 - T)^4 + 
       9*(1 - T)^5 + 4*(1 - T)*T + 8*(1 - T)^2*T - 30*(1 - T)^3*T + 
       17*(1 - T)^4*T - 6*T^2 + 18*(1 - T)*T^2 - 21*(1 - T)^2*T^2 + 
       8*(1 - T)^3*T^2))/((1 - T)*T^3))*G[{T^(-1), T^(-1), 1}, 1] + 
  ((-8*Nf)/(3*(1 - T)) - (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 
       2*T^2 - (1 - T)*T^2 + 4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - 
       (1 - T)^2*T^3 + 10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), T^(-1), 1}, 1] - 
  ((12*I)*Pi*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (2*(2 + T)*G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1])/(-1 + T) + 
  2*((16*LbL*Nf*(-1 + T))/T - (2*(1 - (1 - T)^2 - T^2 - 14*(1 - T)*T^2 + 
       8*(1 - T)^2*T^2 + 9*(1 - T)*T^3))/((1 - T)^2*T^2))*
   G[{T^(-1), T^(-1), (1 - T)^(-1)}, 1] + 
  ((24*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1])/(1 - T) - 
  ((12*I)*Pi*G[{T^(-1), T^(-1), T^(-1)}, 1])/T - 
  ((4*I)*Pi*(-1 + 3*T)*G[{T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  3*((8*Nf)/(3*(1 - T)) - (2*(5 + T))/(-1 + T))*G[{T^(-1), T^(-1), T^(-1)}, 
    1] + 3*((8*Nf)/(3*(1 - T)) + 
    (2*(1 - (1 - T)^2 - (1 - T)*T + 4*(1 - T)^2*T - 2*T^2 - (1 - T)*T^2 + 
       4*(1 - T)^2*T^2 + T^3 - 9*(1 - T)*T^3 - (1 - T)^2*T^3 + 
       10*(1 - T)*T^4))/((1 - T)^2*(-1 + T)*T^2))*
   G[{T^(-1), T^(-1), T^(-1)}, 1] + (12*G[{0, 0, 0, (1 - T)^(-1)}, 1])/
   (1 - T) + (12*G[{0, 0, 0, T^(-1)}, 1])/T - (16*G[{0, 0, 1, 1}, 1])/
   ((1 - T)*T) + (8*(1 + T)*G[{0, 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*(2*(1 - T) + T)*G[{0, 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  (8*(1 + 2*T)*G[{0, 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (16*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(2*(1 - T) + 5*T)*G[{0, 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) - (4*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*G[{0, 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (8*(3*(1 - T) + T)*G[{0, 0, T^(-1), 1}, 1])/((1 - T)*T) - 
  (4*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*G[{0, 0, T^(-1), (1 - T)^(-1)}, 1])/T - 
  (16*G[{0, 0, T^(-1), T^(-1)}, 1])/T - 
  (4*(5*(1 - T) + 2*T)*G[{0, 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) - 
  (8*G[{0, 1, 0, 1}, 1])/((1 - T)*T) + 
  (4*(1 + T)*G[{0, 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(2*(1 - T) + T)*G[{0, 1, 0, T^(-1)}, 1])/((1 - T)*T) - 
  (8*G[{0, 1, 1, 1}, 1])/((1 - T)*T) + (8*G[{0, 1, 1, (1 - T)^(-1)}, 1])/
   (1 - T) + (8*G[{0, 1, 1, T^(-1)}, 1])/T + 
  (8*G[{0, 1, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*(1 + T)*G[{0, 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(1 + T)*G[{0, 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (8*G[{0, 1, T^(-1), 1}, 1])/T + (4*(2*(1 - T) + T)*G[{0, 1, T^(-1), 1}, 1])/
   ((1 - T)*T) - (8*(2*(1 - T) + T)*G[{0, 1, T^(-1), T^(-1)}, 1])/
   ((1 - T)*T) + ((-16*LbL*Nf)/(1 - T) + (4*(1 + 2*T))/((1 - T)*T))*
   G[{0, (1 - T)^(-1), 0, 1}, 1] - 
  (24*G[{0, (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/(1 - T) - 
  (4*G[{0, (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (8*G[{0, (1 - T)^(-1), 1, 1}, 1])/(1 - T) + 
  (8*G[{0, (1 - T)^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (4*(1 + T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*(1 + 2*T)*G[{0, (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (4*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (16*LbL*Nf*G[{0, (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (8*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(1 + 2*T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (36*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-2*(1 - T) + T)*G[{0, (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (12*G[{0, (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (4*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (4*G[{0, (1 - T)^(-1), T^(-1), 1}, 1])/T + 
  (12*G[{0, (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{0, (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-16*LbL*Nf)/T + (4*(3*(1 - T) + T))/((1 - T)*T))*
   G[{0, T^(-1), 0, 1}, 1] - (4*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{0, T^(-1), 0, (1 - T)^(-1)}, 1])/T - 
  (24*G[{0, T^(-1), 0, T^(-1)}, 1])/T + (8*G[{0, T^(-1), 1, 1}, 1])/T + 
  (8*G[{0, T^(-1), 1, 1}, 1])/((1 - T)*T) - 
  (4*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (16*LbL*Nf*G[{0, T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (4*(2*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(3*(1 - T) + T)*G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(-1 + 2*T)*G[{0, T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*G[{0, T^(-1), (1 - T)^(-1), 1}, 1])/T + 
  (12*G[{0, T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{0, T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (8*G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(3*(1 - T) + T)*G[{0, T^(-1), T^(-1), 1}, 1])/((1 - T)*T) + 
  (12*G[{0, T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (36*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/T + 
  (4*(-1 + 3*T)*G[{0, T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  ((-48*LbL*Nf)/(1 - T) + (4*(-1 + 3*T))/((1 - T)*T))*
   G[{(1 - T)^(-1), 0, 0, 1}, 1] - 
  (8*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (4*(-2*(1 - T) + 3*T)*G[{(1 - T)^(-1), 0, 0, (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (64*LbL*Nf*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/(1 - T) - 
  (4*G[{(1 - T)^(-1), 0, 0, T^(-1)}, 1])/T + 
  (8*G[{(1 - T)^(-1), 0, 1, 1}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/T - 
  (4*(1 + T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*G[{(1 - T)^(-1), 0, 1, (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1] - 
  (16*LbL*Nf*G[{(1 - T)^(-1), 0, 1, T^(-1)}, 1])/(1 - T) - 
  (4*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/T - 
  (4*(1 + 2*T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), 1}, 1])/((1 - T)*T) + 
  (16*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (8*G[{(1 - T)^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1] + 
  (32*LbL*Nf*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/(1 - T) - 
  (4*G[{(1 - T)^(-1), 0, T^(-1), 1}, 1])/T + 
  (8*G[{(1 - T)^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (64*LbL*Nf*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (12*G[{(1 - T)^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (8*(-1 + 2*T)*G[{(1 - T)^(-1), 1, 0, 1}, 1])/((1 - T)*T) + 
  (4*(-1 + 2*T)*G[{(1 - T)^(-1), 1, 0, (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (16*LbL*Nf*G[{(1 - T)^(-1), 1, 0, T^(-1)}, 1])/(1 - T) + 
  (8*G[{(1 - T)^(-1), 1, 1, 1}, 1])/T - 
  (8*G[{(1 - T)^(-1), 1, 1, (1 - T)^(-1)}, 1])/T - 
  (8*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/T + 
  (4*(-1 + 2*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), 1}, 1])/((1 - T)*T) - 
  (8*(-1 + 2*T)*G[{(1 - T)^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (4*G[{(1 - T)^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/(1 - T) - 
  (16*LbL*Nf*G[{(1 - T)^(-1), 1, T^(-1), 1}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{(1 - T)^(-1), 1, T^(-1), T^(-1)}, 1])/(1 - T) + 
  (8*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/T + 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, 1}, 1])/((1 - T)*T) + 
  (4*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/
   ((1 - T)*T) - (16*G[{(1 - T)^(-1), (1 - T)^(-1), 1, 1}, 1])/T - 
  (4*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) - 
  (8*(-1 + 2*T)*G[{(1 - T)^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/
   ((1 - T)*T) + (12*G[{(1 - T)^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) - 
  (12*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (4*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/
   ((1 - T)*T) + (16*(-2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1), (1 - T)^(-1)}, 1])/((1 - T)*T) + 
  (24*(2*(1 - T) + T)*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), 
      (1 - T)^(-1)}, 1])/((1 - T)*T) - 
  (24*G[{(1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1), T^(-1)}, 1])/(1 - T) + 
  (12*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/(1 - T) - 
  (24*G[{(1 - T)^(-1), (1 - T)^(-1), T^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  (-4/T + (16*LbL*Nf)/T)*G[{(1 - T)^(-1), T^(-1), 0, 1}, 1] + 
  (8*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (32*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 0, (1 - T)^(-1)}, 1])/T - 
  (32*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/(1 - T) + 
  (8*G[{(1 - T)^(-1), T^(-1), 0, T^(-1)}, 1])/T + 
  (4*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (16*LbL*Nf*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (4*G[{(1 - T)^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (12*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*G[{(1 - T)^(-1), T^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{(1 - T)^(-1), T^(-1), T^(-1), 1}, 1])/T - 
  (24*G[{(1 - T)^(-1), T^(-1), T^(-1), T^(-1)}, 1])/T + 
  ((-48*LbL*Nf)/T - (4*(-2*(1 - T) + T))/((1 - T)*T))*
   G[{T^(-1), 0, 0, 1}, 1] - (4*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/(1 - T) + 
  (64*LbL*Nf*G[{T^(-1), 0, 0, (1 - T)^(-1)}, 1])/T - 
  (8*G[{T^(-1), 0, 0, T^(-1)}, 1])/T + 
  (4*(-3*(1 - T) + 2*T)*G[{T^(-1), 0, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*G[{T^(-1), 0, 1, 1}, 1])/T + (-4/T + (16*LbL*Nf)/T)*
   G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1] - 
  (16*LbL*Nf*G[{T^(-1), 0, 1, (1 - T)^(-1)}, 1])/T + 
  (4*G[{T^(-1), 0, 1, T^(-1)}, 1])/(1 - T) - 
  (4*(2*(1 - T) + T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) - 
  (4*(-1 + 2*T)*G[{T^(-1), 0, 1, T^(-1)}, 1])/((1 - T)*T) + 
  (-4/T + (16*LbL*Nf)/T)*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1] - 
  (4*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/(1 - T) + 
  (32*LbL*Nf*G[{T^(-1), 0, (1 - T)^(-1), 1}, 1])/T + 
  (12*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) - 
  (64*LbL*Nf*G[{T^(-1), 0, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*G[{T^(-1), 0, (1 - T)^(-1), T^(-1)}, 1])/T + 
  (4*G[{T^(-1), 0, T^(-1), 1}, 1])/(1 - T) - (4*G[{T^(-1), 0, T^(-1), 1}, 1])/
   T - (4*(3*(1 - T) + T)*G[{T^(-1), 0, T^(-1), 1}, 1])/((1 - T)*T) + 
  (8*G[{T^(-1), 0, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (16*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/T - 
  (4*(-1 + 3*T)*G[{T^(-1), 0, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (8*(-1 + 2*T)*G[{T^(-1), 1, 0, 1}, 1])/((1 - T)*T) - 
  (16*LbL*Nf*G[{T^(-1), 1, 0, (1 - T)^(-1)}, 1])/T - 
  (4*(-1 + 2*T)*G[{T^(-1), 1, 0, T^(-1)}, 1])/((1 - T)*T) + 
  (8*G[{T^(-1), 1, 1, 1}, 1])/(1 - T) - (8*G[{T^(-1), 1, 1, T^(-1)}, 1])/
   (1 - T) - (16*LbL*Nf*G[{T^(-1), 1, (1 - T)^(-1), 1}, 1])/T + 
  (32*LbL*Nf*G[{T^(-1), 1, (1 - T)^(-1), (1 - T)^(-1)}, 1])/T + 
  (4*G[{T^(-1), 1, (1 - T)^(-1), T^(-1)}, 1])/T - 
  (8*G[{T^(-1), 1, T^(-1), 1}, 1])/(1 - T) - 
  (4*(-1 + 2*T)*G[{T^(-1), 1, T^(-1), 1}, 1])/((1 - T)*T) + 
  (4*G[{T^(-1), 1, T^(-1), (1 - T)^(-1)}, 1])/T + 
  (8*(-1 + 2*T)*G[{T^(-1), 1, T^(-1), T^(-1)}, 1])/((1 - T)*T) + 
  (-4/(1 - T) + (16*LbL*Nf)/(1 - T))*G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  (-4/T + (16*LbL*Nf)/T)*G[{T^(-1), (1 - T)^(-1), 0, 1}, 1] + 
  (8*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/(1 - T) - 
  (32*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 0, (1 - T)^(-1)}, 1])/T - 
  (32*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/(1 - T) + 
  (8*G[{T^(-1), (1 - T)^(-1), 0, T^(-1)}, 1])/T + 
  (4*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/(1 - T) + 
  (16*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 1, (1 - T)^(-1)}, 1])/T + 
  (16*LbL*Nf*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/(1 - T) + 
  (4*G[{T^(-1), (1 - T)^(-1), 1, T^(-1)}, 1])/T + 
  (12*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), 1}, 1])/(1 - T) - 
  (24*G[{T^(-1), (1 - T)^(-1), (1 - T)^(-1), (1 - T)^(-1)}, 1])/(1 - T) + 
  (12*G[{T^(-1), (1 - T)^(-1), T^(-1), 1}, 1])/T - 
  (24*G[{T^(-1), (1 - T)^(-1), T^(-1), T^(-1)}, 1])/T + 
  (8*G[{T^(-1), T^(-1), 0, 1}, 1])/(1 - T) - 
  (4*(-1 + 3*T)*G[{T^(-1), T^(-1), 0, 1}, 1])/((1 - T)*T) + 
  (4*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/T - 
  (4*(-1 + 3*T)*G[{T^(-1), T^(-1), 0, T^(-1)}, 1])/((1 - T)*T) - 
  (16*G[{T^(-1), T^(-1), 1, 1}, 1])/(1 - T) + 
  (12*G[{T^(-1), T^(-1), 1, (1 - T)^(-1)}, 1])/T - 
  (4*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/T + 
  (8*(-1 + 2*T)*G[{T^(-1), T^(-1), 1, T^(-1)}, 1])/((1 - T)*T) + 
  (12*G[{T^(-1), T^(-1), (1 - T)^(-1), 1}, 1])/T - 
  (24*G[{T^(-1), T^(-1), (1 - T)^(-1), T^(-1)}, 1])/T - 
  (12*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/T + 
  (4*(-1 + 3*T)*G[{T^(-1), T^(-1), T^(-1), 1}, 1])/((1 - T)*T) - 
  (24*G[{T^(-1), T^(-1), T^(-1), (1 - T)^(-1)}, 1])/T + 
  (24*(1 + T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) - 
  (16*(-1 + 3*T)*G[{T^(-1), T^(-1), T^(-1), T^(-1)}, 1])/((1 - T)*T) - 
  (8*Pi^2*Log[2])/((1 - T)*T) + Pi^2*(2/((1 - T)*T) - (8*Nf)/(9*(1 - T)*T))*
   Log[mm] + (9/(2*(1 - T)*T) + (566*Nf)/(27*(1 - T)*T))*Log[mm] + 
  Pi*(((-2*I)*(2*(1 - T) - 2*(1 - T)^2 + 2*T - 10*(1 - T)*T + 5*(1 - T)^2*T - 
       2*T^2 + 5*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2) - 
    (((4*I)/9)*Nf*(19*(1 - T) - 19*(1 - T)^2 + 19*T - 56*(1 - T)*T + 
       28*(1 - T)^2*T - 19*T^2 + 28*(1 - T)*T^2))/((1 - T)*(-1 + T)*T^2))*
   Log[mm] + (-6/T - (4*Nf)/T)*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  Pi*((-4*I)/T - (((8*I)/3)*Nf)/T)*G[{(1 - T)^(-1)}, 1]*Log[mm] + 
  Pi*((-4*I)/(1 - T) - (((8*I)/3)*Nf)/(1 - T))*G[{T^(-1)}, 1]*Log[mm] + 
  (6/(-1 + T) + (4*Nf)/(-1 + T))*G[{T^(-1)}, 1]*Log[mm] + 
  (4/T + (8*Nf)/(3*T))*G[{0, (1 - T)^(-1)}, 1]*Log[mm] + 
  (4/(1 - T) + (8*Nf)/(3*(1 - T)))*G[{0, T^(-1)}, 1]*Log[mm] + 
  (4/T + (8*Nf)/(3*T))*G[{(1 - T)^(-1), 1}, 1]*Log[mm] + 
  2*(-4/T - (8*Nf)/(3*T))*G[{(1 - T)^(-1), (1 - T)^(-1)}, 1]*Log[mm] + 
  (4/(1 - T) + (8*Nf)/(3*(1 - T)))*G[{T^(-1), 1}, 1]*Log[mm] + 
  2*(-4/(1 - T) - (8*Nf)/(3*(1 - T)))*G[{T^(-1), T^(-1)}, 1]*Log[mm] + 
  (2/((1 - T)*T) + (38*Nf)/(9*(1 - T)*T))*Log[mm]^2 + 
  (((4*I)/3)*Nf*Pi*Log[mm]^2)/((1 - T)*T) + (4*Nf*Log[mm]^3)/(9*(1 - T)*T) - 
  ((24*I)*Pi*Zeta[3])/((1 - T)*T) + 
  ((24*LbL*Nf)/((-1 + T)*T) - (2*(28*(1 - T) - 57*(1 - T)^2 + 27*(1 - T)^3 + 
       2*(1 - T)^4 + 28*T - 130*(1 - T)*T + 181*(1 - T)^2*T - 
       72*(1 - T)^3*T - 4*(1 - T)^4*T - 57*T^2 + 181*(1 - T)*T^2 - 
       198*(1 - T)^2*T^2 + 66*(1 - T)^3*T^2 + 2*(1 - T)^4*T^2 + 27*T^3 - 
       72*(1 - T)*T^3 + 66*(1 - T)^2*T^3 - 18*(1 - T)^3*T^3 + 2*T^4 - 
       4*(1 - T)*T^4 + 2*(1 - T)^2*T^4))/((1 - T)*(-1 + T)^2*T^3))*Zeta[3] + 
  ((-48*LbL*Nf)/(1 - T) - (16*(-1 + 2*T))/((1 - T)*T))*G[{(1 - T)^(-1)}, 1]*
   Zeta[3] + ((-48*LbL*Nf)/T + (16*(-1 + 2*T))/((1 - T)*T))*G[{T^(-1)}, 1]*
   Zeta[3] - (24*Log[mm]*Zeta[3])/((1 - T)*T)}


==> anc/gammastar/Hn/descript.ion <==
<|"Hn.0" -> "  Born hard massive invariant amplitudes.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(0)}$.\n  Notations:  T=-t/s, U=-u/s", 
 "Hn.1" -> "  One-loop hard massive invariant amplitudes.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(1)}$.\n  Notations:  T=-t/s, U=-u/s, mm=m^2/s\n  Flag \
Nf=1 marks the contributions coming from diagrams with fermionic loop.", 
 "Hn.2" -> "  Two-loop hard massive invariant amplitudes.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(2)}$.\n  Notations:  T=-t/s, U=-u/s, mm=m^2/s\n  Flag \
Nf=1 marks the contributions coming from diagrams with fermionic loop.\n  \
Additional flag LbL=1 marks the contribution from light-by-light diagrams.", 
 "Hn.smallqq.0" -> "  Born hard massive invariant amplitudes at small \
qq=q^2/s.\n  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(0)}$.\n  Notations:  T=-t/s, qq=1-T-U.", 
 "Hn.smallqq.1" -> "  One-loop hard massive invariant amplitudes at small \
qq=q^2/s.\n  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(1)}$.\n  Notations:  T=-t/s, qq=1-T-U, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.", "Hn.smallqq.2" -> "  Two-loop hard massive \
invariant amplitudes at small qq=q^2/s.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(2)}$.\n  Notations:  T=-t/s, qq=1-T-U, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  Additional flag LbL=1 marks the contribution \
from light-by-light diagrams.", "Hn.smallT.0" -> "  Born hard massive \
invariant amplitudes at small T.\n  Format: \
{H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(0)}$.\n  Notations:  T=-t/s, U=-u/s.", 
 "Hn.smallT.1" -> "  One-loop hard massive invariant amplitudes at small T.\n \
 Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where H(n) denotes \
$\\widehat{H}_{n}^{(1)}$.\n  Notations:  T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  H[{n1,...},U] denotes harmonic \
polylogarithm.", "Hn.smallT.2" -> "  Two-loop hard massive invariant \
amplitudes at small T.\n  Format: {H(1),H(2),H(3),H(4),H(5),H(6),H(7)}, where \
H(n) denotes $\\widehat{H}_{n}^{(2)}$.\n  Notations:  T=-t/s, U=-u/s, \
\[Mu]\[Mu]=\[Mu]^2/s\n  Flag Nf=1 marks the contributions coming from \
diagrams with fermionic loop.\n  Additional flag LbL=1 marks the contribution \
from light-by-light diagrams.\n  H[{n1,...},U] denotes harmonic \
polylogarithm."|>

